Mortality and Healthcare: a Stochastic Control Analysis under Epstein-Zin Preferences

This paper studies optimal consumption, investment, and healthcare spending under Epstein-Zin preferences. Given consumption and healthcare spending plans, Epstein-Zin utilities are defined over an agent's random lifetime, partially controllable by the agent as healthcare reduces mortality growth. To the best of our knowledge, this is the first time Epstein-Zin utilities are formulated on a controllable random horizon, via an infinite-horizon backward stochastic differential equation with superlinear growth. A new comparison result is established for the uniqueness of associated utility value processes. In a Black-Scholes market, the stochastic control problem is solved through the related Hamilton-Jacobi-Bellman (HJB) equation. The verification argument features a delicate containment of the growth of the controlled morality process, which is unique to our framework, relying on a combination of probabilistic arguments and analysis of the HJB equation. In contrast to prior work under time-separable utilities, Epstein-Zin preferences facilitate calibration. The model-generated mortality closely approximates actual mortality data in the US and UK; moreover, the efficacy of healthcare can be calibrated and compared between the two countries.

==> Model_Calibration/HealthcarePlots.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     68424,       1495]
NotebookOptionsPosition[     67156,       1467]
NotebookOutlinePosition[     67490,       1482]
CellTagsIndexPosition[     67447,       1479]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"clear", "[", "\"\<Global`*\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", "USA", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.676888592760186*^9, 3.676888611379416*^9}, 
   3.676889088988257*^9, {3.6768909336757708`*^9, 3.676890991098536*^9}, {
   3.6769028016084213`*^9, 3.676902810055905*^9}, {3.6769036060814323`*^9, 
   3.6769037015758944`*^9}, {3.6769039434977303`*^9, 3.676903944175769*^9}, {
   3.6769039833110075`*^9, 3.6769039897433753`*^9}, {3.78967048835216*^9, 
   3.789670504614621*^9}, {3.789750158187525*^9, 3.789750316744686*^9}, {
   3.789751043579266*^9, 3.7897512485016613`*^9}, {3.7897512883167458`*^9, 
   3.789751304370644*^9}, {3.789751490641139*^9, 3.789751551614345*^9}, {
   3.7897522310358267`*^9, 3.78975225137451*^9}, {3.790352796976729*^9, 
   3.790352838889118*^9}, {3.793111547110612*^9, 3.793111578403872*^9}},
 CellLabel->
  "In[448]:=",ExpressionUUID->"a94d15ff-6c80-4aa1-8e81-021c4e3e5561"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r", ">", "0"}], ",", 
     RowBox[{"\[Delta]", ">", "0"}], ",", 
     RowBox[{"m", ">", "0"}], ",", 
     RowBox[{"\[Beta]", ">", "0"}], ",", 
     RowBox[{"0", "<", "q", "<", "1"}], ",", 
     RowBox[{"\[Gamma]", ">", "1"}], ",", 
     RowBox[{"a", ">", "0"}], ",", 
     RowBox[{"\[Zeta]", ">", "0"}], ",", 
     RowBox[{"\[Psi]", ">", "1"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"parvalUS", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r", "\[Rule]", 
      RowBox[{"1", "/", "100"}]}], ",", 
     RowBox[{"\[Delta]", "\[Rule]", 
      RowBox[{"3", "/", "100"}]}], ",", 
     RowBox[{"\[Beta]", "\[Rule]", "0.0724069"}], ",", 
     RowBox[{"\[Gamma]", "\[Rule]", "5"}], ",", 
     RowBox[{"a", "\[Rule]", ".16"}], ",", 
     RowBox[{"\[Zeta]", "\[Rule]", 
      RowBox[{"5", "/", "10"}]}], ",", " ", 
     RowBox[{"q", "\[Rule]", " ", ".66"}], ",", 
     RowBox[{"\[Psi]", "\[Rule]", "1.5"}], ",", 
     RowBox[{"\[Mu]", "\[Rule]", "0.052"}], ",", 
     RowBox[{"\[Sigma]", "\[Rule]", ".154"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]l", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[Beta]", "-", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "q"}], ")"}], "/", "q"}], " ", 
       RowBox[{"a", "^", 
        RowBox[{"(", 
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Psi]", "-", "1"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "q"}], "/", "1"}], "-", "q"}], ")"}]}]}]}], ")"}], "/.",
     "parvalUS"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"asyu1EZ", "[", "m_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"\[Beta]l", "<=", "0"}], ",", "0", ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"m", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Zeta]", 
               RowBox[{"1", "-", "\[Gamma]"}]]}], ")"}], "*", "\[Psi]"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}], "*", 
            "\[Beta]l"}]]], " ", "*", "\[Beta]l"}], ")"}], "/", 
       RowBox[{"ExpIntegralE", "[", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"r", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "/", 
                 RowBox[{"(", 
                  RowBox[{"2", "*", "\[Gamma]"}], ")"}]}], ")"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"\[Mu]", "/", "\[Sigma]"}], ")"}], "^", "2"}]}]}], 
             ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Psi]"}], ")"}]}], "+", 
           RowBox[{"(", 
            RowBox[{"\[Beta]", "-", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", "q"}], ")"}], "/", "q"}], " ", 
              RowBox[{"a", "^", 
               RowBox[{"(", 
                RowBox[{"1", "/", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Psi]", "-", "1"}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "q"}], "/", "1"}], "-", "q"}], ")"}]}]}]}], 
            ")"}], " ", "+", 
           RowBox[{"\[Delta]", "*", "\[Psi]"}]}], "\[Beta]l"], ",", 
         FractionBox[
          RowBox[{
           RowBox[{"m", "*", "\[Psi]"}], "-", 
           RowBox[{"m", "*", "\[Psi]", "*", 
            SuperscriptBox["\[Zeta]", 
             RowBox[{"1", "-", "\[Gamma]"}]]}]}], 
          RowBox[{"\[Beta]l", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]}]]}], "]"}]}], 
      ")"}], "/.", "parvalUS"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"asyu2EZ", "[", "m_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"\[Beta]", "*", 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"m", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Zeta]", 
             RowBox[{"1", "-", "\[Gamma]"}]]}], ")"}], "*", "\[Psi]"}], 
         RowBox[{"\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]}]]], " "}], 
      RowBox[{"ExpIntegralE", "[", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"r", "+", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "/", 
                RowBox[{"(", 
                 RowBox[{"2", "*", "\[Gamma]"}], ")"}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Mu]", "/", "\[Sigma]"}], ")"}], "^", "2"}]}]}], 
            ")"}], "*", 
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Psi]"}], ")"}]}], "+", "\[Beta]", "+", 
          RowBox[{"\[Delta]", " ", "\[Psi]"}]}], 
         RowBox[{"\[Beta]", " "}]], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"m", "*", "\[Psi]"}], "-", 
          RowBox[{"m", "*", "\[Psi]", "*", 
           SuperscriptBox["\[Zeta]", 
            RowBox[{"1", "-", "\[Gamma]"}]]}]}], 
         RowBox[{"\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]}]]}], "]"}]], 
     "&"}], "/.", "parvalUS"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"asyu3EZ", "[", "m_", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"\[Beta]l", "<=", "0"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Delta]", "*", "\[Psi]"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Psi]"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"r", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "/", 
              RowBox[{"(", 
               RowBox[{"2", "*", "\[Gamma]"}], ")"}]}], ")"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Mu]", "/", "\[Sigma]"}], ")"}], "^", "2"}]}]}], 
          ")"}]}]}], ")"}], "/.", "parvalUS"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Delta]", "*", "\[Psi]"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Psi]"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"r", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "/", 
              RowBox[{"(", 
               RowBox[{"2", "*", "\[Gamma]"}], ")"}]}], ")"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Mu]", "/", "\[Sigma]"}], ")"}], "^", "2"}]}]}], 
          ")"}]}], "+", 
        FractionBox[
         RowBox[{"\[Psi]", "*", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["\[Zeta]", 
             RowBox[{"1", "-", "\[Gamma]"}]]}], ")"}], " ", "m"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]], "+", 
        "\[Beta]l"}], ")"}], "/.", "parvalUS"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"asyuEZ", "[", "m_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{"asyu1EZ", "[", "m", "]"}], "]"}], "+", 
         RowBox[{"Min", "[", 
          RowBox[{
           RowBox[{"Re", "[", 
            RowBox[{"asyu2EZ", "[", "m", "]"}], "]"}], ",", 
           RowBox[{"asyu3EZ", "[", "m", "]"}]}], "]"}]}], ")"}], "/", "2"}], 
      "&"}], "/.", "parvalUS"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"asyuDEZ", "[", "m_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Re", "[", 
              RowBox[{"asyu2EZ", "[", "m", "]"}], "]"}], "<", 
             RowBox[{"asyu3EZ", "[", "m", "]"}]}], ",", 
            RowBox[{"Re", "[", 
             RowBox[{
              RowBox[{"asyu2EZ", "'"}], "[", "m", "]"}], "]"}], ",", 
            FractionBox[
             RowBox[{"\[Psi]", "*", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                SuperscriptBox["\[Zeta]", 
                 RowBox[{"1", "-", "\[Gamma]"}]]}], ")"}]}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]]}], "]"}], 
          "+", 
          RowBox[{"Re", "[", 
           RowBox[{
            RowBox[{"asyu1EZ", "'"}], "[", "m", "]"}], "]"}]}], ")"}], "/", 
        "2"}], "&"}], "/.", "parvalUS"}]}], ";"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"asyuDEZ", "[", "m_", "]"}], ":=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"asyuEZ", "'"}], "[", "m", "]"}], "/.", "parvalUS"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"hUS", "[", 
    RowBox[{"m", " ", "_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"a", "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Psi]", "-", "1"}], ")"}], "*", 
         RowBox[{
          RowBox[{"asyuEZ", "[", "m", "]"}], "/", 
          RowBox[{"(", 
           RowBox[{"m", "*", 
            RowBox[{"asyuDEZ", "[", "m", "]"}]}], ")"}]}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}]}], "&"}], "/.", 
    "parvalUS"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mtEZ", " ", "=", " ", 
   RowBox[{"M", "/.", 
    RowBox[{"First", "[", 
     RowBox[{"NDSolve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"M", "'"}], "[", "t", "]"}], "\[Equal]", 
           RowBox[{
            RowBox[{"M", "[", "t", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"\[Beta]", "-", 
              RowBox[{
               RowBox[{"1", "/", "q"}], " ", 
               RowBox[{"a", "^", 
                RowBox[{"(", 
                 RowBox[{"1", "/", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"\[Psi]", "-", "1"}], ")"}], "*", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"asyuEZ", "[", 
                    RowBox[{"M", "[", "t", "]"}], "]"}], "/", 
                    RowBox[{"M", "[", "t", "]"}]}], "/", 
                   RowBox[{"asyuDEZ", "[", 
                    RowBox[{"M", "[", "t", "]"}], "]"}]}]}], ")"}], "^", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "q"}], "/", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}]}]}], ")"}]}]}], "/.",
           "parvalUS"}], ",", 
         RowBox[{
          RowBox[{"M", "[", "0", "]"}], "\[Equal]", "0.000137591"}]}], "}"}], 
       ",", "M", ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "0", ",", "80"}], "}"}], ",", 
       RowBox[{"MaxSteps", "\[Rule]", "50000"}]}], "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"h", "[", "t", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "0", ",", "1"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.67264258043194*^9, 3.672642651789075*^9}, {
   3.672642971748478*^9, 3.6726430244874783`*^9}, 3.672643508540897*^9, 
   3.672643653696411*^9, {3.672643903778475*^9, 3.6726439039214745`*^9}, {
   3.672643999428475*^9, 3.672643999770475*^9}, {3.672644130283475*^9, 
   3.6726441697000637`*^9}, {3.6726442160897017`*^9, 3.672644235816674*^9}, {
   3.6726442693290253`*^9, 3.6726442860767*^9}, {3.672644324954587*^9, 
   3.672644374749566*^9}, {3.6726444117912703`*^9, 3.6726444307491655`*^9}, {
   3.672644978538473*^9, 3.672644994198473*^9}, {3.672645123868473*^9, 
   3.672645161359473*^9}, {3.6726452047927203`*^9, 3.6726452078860292`*^9}, {
   3.672645254838724*^9, 3.67264531669691*^9}, {3.6726456356688037`*^9, 
   3.6726456385060873`*^9}, {3.672645705327769*^9, 3.672645708262062*^9}, {
   3.6726458375874696`*^9, 3.6726458570014696`*^9}, {3.6726459006074696`*^9, 
   3.6726459063244696`*^9}, {3.6726489294064126`*^9, 3.6726489588214126`*^9}, 
   3.6727328316623163`*^9, 3.6727328708793163`*^9, {3.672736267196001*^9, 
   3.672736268643146*^9}, {3.672737036918136*^9, 3.672737093964136*^9}, {
   3.6727372184011364`*^9, 3.672737228921136*^9}, {3.6727372606111364`*^9, 
   3.672737400485136*^9}, {3.6727380362891083`*^9, 3.672738056800159*^9}, {
   3.672738094226901*^9, 3.6727380947049494`*^9}, {3.6727444902759347`*^9, 
   3.672744529951935*^9}, {3.6727455846299343`*^9, 3.672745620425935*^9}, {
   3.6727456739279346`*^9, 3.672745733489935*^9}, {3.67306175369855*^9, 
   3.6730617539832363`*^9}, {3.6730618213440866`*^9, 3.673061821791233*^9}, {
   3.6734406327685003`*^9, 3.673440698900581*^9}, {3.6734409611222644`*^9, 
   3.6734409615425777`*^9}, {3.673443209935254*^9, 3.673443262736848*^9}, {
   3.6741334939087367`*^9, 3.6741335038723536`*^9}, {3.67413364362757*^9, 
   3.6741336479628763`*^9}, {3.6741336978887444`*^9, 
   3.6741337273073344`*^9}, {3.6742772118914933`*^9, 
   3.6742772188752785`*^9}, {3.674277267998288*^9, 3.674277268176382*^9}, {
   3.6749059525266943`*^9, 3.6749059527298*^9}, {3.676887717635948*^9, 
   3.676887717850178*^9}, {3.676887752834836*^9, 3.676887753033944*^9}, {
   3.676893997113489*^9, 3.676894020751462*^9}, {3.676894066143352*^9, 
   3.676894067582862*^9}, 3.6768945665255213`*^9, {3.6768946971060677`*^9, 
   3.676894707465334*^9}, {3.676894763545177*^9, 3.6768948668465233`*^9}, {
   3.6768949515526*^9, 3.67689502216471*^9}, {3.676895070167006*^9, 
   3.676895227189622*^9}, {3.676895303221459*^9, 3.676895469596249*^9}, {
   3.67689551025984*^9, 3.676895548226324*^9}, {3.676895584723349*^9, 
   3.676895664195094*^9}, {3.676896178512765*^9, 3.676896188470805*^9}, {
   3.676902751633563*^9, 3.676902770665652*^9}, {3.6769028580576506`*^9, 
   3.676902978833558*^9}, {3.676903101970601*^9, 3.6769035840471725`*^9}, {
   3.676903916418182*^9, 3.6769039274968157`*^9}, 3.6769039634268703`*^9, {
   3.6769040215211926`*^9, 3.676904187025659*^9}, {3.6769042839232006`*^9, 
   3.6769043568913746`*^9}, {3.6769051520158515`*^9, 
   3.6769051528338985`*^9}, {3.6769076200350084`*^9, 
   3.6769076643295417`*^9}, {3.676908455363781*^9, 3.6769087053790812`*^9}, {
   3.789311640107956*^9, 3.789311730458488*^9}, {3.78931177818904*^9, 
   3.78931182243939*^9}, {3.789311928509715*^9, 3.789311931281316*^9}, {
   3.789312367404416*^9, 3.7893123717437143`*^9}, {3.7893124846149263`*^9, 
   3.789312570075163*^9}, {3.789312635757204*^9, 3.78931263973396*^9}, {
   3.7893127913597116`*^9, 3.789312842753263*^9}, {3.7893128791469173`*^9, 
   3.789312883420965*^9}, {3.7893129534441357`*^9, 3.78931296956767*^9}, {
   3.789313996922024*^9, 3.789314023536887*^9}, {3.789314058875319*^9, 
   3.7893141055425034`*^9}, {3.789314152041346*^9, 3.789314175540576*^9}, {
   3.789314249353016*^9, 3.7893143394915857`*^9}, {3.7893144834739943`*^9, 
   3.7893144924907207`*^9}, {3.789314529539719*^9, 3.789314595329088*^9}, {
   3.78931514315168*^9, 3.7893152114087257`*^9}, {3.7893154122792053`*^9, 
   3.7893154433945417`*^9}, {3.789315751917164*^9, 3.789315827550708*^9}, {
   3.789315926662702*^9, 3.789315938105475*^9}, {3.78931612756929*^9, 
   3.7893161646859922`*^9}, {3.789316253513262*^9, 3.789316287031867*^9}, {
   3.789316774221191*^9, 3.789316774823947*^9}, 3.789317032024033*^9, {
   3.789317281898444*^9, 3.789317284528286*^9}, {3.789317321017733*^9, 
   3.789317322053735*^9}, {3.789317360416225*^9, 3.7893173748674*^9}, {
   3.7893175080350943`*^9, 3.78931751687746*^9}, {3.789317547826995*^9, 
   3.789317699990305*^9}, {3.7893177447581987`*^9, 3.7893178235722227`*^9}, {
   3.789317869090206*^9, 3.7893179939348*^9}, {3.7893180441496973`*^9, 
   3.7893180494255953`*^9}, {3.7893180866208353`*^9, 3.789318087374906*^9}, {
   3.789318143001802*^9, 3.78931814469445*^9}, {3.789318237361003*^9, 
   3.789318313644979*^9}, {3.789318410272313*^9, 3.789318437450015*^9}, {
   3.7893184883758173`*^9, 3.7893185758352747`*^9}, {3.789318622716958*^9, 
   3.7893186309584837`*^9}, {3.78931870042441*^9, 3.7893187011289663`*^9}, {
   3.7893252803149357`*^9, 3.789325326549747*^9}, {3.789325517495101*^9, 
   3.789325580720155*^9}, {3.789325613320013*^9, 3.78932561499678*^9}, {
   3.7893256565236177`*^9, 3.7893256974143972`*^9}, {3.7893257315032682`*^9, 
   3.7893258153368397`*^9}, {3.789326173334712*^9, 3.789326311483427*^9}, {
   3.7893263465534067`*^9, 3.7893263471333838`*^9}, {3.789326408324431*^9, 
   3.789326586012582*^9}, {3.789326829269849*^9, 3.7893269928673153`*^9}, {
   3.789334419689983*^9, 3.789334420190699*^9}, {3.789334472033401*^9, 
   3.7893347134853354`*^9}, {3.7893351486277637`*^9, 3.789335187157651*^9}, {
   3.789395334342814*^9, 3.789395336082735*^9}, {3.7894007818289223`*^9, 
   3.789400953421501*^9}, {3.7894015061128693`*^9, 3.789401510461382*^9}, {
   3.7894015412513113`*^9, 3.78940154759348*^9}, {3.789401788270995*^9, 
   3.7894017959937563`*^9}, {3.789401826557157*^9, 3.7894018467051153`*^9}, {
   3.789401965963623*^9, 3.7894019701200457`*^9}, {3.789411780095235*^9, 
   3.789411831212929*^9}, {3.789411948013155*^9, 3.78941196731504*^9}, {
   3.789412011698403*^9, 3.789412011812902*^9}, {3.7894120716501503`*^9, 
   3.789412072517724*^9}, {3.78941246936609*^9, 3.7894125016822157`*^9}, {
   3.789412823472678*^9, 3.789412851131611*^9}, {3.7894951789451*^9, 
   3.789495412639433*^9}, {3.78949545720992*^9, 3.7894955117029967`*^9}, {
   3.7894955442194395`*^9, 3.78949558060817*^9}, {3.789495725872781*^9, 
   3.7894957573220997`*^9}, {3.7894957931610136`*^9, 3.789495803086301*^9}, {
   3.789495877196356*^9, 3.789495924935638*^9}, {3.7894965154949503`*^9, 
   3.7894966009224987`*^9}, {3.7894967903324366`*^9, 3.789496827533391*^9}, {
   3.789667117584785*^9, 3.789667138248561*^9}, {3.789667653059841*^9, 
   3.78966765400458*^9}, {3.789668001094075*^9, 3.789668018974975*^9}, {
   3.789668255795224*^9, 3.789668261456489*^9}, {3.789670236804184*^9, 
   3.7896702630485687`*^9}, {3.789670295691539*^9, 3.789670296056432*^9}, 
   3.789670361956896*^9, {3.789670522740527*^9, 3.78967053427814*^9}, {
   3.789742123254738*^9, 3.789742249781941*^9}, {3.789742288210823*^9, 
   3.789742404530457*^9}, {3.789743330679028*^9, 3.789743346327992*^9}, {
   3.789745073728435*^9, 3.7897450763244057`*^9}, 3.789747427359785*^9, {
   3.7897519910365057`*^9, 3.7897520064765*^9}, {3.789752141310568*^9, 
   3.7897521646057243`*^9}, {3.789752203950254*^9, 3.789752204145308*^9}, {
   3.789752257889612*^9, 3.78975228821531*^9}, {3.789752492040756*^9, 
   3.7897524977351217`*^9}, {3.789753209477501*^9, 3.7897532633790483`*^9}, {
   3.7897538129897747`*^9, 3.7897538304487457`*^9}, {3.790352952127253*^9, 
   3.7903530788765697`*^9}, {3.790437506013485*^9, 3.790437597013739*^9}, {
   3.790437726586358*^9, 3.79043773032661*^9}, {3.790437775044035*^9, 
   3.790437795399683*^9}, {3.7904379194669313`*^9, 3.79043793654602*^9}, {
   3.790437973662833*^9, 3.790437999080894*^9}, {3.790438076464531*^9, 
   3.790438096547615*^9}, {3.790438261140005*^9, 3.7904382752239723`*^9}, {
   3.790438433108886*^9, 3.790438433699441*^9}, {3.790438481422957*^9, 
   3.790438653723041*^9}, {3.7904387251178503`*^9, 3.790438735701314*^9}, {
   3.790438805908821*^9, 3.790438807780986*^9}, {3.790519913072362*^9, 
   3.790519914840403*^9}, {3.790524468197268*^9, 3.79052454012271*^9}, {
   3.790525038361351*^9, 3.7905250534757757`*^9}, {3.790525092179916*^9, 
   3.790525139182682*^9}, {3.7905252087175303`*^9, 3.790525228920742*^9}, {
   3.790617095730408*^9, 3.790617112666479*^9}, {3.790617484852479*^9, 
   3.7906175157704077`*^9}, {3.790617823001479*^9, 3.7906178644984083`*^9}, {
   3.79064412764567*^9, 3.7906441337976727`*^9}, 3.790644171880741*^9, {
   3.79064420544267*^9, 3.790644206100672*^9}, {3.7906444193286715`*^9, 
   3.7906444388276715`*^9}, {3.79064455602767*^9, 3.790644622043684*^9}, {
   3.793017852655445*^9, 3.7930178731961203`*^9}, {3.79301842173308*^9, 
   3.793018453752194*^9}, {3.7930185824051657`*^9, 3.793018616194182*^9}, {
   3.793026458692902*^9, 3.793026501550075*^9}, {3.793026534514382*^9, 
   3.7930265402939672`*^9}, {3.79302658094716*^9, 3.793026606907935*^9}, {
   3.793026660408703*^9, 3.793026666443615*^9}, {3.793028938195631*^9, 
   3.793028950897756*^9}, {3.793032771512848*^9, 3.79303281469907*^9}, {
   3.793032880944927*^9, 3.793032887401472*^9}, {3.79303736357934*^9, 
   3.7930373837287703`*^9}, 3.79303741487208*^9, {3.7930378847472754`*^9, 
   3.79303792794274*^9}, {3.793038027702757*^9, 3.793038074424151*^9}, {
   3.79303811168329*^9, 3.79303812454008*^9}, {3.7930381804093723`*^9, 
   3.793038195364409*^9}, {3.793038255733303*^9, 3.793038327381259*^9}, {
   3.793038394471051*^9, 3.7930384211650476`*^9}, {3.79310874939636*^9, 
   3.793108764915299*^9}, {3.793108835550433*^9, 3.793108887450992*^9}, {
   3.793109158124238*^9, 3.79310920074262*^9}, {3.793109309894123*^9, 
   3.793109315101781*^9}, 3.7931093479879417`*^9, {3.793109454148999*^9, 
   3.793109473494624*^9}, {3.793111392759989*^9, 3.793111442020569*^9}, 
   3.793111525060781*^9, {3.793111583046186*^9, 3.793111662664253*^9}, {
   3.793111790975335*^9, 3.793111792616671*^9}, {3.793112035818199*^9, 
   3.7931120365919323`*^9}, {3.793112069045405*^9, 3.7931121114592457`*^9}, {
   3.793112152419758*^9, 3.7931121525676813`*^9}, {3.793112236424749*^9, 
   3.793112292298359*^9}},
 CellLabel->
  "In[462]:=",ExpressionUUID->"b1866d67-018b-47a9-88d1-0471869cc6e4"],

Cell[BoxData[
 TemplateBox[{
  "SetDelayed","write",
   "\"Tag \\!\\(\\*RowBox[{\\\"Function\\\"}]\\) in \\!\\(\\*RowBox[{RowBox[{\
\\\"(\\\", RowBox[{FractionBox[RowBox[{\\\"0.0865832`\\\", \\\" \\\", \
SuperscriptBox[\\\"\[ExponentialE]\\\", FractionBox[RowBox[{\\\"#1\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"+\\\", \
SuperscriptBox[RowBox[{\\\"(\\\", FractionBox[\\\"1\\\", \\\"2\\\"], \
\\\")\\\"}], RowBox[{\\\"1\\\", \\\"+\\\", RowBox[{\\\"Times\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}]}]]}], \\\")\\\"}], \\\" \\\", \\\"1.5`\\\"}], RowBox[{\\\"0.0865832`\\\
\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"Plus\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}], \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\
\")\\\"}]}]]]}], RowBox[{\\\"ExpIntegralE\\\", \\\"[\\\", \
RowBox[{FractionBox[RowBox[{RowBox[{RowBox[{\\\"Plus\\\", \\\"[\\\", RowBox[{\
\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \
\\\" \\\", RowBox[{\\\"Plus\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"0.0865832`\\\", \\\"\[VeryThinSpace]\\\"}], \\\"+\\\", \
FractionBox[RowBox[{\\\"3\\\", \\\" \\\", \\\"1.5`\\\"}], \\\"100\\\"]}], \
\\\"0.0865832`\\\"], \\\",\\\", \
FractionBox[RowBox[{RowBox[{RowBox[{\\\"Slot\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\" \
\\\", \\\"1.5`\\\"}], \\\"-\\\", RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\
\"\[LeftSkeleton]\\\", \\\"3\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \
RowBox[{\\\"0.0865832`\\\", \\\" \\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\
\\\", \\\"\[RightSkeleton]\\\"}]}]]}], \\\"]\\\"}]], \\\"&\\\"}], \
\\\")\\\"}], \\\"[\\\", \\\"m_\\\", \\\"]\\\"}]\\) is Protected.\"",2,466,103,
   26854153945012141052,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.793112014308876*^9, {3.793112087052641*^9, 3.7931121125144033`*^9}, 
   3.793112153387268*^9, {3.7931122767821608`*^9, 3.793112301801064*^9}},
 CellLabel->
  "During evaluation of \
In[462]:=",ExpressionUUID->"557701bb-d212-4c45-9b9b-66cac323462d"],

Cell[BoxData[
 TemplateBox[{
  "SetDelayed","write",
   "\"Tag \\!\\(\\*RowBox[{\\\"Function\\\"}]\\) in \\!\\(\\*RowBox[{RowBox[{\
\\\"(\\\", RowBox[{RowBox[{FractionBox[\\\"1\\\", \\\"2\\\"], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"Re\\\", \\\"[\\\", RowBox[{\\\"asyu1EZ\
\\\", \\\"[\\\", \\\"#1\\\", \\\"]\\\"}], \\\"]\\\"}], \\\"+\\\", \
RowBox[{\\\"Min\\\", \\\"[\\\", RowBox[{RowBox[{\\\"Re\\\", \\\"[\\\", \
RowBox[{\\\"asyu2EZ\\\", \\\"[\\\", \\\"#1\\\", \\\"]\\\"}], \\\"]\\\"}], \
\\\",\\\", RowBox[{\\\"asyu3EZ\\\", \\\"[\\\", \\\"#1\\\", \\\"]\\\"}]}], \
\\\"]\\\"}]}], \\\")\\\"}]}], \\\"&\\\"}], \\\")\\\"}], \\\"[\\\", \
\\\"m_\\\", \\\"]\\\"}]\\) is Protected.\"",2,468,104,26854153945012141052,
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.793112014308876*^9, {3.793112087052641*^9, 3.7931121125144033`*^9}, 
   3.793112153387268*^9, {3.7931122767821608`*^9, 3.793112301815526*^9}},
 CellLabel->
  "During evaluation of \
In[462]:=",ExpressionUUID->"65ab8db9-18b5-421a-96f5-9d9327c6162a"],

Cell[BoxData[
 TemplateBox[{
  "SetDelayed","write",
   "\"Tag \\!\\(\\*RowBox[{\\\"Function\\\"}]\\) in \\!\\(\\*RowBox[{RowBox[{\
\\\"(\\\", RowBox[{RowBox[{FractionBox[\\\"1\\\", \\\"2\\\"], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"If\\\", \\\"[\\\", \
RowBox[{RowBox[{RowBox[{\\\"Re\\\", \\\"[\\\", RowBox[{\\\"asyu2EZ\\\", \\\"[\
\\\", RowBox[{\\\"Slot\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\
\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\"]\\\"}], \\\"]\\\"}], \
\\\"<\\\", RowBox[{\\\"asyu3EZ\\\", \\\"[\\\", \\\"#1\\\", \\\"]\\\"}]}], \
\\\",\\\", RowBox[{\\\"Re\\\", \\\"[\\\", \
RowBox[{SuperscriptBox[\\\"asyu2EZ\\\", \\\"\[Prime]\\\", \
Rule[MultilineFunction, None]], \\\"[\\\", \\\"#1\\\", \\\"]\\\"}], \
\\\"]\\\"}], \\\",\\\", FractionBox[RowBox[{\\\"1.5`\\\", \\\" \\\", RowBox[{\
\\\"(\\\", RowBox[{\\\"1\\\", \\\"-\\\", RowBox[{\\\"Power\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}]}], \\\")\\\"}]}], RowBox[{RowBox[{\\\"Plus\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}], \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}]]}], \
\\\"]\\\"}], \\\"+\\\", RowBox[{\\\"Re\\\", \\\"[\\\", \
RowBox[{SuperscriptBox[\\\"asyu1EZ\\\", \\\"\[Prime]\\\", \
Rule[MultilineFunction, None]], \\\"[\\\", \\\"#1\\\", \\\"]\\\"}], \
\\\"]\\\"}]}], \\\")\\\"}]}], \\\"&\\\"}], \\\")\\\"}], \\\"[\\\", \
\\\"m_\\\", \\\"]\\\"}]\\) is Protected.\"",2,469,105,26854153945012141052,
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.793112014308876*^9, {3.793112087052641*^9, 3.7931121125144033`*^9}, 
   3.793112153387268*^9, {3.7931122767821608`*^9, 3.793112301874975*^9}},
 CellLabel->
  "During evaluation of \
In[462]:=",ExpressionUUID->"0f6055dc-c895-4a09-9712-54e05ab8a9e7"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVjH041AcAxyUrj0KIdlinurTythGS+FbnJXRG5LV5mENao0ZHVHu8hA6t
rpPzdLhw4u5+u0upzuLO71rL462Zp+QlkopHSbm5rSmzPz7P5/n889nwXeqB
BG0tLS3vJf63f8LkH8qpg56RQo2soOqlhw7d/NgoZTuc1G1hVdI1cKrm8W9Q
vGAznVKR57cZE5a0nAzrQCwuq+xKYjgioPtxUyUlFJr4MXVHx07QSr4QLlIj
0XW4d6Z9bg8W/OPL46xjMJD7VH+VygfhTE0rh8LEjJ+x48fsINyjm99W8RMR
mRg94bYlBF9t8pCpqcm4dPrKh+bxg9Adz60Js07BlNEBHavcaIw4FNJLKemI
Hy5iZvPjwa3+XLk5+gQyLYj0SssE+BuKdrXxWXD3KfinqjoRt2a6nN9ST2KB
uhDyTpKM84Txl8HWZ1DW2eJ6dCQVAtNvCtiUfLS/CHqv48JCju6NLecoXJx6
4nY07EwhtvleLGo6xkXho9nzni8L0Xc2dWrody64W8cqhxlFoC23FduzymCn
XTvqankO9z/W2ff3XUaQlh4rupmN1XOXnaklFZh4+DF4caAUvJEsevOnKlTH
BWoHvr+IiMir0tl3dfCyoNlsOFeOt0OhejXmQrzhWhUKZeUoiNFNCKEL4RBx
/oHeQDluxKea3+IK8cxZczzTmgeDFI+z2a71SO/prnrezsNvuU+iVpy+htx5
UaHJXAUcJUYrLHVFkO+/YyUGH6sWcw75rpdCc+3SXgMvAXjJ4TG2PlK4+KY9
NwgVgNZvG2uUIsU+nTRtHaYAno2P44dapYidD5nuzBNA3ni5+ba9DJw5G/mf
pABvQl7fDeiR4bo7tbLb8yoONpR3puk3YRMn9lSLfQ02B89MqopvIqLsel3X
bC0yetzAU8vByRtkagKuYd1No6fLlilQb2dco9Y04lDJv6ETZgqwPXvf3NQW
oYb5ovO+rQJeD+bFKfoi2JrK5cURCjCX03g9G0XYy4otM5UpYCJrHtzNEMGF
H17PdVBidoHlrRaIEBdT/23DUyUazl41VdDFyPe3qKiYUkK4nGsoZ4hR73Kh
n61WwjZV40iEi/HaICvgB712ZNutW5X/vRgsBcPN0WWpLQc5rzlilFj9tfZu
aTvGMpJPEWNi3Bqnd/XuItHmtDLSKFOCR/ty3pX6kjgdfXzOPkeC+V/azPYf
IOG9Iyffly2Ba7Zb3IMkElGPW68k8yW4Y+Iwr+SQONxw3fRHpQQDJ49a/FRJ
IpHIHE7qkODv0cbdHg0k7jHv/BrRJ8EOCa1Y3kpiSrqx32ZCArmXuVXTJAlu
YO5o+UoCg6Jw72NzJFgbp4cT1xD4sKbsiP0nEmuPJJl8TSGwc8SwWWSiAple
4X57G4EoOmPw8HoVnjFdndOcCGQ1shett6qwuuRhxrZdBFpOfOZf66kC81XJ
KzZj6T+0NzXOT4VXxVmW28MI/KykFhkHqFDkbjZ0IZzAf1ZsDcs=
        "]], LineBox[CompressedData["
1:eJwVz3s0lAkABXBlNlYZlEpFET2QUptHWi52Q6V2GzYneczRiuixiaw2ayem
Y0NU01NSSI3pM16D+Yit8SjZpSGjTIZpDI3H11YeUezsH/fc8/vnnnPNQo4x
QmdraGj8oM7/fZlqCJ8IFoHxbkGORx4PW+lT3ZmHRJjezKXcCR4Coh1p/tEi
mLjdPeNWwcPpVzGWRgkiPDC9k+b0iIfq/HcnOBwRUi7nGRu/4EE6b/11RrYI
Rq8tuDQZD5+jImv0C0Q4QWXV9A/w4AyldlqtCLI8q8tZn3mokXRlsVUixJ9r
CH1i/gC12o2NJ13rEHHMcsPy4w/wOCJr2b6hOtxZHRqv1CJQ+jYyMmisDh2b
Powk6xPIC3eqOqBRj/2h07prlhBgH5T4HzWsx0Z7FXOvFQGvEIMbid/WI3ly
Dp/lTaBlH9uoMLUeax56pupmEJB6HVmoadOASF2dJrphIUZXO+sRRxqhOVGa
7KPPx+xPPP1lq5qQropgxbKKYD/DLPcpbIY7lbDQ7cdiNCdt/qfBqgXWcSP7
A+eUYEXG4CfuSCvsp1yXuVSWYHBc1v3CVoxTNs8KvHeXIk9V1UQ/34a87Oz3
X3pLQTe5RykU7Whd5JDYEVqG1EOCg7ctOsC9HzaW0lGGMVeeIjxBAgOOnt2Y
hwDRm+rKFok6oTzA3VtxTwBZYV3Kc7NX8O7XkXC1yzEV0Z5peaoLuKAMrmKW
w9pNa/pglRS/G7zRtCPK4ZljFla8uBuu8c6/pU2WI9YkeGVvgAwb9xU80XGp
wLqhn+ZKdvVgtXNfu+3pCizQe6ddN9kDWTWtl11VAVptJt/8Zi/mW+lprfhQ
gcjNVS+/3ilHzG6C3mddCd72kNs1Y3KIJxNLwpiVGB1cqq+88gahS88aPjxf
CYGPpybnewW2GMUpfGsqkeDFzi5TKnD1VJhHzEAlzF7v6Mxl9yFm3tK9j/WE
cHJI4izZpIQqVtzi6yhEwPKWT7PalOD7uqQxA4QYbUqT/8Lqh+2qxJFbLCGu
0YKiGRYDsGS1MZ/lCLGgW5Azu24AJpfGF6seCfFVPMt3y/G36DffzvpGLoQG
N4gvn69CyuTJCZ0ZIaJu8NPmP1bBdNtw1aQxiYfWydoGRwfR5NpMLN9CwmBH
1Loz9CEE2BLbGAwSUpvWtrjqIYx2mAdcPEyi6BYsFEHD4Oc/jTJNIhHItzcw
mR5GcVigP/MGiT/Yd1jSghG4iR8NZReTIAZMMuneFK6Z50vPNpBIzmIzu3dT
cE3NZcvV/pkxvKpwDwUXjqOpSyMJ4+rqol1+FDrcHaxG1T6Xvr8hNYTC3Nq+
CyFPSYTbX/9XJ45CPm2qxKmZxMokQy+tfAriw0d8ep6TmHY8rSu5T8FuTa+d
k5jEy+E34nwehRE7Px2O2hl+pYEexRQk6X5/eraRmLFinGBXU7APovUQ7eq/
z9NvabZR+NineB8rIVF5dvxA2wsKHlm08Va1OVuDLXM7KQQl+g9bdpLYeXd9
mXs3BUWpoKhLbfLXv5+y3lLocki86PKKxBUbu/Q9QxTu0QrXXlX7uPymrxlF
ITdlbTGl9lrvw7K/Pqr/xi65fruLBG1We17GOIVz9lcmJtTuEWyNYE6q9/yP
7dgjJVEdkbvB9guFcf3757lqX10xd3RmhsKl+O/qZ70m8R+NKoeU
        "]]},
      Annotation[#, 
       "Charting`Private`Tag$49308#1"]& ], {}}, {{}, {}, {}}}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 1}, {0., 0.10493479791647635`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.793112087130446*^9, 3.793112112594993*^9}, 
   3.793112153625931*^9, {3.793112277029314*^9, 3.793112302121809*^9}},
 CellLabel->
  "Out[472]=",ExpressionUUID->"310c7fd7-dd1f-4cf5-af26-750cc902cfea"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"plo", "=", 
   RowBox[{"LogPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"100", "*", 
       RowBox[{"hUS", "[", 
        RowBox[{"mtEZ", "[", "t", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "40", ",", "70"}], "}"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<Age (years)\>\"", ",", "\"\<Spending-Wealth Ratios (%)\>\""}], 
       "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", "Red", "}"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", "\"\<Healthcare\>\"", "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.7", ",", "0.3"}], "}"}]}], "]"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.6726444795954733`*^9, 3.672644487899473*^9}, {
   3.672644526170473*^9, 3.672644533472473*^9}, 3.672644660705473*^9, {
   3.6726454716174*^9, 3.67264547271951*^9}, {3.672645663807617*^9, 
   3.6726456642296596`*^9}, {3.6726459222904696`*^9, 
   3.6726459310744696`*^9}, {3.6726484496334124`*^9, 
   3.6726484929424124`*^9}, {3.6726499019254127`*^9, 
   3.6726499126124125`*^9}, {3.6726502088264127`*^9, 
   3.6726502112804127`*^9}, {3.6726502511834126`*^9, 3.672650270981413*^9}, {
   3.6726662519264765`*^9, 3.6726662755858574`*^9}, {3.672666637186946*^9, 
   3.672666641492566*^9}, {3.6727458278239346`*^9, 3.672745828102935*^9}, {
   3.676887474582049*^9, 3.676887488025085*^9}, {3.676887551225848*^9, 
   3.676887552104594*^9}, {3.676888029884748*^9, 3.67688805217129*^9}, {
   3.6769089623107767`*^9, 3.676908982809949*^9}, {3.676909043095397*^9, 
   3.6769090437264333`*^9}, {3.789496736336638*^9, 3.7894967448562946`*^9}, {
   3.789496857922208*^9, 3.7894969016413755`*^9}, {3.7894969822810383`*^9, 
   3.789496983548875*^9}, {3.789498477351664*^9, 3.789498482428735*^9}, {
   3.7906175448554087`*^9, 3.7906175717464085`*^9}, 3.790617769693411*^9, {
   3.790618093864476*^9, 3.790618123412409*^9}, {3.793018477818183*^9, 
   3.793018538021944*^9}, {3.7930266359806356`*^9, 3.793026636326455*^9}, {
   3.7931111439830837`*^9, 3.793111154197657*^9}, {3.7931115053347807`*^9, 
   3.7931115097555227`*^9}, {3.793111676894381*^9, 3.793111688115629*^9}, {
   3.793111770510236*^9, 3.793111770607568*^9}},
 CellLabel->
  "In[460]:=",ExpressionUUID->"75bf5500-13fb-44e4-ab4d-24a6e05e23d6"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{}, {}, {}}, InsetBox[
     TemplateBox[{"\"Healthcare\""},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"Directive", "[", 
               RowBox[{
                 RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                 RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                 InterpretationBox[
                  ButtonBox[
                   TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                   BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                   ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                   Automatic, Method -> "Preemptive"], 
                  RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                  False]}], "]"}], "}"}], ",", 
           RowBox[{"{", #, "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"\"Column\"", ",", 
                 RowBox[{"{", 
                   RowBox[{"Automatic", ",", "5"}], "}"}]}], "}"}]}]}], 
         "]"}]& )], Scaled[{0.7, 0.3}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{40, 0.},
   CoordinatesToolOptions:>{"DisplayFunction" -> ({
       Part[#, 1], 
       Exp[
        Part[#, 2]]}& ), "CopiedValueFunction" -> ({
       Part[#, 1], 
       Exp[
        Part[#, 2]]}& )},
   DisplayFunction->Identity,
   Frame->{{True, True}, {True, True}},
   FrameLabel->{{
      FormBox["\"Spending-Wealth Ratios (%)\"", TraditionalForm], None}, {
      FormBox["\"Age (years)\"", TraditionalForm], None}},
   FrameTicks->FrontEndValueCache[{{
       Charting`ScaledTicks[{Log, Exp}], 
       Charting`ScaledFrameTicks[{Log, Exp}]}, {
      Automatic, Automatic}}, {{{{-0.6931471805599453, 
         FormBox[
          TagBox[
           InterpretationBox["\"0.5\"", 0.5, AutoDelete -> True], 
           NumberForm[#, {
             DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {0., 
         FormBox["1", TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {0.6931471805599453, 
         FormBox["2", TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-0.916290731874155, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {0.4054651081081644, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {1.7047480922384253`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {1.791759469228055, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {1.8718021769015913`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}}, {{-0.6931471805599453, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {0., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {0.6931471805599453, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-0.916290731874155, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {0.4054651081081644, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {1.7047480922384253`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {1.791759469228055, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {1.8718021769015913`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}}}, {Automatic, Automatic}}],
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   Method->{
    "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
     AbsolutePointSize[6], "ScalingFunctions" -> None},
   PlotRange->{{40, 70}, {0., 0.}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->FrontEndValueCache[{Automatic, 
      Charting`ScaledTicks[{Log, Exp}]}, {Automatic, {{-0.6931471805599453, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.5\"", 0.5, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0., 
        FormBox["1", TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0.6931471805599453, 
        FormBox["2", TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.916290731874155, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.4054651081081644, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.7047480922384253`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.791759469228055, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.8718021769015913`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}]],
  InterpretTemplate[Legended[
    Graphics[{{}, {}, {}}, {Ticks -> {Automatic, 
        Charting`ScaledTicks[{Log, Exp}]}, GridLines -> {None, None}, 
      FrameTicks -> {{
         Charting`ScaledTicks[{Log, Exp}], 
         Charting`ScaledFrameTicks[{Log, Exp}]}, {Automatic, Automatic}}, 
      DisplayFunction -> Identity, 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None}, DisplayFunction -> 
      Identity, DisplayFunction -> Identity, Ticks -> {Automatic, Quiet[
         Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& }, 
      AxesOrigin -> {40, 0.}, FrameTicks -> {{Quiet[
          Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , 
         Charting`ScaledFrameTicks[{Log, Exp}]}, {Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
      GridLines -> {None, None}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
      DisplayFunction -> Identity, 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None, 
        "ClippingRange" -> {{{0., 0.}, {0., 0.}}, {{0., 0.}, {0., 0.}}}}, 
      DisplayFunction -> Identity, AspectRatio -> GoldenRatio^(-1), 
      Axes -> {True, True}, AxesLabel -> {None, None}, AxesOrigin -> {40., 0},
       CoordinatesToolOptions -> {"DisplayFunction" -> ({
          Part[#, 1], 
          Exp[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          Part[#, 1], 
          Exp[
           Part[#, 2]]}& )}, DisplayFunction :> Identity, 
      Frame -> {{True, True}, {True, True}}, 
      FrameLabel -> {{"Spending-Wealth Ratios (%)", None}, {
        "Age (years)", None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None}, 
      PlotRange -> {{40, 70}, {0., 0.}}, PlotRangeClipping -> True, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         RGBColor[1, 0, 0]]}, {"Healthcare"}, LegendMarkers -> None, 
       LabelStyle -> {}, LegendLayout -> {"Column", {Automatic, 5}}]], {0.7, 
     0.3}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{
  3.79311201440663*^9, {3.793112277099182*^9, 3.793112296838076*^9}},
 CellLabel->
  "Out[460]=",ExpressionUUID->"bb3ecc48-9419-4773-8fa2-4925296c4a85"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"plo", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"100", " ", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"mtEZ", "[", "t", "]"}], "]"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{"asyuEZ", "[", 
           RowBox[{"mtEZ", "[", "t", "]"}], "]"}], "]"}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"mtEZ", "[", "t", "]"}], "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "40", ",", "70"}], "}"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Blue"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<Age (years)\>\"", ",", "\"\<Healthcare-Spending Ratio (%)\>\""}], 
       "}"}]}]}], "]"}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.676909154928793*^9, 3.676909160809129*^9}, {
   3.6769093309518604`*^9, 3.6769093486628733`*^9}, {3.676909930689163*^9, 
   3.67690993150421*^9}, {3.789497081989563*^9, 3.789497091683042*^9}, 
   3.7906171394604087`*^9, {3.7906171807874784`*^9, 3.7906172076114464`*^9}, 
   3.7906172683844795`*^9, 3.793111476893765*^9},
 CellLabel->
  "In[461]:=",ExpressionUUID->"5d4367a3-2d02-4b59-85a5-b142fd08e8ea"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJwVx38803kAx/FhJpH8yu/JfCn5lZRLWo+9L2NjM/sUlUPRqiW/ltRwo6uH
3FVcylw/VqmOkkSp63HRXUXcTalEtH7o/OguSnXox10b5/54PV6PJ2tt+rL1
+jQaLWKy/z9P7WpIo3GxuNi1teCRlrNnv22+jx4XkbWvLp54puX0xZgaxOpz
cZ5ciWno03KUQ+9pV+hcGG3eNzjyWsv5YKLWJhtzUdM41TRZT8e5Jkof67bk
In7kSdJ2Tx2H39nQX+vOhX+2x/vAXB0n4XlU4xoBF+cCrUtH3MY5M4Pci2yO
cVFr9lXDLNUE59+7AbaSQS7km6sFAztpaPpQkeO3IAT21j5+40F6cJRcfhW1
KwRXRxxMR431UWxs4DS9PQQLV9PFjAf6UI69jXGhQlH715GJ/DoDFGSwN9dt
CUWXm/LH5h/oUHqqeY9/DYXGWzuqzjCE/+wxrxhzHvijXBU7iYHX8Wvupcbx
8DPT67B6hRGUsz2FBmd4KNLO8W8InYI7ASVdbz/ysPDR3of05cZwyWO7ZATz
EbfUU9QRNRV0k3y5oJSPNtmWqVmZJnjo6VVZ8YKPFyu75D4HTdGUb3mo1C8M
mgNWYfXnpwHUodKnO8KQVXF8x1C/GR5/jl92tS0MCmfGhmyGOQzsG52GZ4ZD
uzNBnnnOHA7qXTdOysJhba7buINYIOLSbup1QziW/359vcE7C5j3eSmLpgnA
ZHN868ss8S7c7NatGAFoQ4uco3hW+CVU3KYoF8AkaFpLzxsrOHzrN7D3vQCd
13p2eVRao0SP1Pt9KYRX1ZUA4aoZOHpj+nHvEiHoKqnlEQcbHLD0jT3bL0Qg
S8StfGqDiuOF3Q2+EaCLulMylbbgpe9OdP8mAr0qw+LK1XZg5LRUud2JQKdW
bPeZaY86W0lbuY0IknOST7ef2OPNP8d0X0tFaPFuDmdWOyDUxn74ZZ0ICY84
+3JljvCV+w9V0yMxP5gkRfOcMN+y8DSDROLlzZtGpRZMuCOE3auKhIP/8NYA
DRNn6o4+txyOxPBoxyz6JWecmuvASnUSo9rwoffS7TOxyCMgRhEiRvZlu8Lz
vi7gDU3obqeKQZe59/6tcoFEvWnnhhIxKD225qMeC7+1lhd5XxOj31havk/G
wqLBvKwlfWIcfCb3Ot3Ngmv7lPvfGxGsU/u4prFdsexJYo2JHwG/tdkq8qwr
9uvHpnREE8w7a/Q02ozCmLjMWbGCILhxMN/WnMKqsv77bisJ2nP5LhoLCs7s
lIBtqwhkf0T6xs2gUL01d9wulmD8HTmd6ESh5WVZ8eoEgme92dokTwrauwOX
BzcRFLRVjaaHUkhgzpEeSCZosqrpmsun0JScar84hWBA1lr1NozCnikfcgtT
CdQFrFnpERRslxrx5soIZkSbbUyNouD/0xxN5laCnMOM6dK1FEoN0vYytxFU
kKhx93UUPpG6JS2TLqxj9Aysp3D9TdAp2ywClmNK2tokCkIPYXJ9DsF8zef2
OBmFC9uKmZKvCXSB84IdMyhYNXfeM1EQJKbJyjVbKDxOjF8Qn0twpqPnixVy
CksunPzTMI+gcvFHqXU2hRPjLw7VTPrU0KvvHuRQoEd4ClZuJ8jIuni4WEFB
qkrTTUz6hoJ9RJRH4T8xYgUR
       "]]},
     Annotation[#, "Charting`Private`Tag$48866#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{40, 1.8028629203700024`},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox["\"Healthcare-Spending Ratio (%)\"", TraditionalForm], None}, {
     FormBox["\"Age (years)\"", TraditionalForm], None}},
  FrameTicks->FrontEndValueCache[{{Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}}, {{Automatic, {{2., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {4., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {6., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {8., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {10., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {7., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {7.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {9., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {9.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {10.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {11., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {11.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {12., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}, {Automatic, {{40., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {50., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {60., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {70., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {30., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {32., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {34., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {36., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {38., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {42., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {44., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {46., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {48., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {52., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {54., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {56., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {58., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {62., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {64., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {66., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {68., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {72., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {74., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {76., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {78., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {80., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}}],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{40, 70}, {1.8028629203700024`, 9.746693439372734}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.7931120147269163`*^9, {3.793112277431234*^9, 3.7931122971623507`*^9}},
 CellLabel->
  "Out[461]=",ExpressionUUID->"869398d5-0000-46c0-8691-e44602e7bf23"]
}, Open  ]]
},
WindowSize->{1853, 1145},
WindowMargins->{{0, Automatic}, {0, Automatic}},
FrontEndVersion->"11.3 for Linux x86 (64-bit) (March 6, 2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 986, 17, 55, "Input",ExpressionUUID->"a94d15ff-6c80-4aa1-8e81-021c4e3e5561"],
Cell[CellGroupData[{
Cell[1569, 41, 23710, 534, 547, "Input",ExpressionUUID->"b1866d67-018b-47a9-88d1-0471869cc6e4"],
Cell[25282, 577, 2400, 37, 119, "Message",ExpressionUUID->"557701bb-d212-4c45-9b9b-66cac323462d"],
Cell[27685, 616, 1050, 19, 51, "Message",ExpressionUUID->"65ab8db9-18b5-421a-96f5-9d9327c6162a"],
Cell[28738, 637, 1937, 32, 54, "Message",ExpressionUUID->"0f6055dc-c895-4a09-9712-54e05ab8a9e7"],
Cell[30678, 671, 4902, 99, 270, "Output",ExpressionUUID->"310c7fd7-dd1f-4cf5-af26-750cc902cfea"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35617, 775, 2480, 49, 55, "Input",ExpressionUUID->"75bf5500-13fb-44e4-ab4d-24a6e05e23d6"],
Cell[38100, 826, 17407, 372, 253, "Output",ExpressionUUID->"bb3ecc48-9419-4773-8fa2-4925296c4a85"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55544, 1203, 1312, 32, 78, "Input",ExpressionUUID->"5d4367a3-2d02-4b59-85a5-b142fd08e8ea"],
Cell[56859, 1237, 10281, 227, 291, "Output",ExpressionUUID->"869398d5-0000-46c0-8691-e44602e7bf23"]
}, Open  ]]
}
]
*)



==> Model_Calibration/HealthcarePlots2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    271341,       5596]
NotebookOptionsPosition[    268499,       5549]
NotebookOutlinePosition[    268842,       5564]
CellTagsIndexPosition[    268799,       5561]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"clear", "[", "\"\<Global`*\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", "Netherlands", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.676888592760186*^9, 3.676888611379416*^9}, 
   3.676889088988257*^9, {3.6768909336757708`*^9, 3.676890991098536*^9}, {
   3.6769028016084213`*^9, 3.676902810055905*^9}, {3.6769036060814323`*^9, 
   3.6769037015758944`*^9}, {3.6769039434977303`*^9, 3.676903944175769*^9}, {
   3.6769039833110075`*^9, 3.6769039897433753`*^9}, {3.78967048835216*^9, 
   3.789670504614621*^9}, {3.789750158187525*^9, 3.789750316744686*^9}, {
   3.789751043579266*^9, 3.7897512485016613`*^9}, {3.7897512883167458`*^9, 
   3.789751304370644*^9}, {3.789751490641139*^9, 3.789751551614345*^9}, {
   3.7897522310358267`*^9, 3.78975225137451*^9}, {3.790352796976729*^9, 
   3.790352838889118*^9}, {3.793111547110612*^9, 3.793111578403872*^9}, {
   3.793113052102612*^9, 3.793113055953524*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"a94d15ff-6c80-4aa1-8e81-021c4e3e5561"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r", ">", "0"}], ",", 
     RowBox[{"\[Delta]", ">", "0"}], ",", 
     RowBox[{"m", ">", "0"}], ",", 
     RowBox[{"\[Beta]", ">", "0"}], ",", 
     RowBox[{"0", "<", "q", "<", "1"}], ",", 
     RowBox[{"\[Gamma]", ">", "1"}], ",", 
     RowBox[{"a", ">", "0"}], ",", 
     RowBox[{"\[Zeta]", ">", "0"}], ",", 
     RowBox[{"\[Psi]", ">", "1"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"parvalEZN", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r", "\[Rule]", 
      RowBox[{"1", "/", "100"}]}], ",", 
     RowBox[{"\[Delta]", "\[Rule]", 
      RowBox[{"3", "/", "100"}]}], ",", 
     RowBox[{"\[Beta]", "\[Rule]", "0.0865832"}], ",", 
     RowBox[{"\[Gamma]", "\[Rule]", "2"}], ",", 
     RowBox[{"a", "\[Rule]", ".25"}], ",", 
     RowBox[{"\[Zeta]", "\[Rule]", 
      RowBox[{"5", "/", "10"}]}], ",", " ", 
     RowBox[{"q", "\[Rule]", " ", ".64"}], ",", 
     RowBox[{"\[Psi]", "\[Rule]", "1.5"}], ",", 
     RowBox[{"\[Mu]", "\[Rule]", "0.052"}], ",", 
     RowBox[{"\[Sigma]", "\[Rule]", ".154"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"\[Beta]lN", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"\[Beta]", "-", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "q"}], ")"}], "/", "q"}], " ", 
      RowBox[{"a", "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Psi]", "-", "1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "q"}], "/", "1"}], "-", "q"}], ")"}]}]}]}], ")"}], "/.",
    "parvalEZN"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"asyu1EZN", "[", "m_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"\[Beta]lN", "<=", "0"}], ",", "0", ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"m", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Zeta]", 
               RowBox[{"1", "-", "\[Gamma]"}]]}], ")"}], "*", "\[Psi]"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}], "*", 
            "\[Beta]lN"}]]], " ", "*", "\[Beta]lN"}], ")"}], "/", 
       RowBox[{"ExpIntegralE", "[", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"r", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "/", 
                 RowBox[{"(", 
                  RowBox[{"2", "*", "\[Gamma]"}], ")"}]}], ")"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"\[Mu]", "/", "\[Sigma]"}], ")"}], "^", "2"}]}]}], 
             ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Psi]"}], ")"}]}], "+", 
           RowBox[{"(", 
            RowBox[{"\[Beta]", "-", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", "q"}], ")"}], "/", "q"}], " ", 
              RowBox[{"a", "^", 
               RowBox[{"(", 
                RowBox[{"1", "/", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Psi]", "-", "1"}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "q"}], "/", "1"}], "-", "q"}], ")"}]}]}]}], 
            ")"}], " ", "+", 
           RowBox[{"\[Delta]", "*", "\[Psi]"}]}], "\[Beta]lN"], ",", 
         FractionBox[
          RowBox[{
           RowBox[{"m", "*", "\[Psi]"}], "-", 
           RowBox[{"m", "*", "\[Psi]", "*", 
            SuperscriptBox["\[Zeta]", 
             RowBox[{"1", "-", "\[Gamma]"}]]}]}], 
          RowBox[{"\[Beta]lN", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]}]]}], "]"}]}], 
      ")"}], "/.", "parvalEZN"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"asyu2EZN", "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"\[Beta]", "*", 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"#", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Zeta]", 
             RowBox[{"1", "-", "\[Gamma]"}]]}], ")"}], "*", "\[Psi]"}], 
         RowBox[{"\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]}]]], " "}], 
      RowBox[{"ExpIntegralE", "[", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"r", "+", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "/", 
                RowBox[{"(", 
                 RowBox[{"2", "*", "\[Gamma]"}], ")"}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Mu]", "/", "\[Sigma]"}], ")"}], "^", "2"}]}]}], 
            ")"}], "*", 
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Psi]"}], ")"}]}], "+", "\[Beta]", "+", 
          RowBox[{"\[Delta]", " ", "\[Psi]"}]}], 
         RowBox[{"\[Beta]", " "}]], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"#", "*", "\[Psi]"}], "-", 
          RowBox[{"#", "*", "\[Psi]", "*", 
           SuperscriptBox["\[Zeta]", 
            RowBox[{"1", "-", "\[Gamma]"}]]}]}], 
         RowBox[{"\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]}]]}], "]"}]], 
     "&"}], "/.", "parvalEZN"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"asyu3EZN", "[", "m_", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"\[Beta]lN", "<=", "0"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Delta]", "*", "\[Psi]"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Psi]"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"r", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "/", 
              RowBox[{"(", 
               RowBox[{"2", "*", "\[Gamma]"}], ")"}]}], ")"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Mu]", "/", "\[Sigma]"}], ")"}], "^", "2"}]}]}], 
          ")"}]}]}], ")"}], "/.", "parvalEZN"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Delta]", "*", "\[Psi]"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Psi]"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"r", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "/", 
              RowBox[{"(", 
               RowBox[{"2", "*", "\[Gamma]"}], ")"}]}], ")"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Mu]", "/", "\[Sigma]"}], ")"}], "^", "2"}]}]}], 
          ")"}]}], "+", 
        FractionBox[
         RowBox[{"\[Psi]", "*", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["\[Zeta]", 
             RowBox[{"1", "-", "\[Gamma]"}]]}], ")"}], " ", "m"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]], "+", 
        "\[Beta]lN"}], ")"}], "/.", "parvalEZN"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"asyuEZN", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{"asyu1EZN", "[", "#", "]"}], "]"}], "+", 
        RowBox[{"Min", "[", 
         RowBox[{
          RowBox[{"Re", "[", 
           RowBox[{"asyu2EZN", "[", "#", "]"}], "]"}], ",", 
          RowBox[{"asyu3EZN", "[", "#", "]"}]}], "]"}]}], ")"}], "/", "2"}], 
     "&"}], "/.", "parvalEZN"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"asyuDEZN", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Re", "[", 
             RowBox[{"asyu2EZN", "[", "#", "]"}], "]"}], "<", 
            RowBox[{"asyu3EZN", "[", "#", "]"}]}], ",", 
           RowBox[{"Re", "[", 
            RowBox[{
             RowBox[{"asyu2EZN", "'"}], "[", "#", "]"}], "]"}], ",", 
           FractionBox[
            RowBox[{"\[Psi]", "*", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SuperscriptBox["\[Zeta]", 
                RowBox[{"1", "-", "\[Gamma]"}]]}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]]}], "]"}], "+", 
         RowBox[{"Re", "[", 
          RowBox[{
           RowBox[{"asyu1EZN", "'"}], "[", "#", "]"}], "]"}]}], ")"}], "/", 
       "2"}], "&"}], "/.", "parvalEZN"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"asyuDEZN", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{
         RowBox[{"asyu2EZN", "'"}], "[", "#", "]"}], "]"}], "&"}], "/.", 
      "parvalEZ"}]}], ";"}], "*)"}], "\[IndentingNewLine]", " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"lower", " ", "bound"}], " ", "+", " ", 
       RowBox[{"upper", " ", "bound"}]}], ")"}], "/", "2"}], " ", "of", " ", 
    "u"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"a", "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Psi]", "-", "1"}], ")"}], "*", 
         RowBox[{
          RowBox[{"asyuEZN", "[", "#", "]"}], "/", 
          RowBox[{"(", 
           RowBox[{"#", "*", 
            RowBox[{"asyuDEZN", "[", "#", "]"}]}], ")"}]}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}]}], "&"}], "/.", 
    "parvalEZN"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"mtEZ1", " ", "=", " ", 
  RowBox[{"M", "/.", 
   RowBox[{"First", "[", 
    RowBox[{"NDSolve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"M", "'"}], "[", "t", "]"}], "\[Equal]", 
          RowBox[{
           RowBox[{"M", "[", "t", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"\[Beta]", "-", 
             RowBox[{
              RowBox[{"1", "/", "q"}], " ", 
              RowBox[{"a", "^", 
               RowBox[{"(", 
                RowBox[{"1", "/", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[Psi]", "-", "1"}], ")"}], "*", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"asyuEZN", "[", 
                    RowBox[{"M", "[", "t", "]"}], "]"}], "/", 
                   RowBox[{"M", "[", "t", "]"}]}], "/", 
                  RowBox[{"asyuDEZN", "[", 
                   RowBox[{"M", "[", "t", "]"}], "]"}]}]}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "q"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}]}]}], ")"}]}]}], "/.",
          "parvalEZN"}], ",", 
        RowBox[{
         RowBox[{"M", "[", "0", "]"}], "\[Equal]", "0.0000492956"}]}], "}"}], 
      ",", "M", ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "0", ",", "80"}], "}"}], ",", 
      RowBox[{"MaxSteps", "\[Rule]", "50000"}]}], "]"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"s1", "[", "t_", "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"h1", "[", 
     RowBox[{"mtEZ1", "[", "t", "]"}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Re", "[", 
       RowBox[{"asyuEZN", "[", 
        RowBox[{"mtEZ1", "[", "t", "]"}], "]"}], "]"}], "+", 
      RowBox[{"h1", "[", 
       RowBox[{"mtEZ1", "[", "t", "]"}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"LogPlot", "[", 
  RowBox[{
   RowBox[{"100", "*", 
    RowBox[{"h1", "[", 
     RowBox[{"mtEZ1", "[", "t", "]"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "40", ",", "70"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"100", "*", 
    RowBox[{"s1", "[", "t", "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "40", ",", "80"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.67264258043194*^9, 3.672642651789075*^9}, {
   3.672642971748478*^9, 3.6726430244874783`*^9}, 3.672643508540897*^9, 
   3.672643653696411*^9, {3.672643903778475*^9, 3.6726439039214745`*^9}, {
   3.672643999428475*^9, 3.672643999770475*^9}, {3.672644130283475*^9, 
   3.6726441697000637`*^9}, {3.6726442160897017`*^9, 3.672644235816674*^9}, {
   3.6726442693290253`*^9, 3.6726442860767*^9}, {3.672644324954587*^9, 
   3.672644374749566*^9}, {3.6726444117912703`*^9, 3.6726444307491655`*^9}, {
   3.672644978538473*^9, 3.672644994198473*^9}, {3.672645123868473*^9, 
   3.672645161359473*^9}, {3.6726452047927203`*^9, 3.6726452078860292`*^9}, {
   3.672645254838724*^9, 3.67264531669691*^9}, {3.6726456356688037`*^9, 
   3.6726456385060873`*^9}, {3.672645705327769*^9, 3.672645708262062*^9}, {
   3.6726458375874696`*^9, 3.6726458570014696`*^9}, {3.6726459006074696`*^9, 
   3.6726459063244696`*^9}, {3.6726489294064126`*^9, 3.6726489588214126`*^9}, 
   3.6727328316623163`*^9, 3.6727328708793163`*^9, {3.672736267196001*^9, 
   3.672736268643146*^9}, {3.672737036918136*^9, 3.672737093964136*^9}, {
   3.6727372184011364`*^9, 3.672737228921136*^9}, {3.6727372606111364`*^9, 
   3.672737400485136*^9}, {3.6727380362891083`*^9, 3.672738056800159*^9}, {
   3.672738094226901*^9, 3.6727380947049494`*^9}, {3.6727444902759347`*^9, 
   3.672744529951935*^9}, {3.6727455846299343`*^9, 3.672745620425935*^9}, {
   3.6727456739279346`*^9, 3.672745733489935*^9}, {3.67306175369855*^9, 
   3.6730617539832363`*^9}, {3.6730618213440866`*^9, 3.673061821791233*^9}, {
   3.6734406327685003`*^9, 3.673440698900581*^9}, {3.6734409611222644`*^9, 
   3.6734409615425777`*^9}, {3.673443209935254*^9, 3.673443262736848*^9}, {
   3.6741334939087367`*^9, 3.6741335038723536`*^9}, {3.67413364362757*^9, 
   3.6741336479628763`*^9}, {3.6741336978887444`*^9, 
   3.6741337273073344`*^9}, {3.6742772118914933`*^9, 
   3.6742772188752785`*^9}, {3.674277267998288*^9, 3.674277268176382*^9}, {
   3.6749059525266943`*^9, 3.6749059527298*^9}, {3.676887717635948*^9, 
   3.676887717850178*^9}, {3.676887752834836*^9, 3.676887753033944*^9}, {
   3.676893997113489*^9, 3.676894020751462*^9}, {3.676894066143352*^9, 
   3.676894067582862*^9}, 3.6768945665255213`*^9, {3.6768946971060677`*^9, 
   3.676894707465334*^9}, {3.676894763545177*^9, 3.6768948668465233`*^9}, {
   3.6768949515526*^9, 3.67689502216471*^9}, {3.676895070167006*^9, 
   3.676895227189622*^9}, {3.676895303221459*^9, 3.676895469596249*^9}, {
   3.67689551025984*^9, 3.676895548226324*^9}, {3.676895584723349*^9, 
   3.676895664195094*^9}, {3.676896178512765*^9, 3.676896188470805*^9}, {
   3.676902751633563*^9, 3.676902770665652*^9}, {3.6769028580576506`*^9, 
   3.676902978833558*^9}, {3.676903101970601*^9, 3.6769035840471725`*^9}, {
   3.676903916418182*^9, 3.6769039274968157`*^9}, 3.6769039634268703`*^9, {
   3.6769040215211926`*^9, 3.676904187025659*^9}, {3.6769042839232006`*^9, 
   3.6769043568913746`*^9}, {3.6769051520158515`*^9, 
   3.6769051528338985`*^9}, {3.6769076200350084`*^9, 
   3.6769076643295417`*^9}, {3.676908455363781*^9, 3.6769087053790812`*^9}, {
   3.789311640107956*^9, 3.789311730458488*^9}, {3.78931177818904*^9, 
   3.78931182243939*^9}, {3.789311928509715*^9, 3.789311931281316*^9}, {
   3.789312367404416*^9, 3.7893123717437143`*^9}, {3.7893124846149263`*^9, 
   3.789312570075163*^9}, {3.789312635757204*^9, 3.78931263973396*^9}, {
   3.7893127913597116`*^9, 3.789312842753263*^9}, {3.7893128791469173`*^9, 
   3.789312883420965*^9}, {3.7893129534441357`*^9, 3.78931296956767*^9}, {
   3.789313996922024*^9, 3.789314023536887*^9}, {3.789314058875319*^9, 
   3.7893141055425034`*^9}, {3.789314152041346*^9, 3.789314175540576*^9}, {
   3.789314249353016*^9, 3.7893143394915857`*^9}, {3.7893144834739943`*^9, 
   3.7893144924907207`*^9}, {3.789314529539719*^9, 3.789314595329088*^9}, {
   3.78931514315168*^9, 3.7893152114087257`*^9}, {3.7893154122792053`*^9, 
   3.7893154433945417`*^9}, {3.789315751917164*^9, 3.789315827550708*^9}, {
   3.789315926662702*^9, 3.789315938105475*^9}, {3.78931612756929*^9, 
   3.7893161646859922`*^9}, {3.789316253513262*^9, 3.789316287031867*^9}, {
   3.789316774221191*^9, 3.789316774823947*^9}, 3.789317032024033*^9, {
   3.789317281898444*^9, 3.789317284528286*^9}, {3.789317321017733*^9, 
   3.789317322053735*^9}, {3.789317360416225*^9, 3.7893173748674*^9}, {
   3.7893175080350943`*^9, 3.78931751687746*^9}, {3.789317547826995*^9, 
   3.789317699990305*^9}, {3.7893177447581987`*^9, 3.7893178235722227`*^9}, {
   3.789317869090206*^9, 3.7893179939348*^9}, {3.7893180441496973`*^9, 
   3.7893180494255953`*^9}, {3.7893180866208353`*^9, 3.789318087374906*^9}, {
   3.789318143001802*^9, 3.78931814469445*^9}, {3.789318237361003*^9, 
   3.789318313644979*^9}, {3.789318410272313*^9, 3.789318437450015*^9}, {
   3.7893184883758173`*^9, 3.7893185758352747`*^9}, {3.789318622716958*^9, 
   3.7893186309584837`*^9}, {3.78931870042441*^9, 3.7893187011289663`*^9}, {
   3.7893252803149357`*^9, 3.789325326549747*^9}, {3.789325517495101*^9, 
   3.789325580720155*^9}, {3.789325613320013*^9, 3.78932561499678*^9}, {
   3.7893256565236177`*^9, 3.7893256974143972`*^9}, {3.7893257315032682`*^9, 
   3.7893258153368397`*^9}, {3.789326173334712*^9, 3.789326311483427*^9}, {
   3.7893263465534067`*^9, 3.7893263471333838`*^9}, {3.789326408324431*^9, 
   3.789326586012582*^9}, {3.789326829269849*^9, 3.7893269928673153`*^9}, {
   3.789334419689983*^9, 3.789334420190699*^9}, {3.789334472033401*^9, 
   3.7893347134853354`*^9}, {3.7893351486277637`*^9, 3.789335187157651*^9}, {
   3.789395334342814*^9, 3.789395336082735*^9}, {3.7894007818289223`*^9, 
   3.789400953421501*^9}, {3.7894015061128693`*^9, 3.789401510461382*^9}, {
   3.7894015412513113`*^9, 3.78940154759348*^9}, {3.789401788270995*^9, 
   3.7894017959937563`*^9}, {3.789401826557157*^9, 3.7894018467051153`*^9}, {
   3.789401965963623*^9, 3.7894019701200457`*^9}, {3.789411780095235*^9, 
   3.789411831212929*^9}, {3.789411948013155*^9, 3.78941196731504*^9}, {
   3.789412011698403*^9, 3.789412011812902*^9}, {3.7894120716501503`*^9, 
   3.789412072517724*^9}, {3.78941246936609*^9, 3.7894125016822157`*^9}, {
   3.789412823472678*^9, 3.789412851131611*^9}, {3.7894951789451*^9, 
   3.789495412639433*^9}, {3.78949545720992*^9, 3.7894955117029967`*^9}, {
   3.7894955442194395`*^9, 3.78949558060817*^9}, {3.789495725872781*^9, 
   3.7894957573220997`*^9}, {3.7894957931610136`*^9, 3.789495803086301*^9}, {
   3.789495877196356*^9, 3.789495924935638*^9}, {3.7894965154949503`*^9, 
   3.7894966009224987`*^9}, {3.7894967903324366`*^9, 3.789496827533391*^9}, {
   3.789667117584785*^9, 3.789667138248561*^9}, {3.789667653059841*^9, 
   3.78966765400458*^9}, {3.789668001094075*^9, 3.789668018974975*^9}, {
   3.789668255795224*^9, 3.789668261456489*^9}, {3.789670236804184*^9, 
   3.7896702630485687`*^9}, {3.789670295691539*^9, 3.789670296056432*^9}, 
   3.789670361956896*^9, {3.789670522740527*^9, 3.78967053427814*^9}, {
   3.789742123254738*^9, 3.789742249781941*^9}, {3.789742288210823*^9, 
   3.789742404530457*^9}, {3.789743330679028*^9, 3.789743346327992*^9}, {
   3.789745073728435*^9, 3.7897450763244057`*^9}, 3.789747427359785*^9, {
   3.7897519910365057`*^9, 3.7897520064765*^9}, {3.789752141310568*^9, 
   3.7897521646057243`*^9}, {3.789752203950254*^9, 3.789752204145308*^9}, {
   3.789752257889612*^9, 3.78975228821531*^9}, {3.789752492040756*^9, 
   3.7897524977351217`*^9}, {3.789753209477501*^9, 3.7897532633790483`*^9}, {
   3.7897538129897747`*^9, 3.7897538304487457`*^9}, {3.790352952127253*^9, 
   3.7903530788765697`*^9}, {3.790437506013485*^9, 3.790437597013739*^9}, {
   3.790437726586358*^9, 3.79043773032661*^9}, {3.790437775044035*^9, 
   3.790437795399683*^9}, {3.7904379194669313`*^9, 3.79043793654602*^9}, {
   3.790437973662833*^9, 3.790437999080894*^9}, {3.790438076464531*^9, 
   3.790438096547615*^9}, {3.790438261140005*^9, 3.7904382752239723`*^9}, {
   3.790438433108886*^9, 3.790438433699441*^9}, {3.790438481422957*^9, 
   3.790438653723041*^9}, {3.7904387251178503`*^9, 3.790438735701314*^9}, {
   3.790438805908821*^9, 3.790438807780986*^9}, {3.790519913072362*^9, 
   3.790519914840403*^9}, {3.790524468197268*^9, 3.79052454012271*^9}, {
   3.790525038361351*^9, 3.7905250534757757`*^9}, {3.790525092179916*^9, 
   3.790525139182682*^9}, {3.7905252087175303`*^9, 3.790525228920742*^9}, {
   3.790617095730408*^9, 3.790617112666479*^9}, {3.790617484852479*^9, 
   3.7906175157704077`*^9}, {3.790617823001479*^9, 3.7906178644984083`*^9}, {
   3.79064412764567*^9, 3.7906441337976727`*^9}, 3.790644171880741*^9, {
   3.79064420544267*^9, 3.790644206100672*^9}, {3.7906444193286715`*^9, 
   3.7906444388276715`*^9}, {3.79064455602767*^9, 3.790644622043684*^9}, {
   3.793017852655445*^9, 3.7930178731961203`*^9}, {3.79301842173308*^9, 
   3.793018453752194*^9}, {3.7930185824051657`*^9, 3.793018616194182*^9}, {
   3.793026458692902*^9, 3.793026501550075*^9}, {3.793026534514382*^9, 
   3.7930265402939672`*^9}, {3.79302658094716*^9, 3.793026606907935*^9}, {
   3.793026660408703*^9, 3.793026666443615*^9}, {3.793028938195631*^9, 
   3.793028950897756*^9}, {3.793032771512848*^9, 3.79303281469907*^9}, {
   3.793032880944927*^9, 3.793032887401472*^9}, {3.79303736357934*^9, 
   3.7930373837287703`*^9}, 3.79303741487208*^9, {3.7930378847472754`*^9, 
   3.79303792794274*^9}, {3.793038027702757*^9, 3.793038074424151*^9}, {
   3.79303811168329*^9, 3.79303812454008*^9}, {3.7930381804093723`*^9, 
   3.793038195364409*^9}, {3.793038255733303*^9, 3.793038327381259*^9}, {
   3.793038394471051*^9, 3.7930384211650476`*^9}, {3.79310874939636*^9, 
   3.793108764915299*^9}, {3.793108835550433*^9, 3.793108887450992*^9}, {
   3.793109158124238*^9, 3.79310920074262*^9}, {3.793109309894123*^9, 
   3.793109315101781*^9}, 3.7931093479879417`*^9, {3.793109454148999*^9, 
   3.793109473494624*^9}, {3.793111392759989*^9, 3.793111442020569*^9}, 
   3.793111525060781*^9, {3.793111583046186*^9, 3.793111662664253*^9}, {
   3.793111790975335*^9, 3.793111792616671*^9}, {3.793112035818199*^9, 
   3.7931120365919323`*^9}, {3.793112069045405*^9, 3.7931121114592457`*^9}, {
   3.793112152419758*^9, 3.7931121525676813`*^9}, {3.793112236424749*^9, 
   3.793112292298359*^9}, {3.793112359566656*^9, 3.793112401463307*^9}, {
   3.793112446158132*^9, 3.793112482535097*^9}, {3.793112515350951*^9, 
   3.793112548531637*^9}, 3.7931126128988037`*^9, {3.793112667697619*^9, 
   3.793112776497677*^9}, {3.793112869255392*^9, 3.7931129718172693`*^9}, {
   3.7931130387930937`*^9, 3.7931130419979763`*^9}, {3.793113212369114*^9, 
   3.793113221096876*^9}, {3.7931141326690187`*^9, 3.793114171377946*^9}, 
   3.793114278941833*^9, {3.79312226020268*^9, 3.7931222605431767`*^9}, {
   3.793122526361073*^9, 3.793122544181508*^9}, 3.793122714085287*^9, 
   3.7931228001083937`*^9, {3.793122836165785*^9, 3.793122951216073*^9}, 
   3.7931229813376017`*^9, {3.793123197403571*^9, 3.793123197713538*^9}, 
   3.7931232837451267`*^9, {3.79312351630834*^9, 3.793123542631386*^9}, {
   3.7931235796368027`*^9, 3.7931235834349613`*^9}, {3.793123835309059*^9, 
   3.793123835697548*^9}, {3.793125180868307*^9, 3.793125185971624*^9}, {
   3.793125239394339*^9, 3.793125250276126*^9}, {3.793125502559353*^9, 
   3.793125524357697*^9}, {3.793125615767148*^9, 3.79312561861765*^9}, {
   3.79312566871227*^9, 3.793125712533433*^9}, {3.7931257493182697`*^9, 
   3.793125751862171*^9}, {3.7931257915485764`*^9, 3.793125846299383*^9}, {
   3.793125980667596*^9, 3.793126049845243*^9}, 3.7931261072735043`*^9, {
   3.7931263728532248`*^9, 3.793126378884593*^9}, {3.793126454694347*^9, 
   3.793126462556485*^9}, {3.793126501627398*^9, 3.793126580625454*^9}, {
   3.793126612560544*^9, 3.7931266640051203`*^9}, {3.793126704256085*^9, 
   3.793126704603923*^9}, {3.793220238752836*^9, 3.793220282303876*^9}, {
   3.793220342621264*^9, 3.793220401721624*^9}, 3.793220436745514*^9, {
   3.793221335408908*^9, 3.7932213413186398`*^9}, {3.7932214416618147`*^9, 
   3.793221447854465*^9}, {3.793222185949546*^9, 3.793222198895383*^9}, {
   3.793222812251814*^9, 3.793222820788184*^9}, {3.793222873686595*^9, 
   3.793222891498558*^9}, {3.793223000713141*^9, 3.793223021013124*^9}, 
   3.7932235588286324`*^9},
 CellLabel->"In[4]:=",ExpressionUUID->"b1866d67-018b-47a9-88d1-0471869cc6e4"],

Cell[BoxData["0.05753949235834185`"], "Output",
 CellChangeTimes->{
  3.7931227434616537`*^9, 3.793122819689846*^9, {3.793122856105218*^9, 
   3.793122897977666*^9}, 3.7931229584667463`*^9, 3.7931229902345057`*^9, 
   3.7931232293120327`*^9, 3.793123289769927*^9, {3.79312342392732*^9, 
   3.793123449998481*^9}, 3.7931235473957033`*^9, 3.7931235868282223`*^9, 
   3.793123671182539*^9, 3.7931238390927267`*^9, 3.7931239240749073`*^9, 
   3.7931241618259993`*^9, 3.7931242933400793`*^9, 3.7931244621187763`*^9, {
   3.793124542940534*^9, 3.793124572605843*^9}, 3.793124635804078*^9, 
   3.793124672379466*^9, 3.793124779887642*^9, 3.79312484519706*^9, 
   3.793124877630179*^9, {3.793124909464181*^9, 3.7931249179324837`*^9}, 
   3.793125003784465*^9, 3.793125073549595*^9, 3.793125138333951*^9, {
   3.7931251875730333`*^9, 3.7931251916766577`*^9}, 3.793125251838825*^9, 
   3.793125289367548*^9, 3.793125387554441*^9, 3.793125450164056*^9, 
   3.793125529644301*^9, 3.793125562375999*^9, 3.793125719436274*^9, 
   3.7931257528473797`*^9, {3.7931258191565332`*^9, 3.793125839299905*^9}, 
   3.793125872217445*^9, 3.7931260784040613`*^9, 3.793126114362714*^9, {
   3.793126379920179*^9, 3.7931263828470497`*^9}, {3.793126464727227*^9, 
   3.7931264901869097`*^9}, {3.7931265248098707`*^9, 3.793126581429575*^9}, {
   3.793126634388142*^9, 3.7931266661724987`*^9}, 3.7931267055524406`*^9, {
   3.793220423884582*^9, 3.793220448739499*^9}, 3.793221082655582*^9, 
   3.793221343064475*^9, 3.7932214588611183`*^9, 3.7932221998700857`*^9, 
   3.793222838596732*^9, {3.7932228763194532`*^9, 3.79322289693723*^9}, 
   3.793223022979884*^9, 3.793223071431253*^9, {3.793223154720566*^9, 
   3.793223203418968*^9}, {3.793223248411333*^9, 3.793223303203636*^9}, {
   3.793223413766755*^9, 3.793223443449913*^9}, 3.7932235194843273`*^9, 
   3.793223599913848*^9, 3.793223666606126*^9, 3.793223704920658*^9, 
   3.793223748177013*^9, 3.793223852287105*^9, 3.793224373544454*^9, 
   3.7933641765953264`*^9, {3.7933642344273252`*^9, 3.7933642502843475`*^9}, {
   3.7933642803643255`*^9, 3.7933643086173253`*^9}, 3.793364357382327*^9, {
   3.793364395929327*^9, 3.7933644162183256`*^9}, 3.7934036799877234`*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"65d7fdbd-3835-4fc3-8ff9-e3998c7900d2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox["InterpolatingFunction",
    "SummaryHead"], "[", 
   DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = "Ready"}, 
    TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
            PaneBox[
             ButtonBox[
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEBitmaps", "SquarePlusIconMedium"]], 
              ButtonFunction :> (Typeset`open$$ = True), Appearance -> None, 
              Evaluator -> Automatic, Method -> "Preemptive"], 
             Alignment -> {Center, Center}, ImageSize -> 
             Dynamic[{
               Automatic, 3.5 CurrentValue["FontCapHeight"]/
                AbsoluteCurrentValue[Magnification]}]], 
            GraphicsBox[{{{{}, {}, 
                TagBox[{
                  Directive[
                   Opacity[1.], 
                   RGBColor[0.368417, 0.506779, 0.709798], 
                   AbsoluteThickness[1]], 
                  LineBox[CompressedData["
1:eJwB0QMu/CFib1JlAgAAADwAAAACAAAAStFeOa+/tj6JnfQdWNgJPzd0wYnD
3fQ/1k+rCYntDD/SUFjDa74FQNXMAVHSVxA/IqE47AknEEDiKIC22lASP9Wb
k3tZVBVAF3+dyoV6FD+7wbiC/fEaQCPw5OSDHRc/gEqXStgXIECwh6sMdOEZ
P7tJtw/c7iJAvWj5zWJAHT/ziT6XnbglQJTa0qcnfiA/2iBupGZSKEAo/zn9
pHIiP1rNgu1ZJCtA+y2HryfUJD+J0D+8VMYtQD5aV2a2Uyc/WwqypoYtMEAv
yATkrBAqPz63Ng34kzFARLNM2jNmLT94j482beIyQNVZccgdcjA/f/LaffdM
NEAi3dffepIyPwX2WabgsDVA44iA7M7sND/iJK2Rzfw2QAC86zihYjc/jN7y
ms9kOEARvWw7BmE6P43DDGfVtDlAUQLQAN6DPT9bMxlR8CA7QEQOgkFkqkA/
p0NZHGqGPEAY311hz8ZCP0t/barn0z1AXHDxF6r7RD+8RXRWej0/QG4CzomK
qkc/wpunYohHQEB2doLqzXlKP+XkrgoD7UBAlt5yGJqMTT9vc69BiKBBQOzj
bhEhpFA/pRcaWg9IQkCMX72eUpdSP0EBfgGh/UJAs3j7w4T1VD8cu3sZ4q9D
QBSmusUOklc/oorjEiVWREAdV5A38kpaP4+fRJtyCkVACOLUacKXXT8oyg8F
wrJFQJVwoeykhGA/AMV038BXRkCEDNK0KmViPz4F00jKCkdA6OSz8o+qZD8o
W5uT1bFHQH4/qJGLB2c/ePZcbetmSEApD9HP6+JpP3SniCgDEElAbAdu+2jc
bD+vKE5UyrVJQKwBtugyDHA/Ue8MD5xpSkAuK1slbf9xP5/LNatvEUtA5Kuz
z1oFdD9T7VfWTcdLQJTCDdzxdHY/R98Tctt5TEDHsdYwsh55P+bmOe9qIE1A
ZuJ5gAXfez/rM1n7BNVNQJEqlcwwLH8/nJbi6KB9TkCXi55tbEqBP4zJBUfs
Ik9Ac2eWUuAggz/iQSI0QtZPQBD57AM9U4U/8mdUAc0+UEBna1Tj5JSHP6ZR
FDB+mVBAvp6c8IFFij96IyEXh/JQQAiMxbHmLY0/JADj7pBFUUB6krYE+RKQ
P4F/IQ6gn1FAtZ1A1qzVkT+0CRUesPNRQA9yQoEVoZM/mjaFdcVOUkCwBEF3
8b+VP59LQoUyqFJA8zfSgXwFmD96a7SFoPtSQLhGN8gMUpo/CC6jzRNWU0Dk
zk7JKgWdP2z7RgaIqlNA1debRti+nz8yFFD6//9TQP6poRFxW6E/plqzAQ==

                   "]]}, 
                 Annotation[#, "Charting`Private`Tag$3507#1"]& ]}}, {}}, {
             DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
              AxesOrigin -> {0, 0}, FrameTicks -> {{{}, {}}, {{}, {}}}, 
              GridLines -> {None, None}, DisplayFunction -> Identity, 
              PlotRangePadding -> {{
                 Scaled[0.1], 
                 Scaled[0.1]}, {
                 Scaled[0.1], 
                 Scaled[0.1]}}, PlotRangeClipping -> True, ImagePadding -> 
              All, DisplayFunction -> Identity, AspectRatio -> 1, 
              Axes -> {False, False}, AxesLabel -> {None, None}, 
              AxesOrigin -> {0, 0}, DisplayFunction :> Identity, 
              Frame -> {{True, True}, {True, True}}, 
              FrameLabel -> {{None, None}, {None, None}}, FrameStyle -> 
              Directive[
                Opacity[0.5], 
                Thickness[Tiny], 
                RGBColor[0.368417, 0.506779, 0.709798]], 
              FrameTicks -> {{None, None}, {None, None}}, 
              GridLines -> {None, None}, GridLinesStyle -> Directive[
                GrayLevel[0.5, 0.4]], ImageSize -> 
              Dynamic[{
                Automatic, 3.5 CurrentValue["FontCapHeight"]/
                 AbsoluteCurrentValue[Magnification]}], 
              Method -> {
               "DefaultBoundaryStyle" -> Automatic, 
                "DefaultGraphicsInteraction" -> {
                 "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
                  "Effects" -> {
                   "Highlight" -> {"ratio" -> 2}, 
                    "HighlightPoint" -> {"ratio" -> 2}, 
                    "Droplines" -> {
                    "freeformCursorMode" -> True, 
                    "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
                "DefaultMeshStyle" -> AbsolutePointSize[6], 
                "ScalingFunctions" -> None, 
                "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& ), "CopiedValueFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& )}}, 
              PlotRange -> {{0., 80.}, {0., 0.03390076961735032}}, 
              PlotRangeClipping -> True, PlotRangePadding -> {{
                 Scaled[0.1], 
                 Scaled[0.1]}, {
                 Scaled[0.1], 
                 Scaled[0.1]}}, Ticks -> {Automatic, Automatic}}], 
            GridBox[{{
               RowBox[{
                 TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox[
                  RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"0.`", ",", "80.`"}], "}"}], "}"}], 
                  "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["\"scalar\"", "SummaryItem"]}]}}, 
             GridBoxAlignment -> {
              "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
             False, GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{2}}, "Rows" -> {{Automatic}}},
              BaseStyle -> {
              ShowStringCharacters -> False, NumberMarks -> False, 
               PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
          GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
          BaselinePosition -> {1, 1}], True -> GridBox[{{
            PaneBox[
             ButtonBox[
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEBitmaps", "SquareMinusIconMedium"]], 
              ButtonFunction :> (Typeset`open$$ = False), Appearance -> None, 
              Evaluator -> Automatic, Method -> "Preemptive"], 
             Alignment -> {Center, Center}, ImageSize -> 
             Dynamic[{
               Automatic, 3.5 CurrentValue["FontCapHeight"]/
                AbsoluteCurrentValue[Magnification]}]], 
            GraphicsBox[{{{{}, {}, 
                TagBox[{
                  Directive[
                   Opacity[1.], 
                   RGBColor[0.368417, 0.506779, 0.709798], 
                   AbsoluteThickness[1]], 
                  LineBox[CompressedData["
1:eJwB0QMu/CFib1JlAgAAADwAAAACAAAAStFeOa+/tj6JnfQdWNgJPzd0wYnD
3fQ/1k+rCYntDD/SUFjDa74FQNXMAVHSVxA/IqE47AknEEDiKIC22lASP9Wb
k3tZVBVAF3+dyoV6FD+7wbiC/fEaQCPw5OSDHRc/gEqXStgXIECwh6sMdOEZ
P7tJtw/c7iJAvWj5zWJAHT/ziT6XnbglQJTa0qcnfiA/2iBupGZSKEAo/zn9
pHIiP1rNgu1ZJCtA+y2HryfUJD+J0D+8VMYtQD5aV2a2Uyc/WwqypoYtMEAv
yATkrBAqPz63Ng34kzFARLNM2jNmLT94j482beIyQNVZccgdcjA/f/LaffdM
NEAi3dffepIyPwX2WabgsDVA44iA7M7sND/iJK2Rzfw2QAC86zihYjc/jN7y
ms9kOEARvWw7BmE6P43DDGfVtDlAUQLQAN6DPT9bMxlR8CA7QEQOgkFkqkA/
p0NZHGqGPEAY311hz8ZCP0t/barn0z1AXHDxF6r7RD+8RXRWej0/QG4CzomK
qkc/wpunYohHQEB2doLqzXlKP+XkrgoD7UBAlt5yGJqMTT9vc69BiKBBQOzj
bhEhpFA/pRcaWg9IQkCMX72eUpdSP0EBfgGh/UJAs3j7w4T1VD8cu3sZ4q9D
QBSmusUOklc/oorjEiVWREAdV5A38kpaP4+fRJtyCkVACOLUacKXXT8oyg8F
wrJFQJVwoeykhGA/AMV038BXRkCEDNK0KmViPz4F00jKCkdA6OSz8o+qZD8o
W5uT1bFHQH4/qJGLB2c/ePZcbetmSEApD9HP6+JpP3SniCgDEElAbAdu+2jc
bD+vKE5UyrVJQKwBtugyDHA/Ue8MD5xpSkAuK1slbf9xP5/LNatvEUtA5Kuz
z1oFdD9T7VfWTcdLQJTCDdzxdHY/R98Tctt5TEDHsdYwsh55P+bmOe9qIE1A
ZuJ5gAXfez/rM1n7BNVNQJEqlcwwLH8/nJbi6KB9TkCXi55tbEqBP4zJBUfs
Ik9Ac2eWUuAggz/iQSI0QtZPQBD57AM9U4U/8mdUAc0+UEBna1Tj5JSHP6ZR
FDB+mVBAvp6c8IFFij96IyEXh/JQQAiMxbHmLY0/JADj7pBFUUB6krYE+RKQ
P4F/IQ6gn1FAtZ1A1qzVkT+0CRUesPNRQA9yQoEVoZM/mjaFdcVOUkCwBEF3
8b+VP59LQoUyqFJA8zfSgXwFmD96a7SFoPtSQLhGN8gMUpo/CC6jzRNWU0Dk
zk7JKgWdP2z7RgaIqlNA1debRti+nz8yFFD6//9TQP6poRFxW6E/plqzAQ==

                   "]]}, 
                 Annotation[#, "Charting`Private`Tag$3507#1"]& ]}}, {}}, {
             DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
              AxesOrigin -> {0, 0}, FrameTicks -> {{{}, {}}, {{}, {}}}, 
              GridLines -> {None, None}, DisplayFunction -> Identity, 
              PlotRangePadding -> {{
                 Scaled[0.1], 
                 Scaled[0.1]}, {
                 Scaled[0.1], 
                 Scaled[0.1]}}, PlotRangeClipping -> True, ImagePadding -> 
              All, DisplayFunction -> Identity, AspectRatio -> 1, 
              Axes -> {False, False}, AxesLabel -> {None, None}, 
              AxesOrigin -> {0, 0}, DisplayFunction :> Identity, 
              Frame -> {{True, True}, {True, True}}, 
              FrameLabel -> {{None, None}, {None, None}}, FrameStyle -> 
              Directive[
                Opacity[0.5], 
                Thickness[Tiny], 
                RGBColor[0.368417, 0.506779, 0.709798]], 
              FrameTicks -> {{None, None}, {None, None}}, 
              GridLines -> {None, None}, GridLinesStyle -> Directive[
                GrayLevel[0.5, 0.4]], ImageSize -> 
              Dynamic[{
                Automatic, 3.5 CurrentValue["FontCapHeight"]/
                 AbsoluteCurrentValue[Magnification]}], 
              Method -> {
               "DefaultBoundaryStyle" -> Automatic, 
                "DefaultGraphicsInteraction" -> {
                 "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
                  "Effects" -> {
                   "Highlight" -> {"ratio" -> 2}, 
                    "HighlightPoint" -> {"ratio" -> 2}, 
                    "Droplines" -> {
                    "freeformCursorMode" -> True, 
                    "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
                "DefaultMeshStyle" -> AbsolutePointSize[6], 
                "ScalingFunctions" -> None, 
                "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& ), "CopiedValueFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& )}}, 
              PlotRange -> {{0., 80.}, {0., 0.03390076961735032}}, 
              PlotRangeClipping -> True, PlotRangePadding -> {{
                 Scaled[0.1], 
                 Scaled[0.1]}, {
                 Scaled[0.1], 
                 Scaled[0.1]}}, Ticks -> {Automatic, Automatic}}], 
            GridBox[{{
               RowBox[{
                 TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox[
                  RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"0.`", ",", "80.`"}], "}"}], "}"}], 
                  "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["\"scalar\"", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["3", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["\"Hermite\"", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["False", "SummaryItem"]}]}}, 
             GridBoxAlignment -> {
              "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
             False, GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{2}}, "Rows" -> {{Automatic}}},
              BaseStyle -> {
              ShowStringCharacters -> False, NumberMarks -> False, 
               PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
          GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
          BaselinePosition -> {1, 1}]}, 
       Dynamic[Typeset`open$$], ImageSize -> Automatic]},
     "SummaryPanel"],
    DynamicModuleValues:>{}], "]"}],
  InterpolatingFunction[{{0., 80.}}, {
   5, 7, 1, {49}, {4}, 0, 0, 0, 0, Automatic, {}, {}, False}, CompressedData["
1:eJxTTMoPSmViYGBgBGJDBgQ4datmffLFBnsIPcHe1OWrrWv6J/sGr2lli1yZ
HJ58MvRbFM7t8HInjxeHuZhDQhVDrv0hOYds2V/uu5cpOyz7W3wz7I26gwZL
hIOSna5DCOu8y9/cDR2mcgi03/lg7HCNu8nq0EwzBzH+L2+XO1k6VN/Wtelt
snG4vzy9q+iQvYPSroA32o2ODiELcifLKTo7tLV1WQkedHHYkbP8IXOim8Or
oCMd3xg8HGQtH+q/XODp4C//79ptB2+H5HNfeKsKfB0u90kqlr7wc1ikLi9l
YRDgUBu6M2gSkI5sDu5+A6RNN7497GYY4CB4v/3PAiD9hkfJ9DeQXpIRtmy9
UYBD9JEu8RTjAAdhhf0dEiYBDrZbT31RsQ5wyPC6lmDoFOAw+f7DM7aeAQ77
St5aeAUEOGR6JBYemxbgICpzdaXT3QCHg+89Hu1TDnTIPbxHyjor0EFiukHw
9g2BDiZv1m7U1A5y8HfUFpizNMghe9qKPD6FYAcz7xBz9gnBDpDQD3EAAAgD
oCA=
   "], {Developer`PackedArrayForm, {0, 2, 4, 6, 8, 10, 12, 14, 16, 18, 20, 22,
     24, 26, 28, 30, 32, 34, 36, 38, 40, 42, 44, 46, 48, 50, 52, 54, 56, 58, 
    60, 62, 64, 66, 68, 70, 72, 74, 76, 78, 80, 82, 84, 86, 88, 90, 92, 94, 
    96, 98}, CompressedData["
1:eJwBHQPi/CFib1JlAQAAAGIAAAClgC/rV9gJP85FFO2o2tE+DC0W2QndCT/9
v5nA5d3RPsnP8KC84Qk/td8RKiPh0T763XQOvosMP7HFZyFPt9M+vlLb5cp7
Dz8x8pzYmr3VPnmCDXiHXBE/4vnhXfn41z70Q+tWlt8UP9YT6x7+ztw+rlST
Aq4YGT88Yha4mk/hPjvgEXnKKx4/3/Grg5jM5D7jyaIrRSIiP/EwtgZ9/Og+
bVgCD5rMJj+irgDeu2LvPmlHPGyYqCw/IqDDaKO08z5u1xjJ5gEyP7bHFWmH
u/g+3TuMPWKfNj++desyewb/PmsJqr4CaTw/YLVPZJZyAz+n4Pqtn8BCP6tz
J9momwk/V+YaEGe8SD8pbB4ddtYQPzlAUMuUTFA/AQ5ysk0bFj/Jw/iXkXRV
P90bcy2r9xw/iO6HbiU0XD/2rvttJu8iP5/t2I+ogWI/ri8v/p2uKD8kiRrR
Az1oP8bfCy9sCDA/bblC12qrbz/QV9GkuL40PwA1CIh5oXQ/uJoLK6y2Oj8U
5u6DyEp9P8Cya+2emUI/EutTnG11gj+UAjnOTBNHP6e7aDheLIc/5zZo6dZx
TD8T4JgL4C6HP+Pf2kGldEw/C7osHmIxhz+Tf6S4dHdMP5B7KXDkM4c/wJFl
akR6TD/jVpQBZzaHP43gIFcUfUw/hH5y0uk4hz/iNdl+5H9MP0i7HvPvPYc/
qq4zOIWFTD+Onb8R90KHPxrIh90mi0w/4bx+Lv9Hhz8szPJuyZBMP1ricgmH
eoc/rTRA6FXJTD/eyg/ccq2HPz1Jm/o+Ak0/+JUdScPghz++C037hDtNPzxW
qfR4FIg/yBbyPyh1TT+B6ES04C+KPwMo4WvayU8/hsjkK6Z1jD9DD7FTLCJR
P4h77rRt6I4/sDsLq+JyUj/SEcQqd8WQP0WnvZOQ11M/XtGivPcvkj/BYqDa
olBVPzxxI6fx5ZQ/3KQtdxwRWD/VTAde9POXP2VZMukgEVs/TwDf35phmz+o
vkDiqFBeP/VUnKlN3p4/1t2YTNG/YD+YItkrcVuhP4yMNlNpcGI/zXJ0ZQ==

    "]}, {Automatic}],
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output",
 CellChangeTimes->{
  3.7931227434616537`*^9, 3.793122819689846*^9, {3.793122856105218*^9, 
   3.793122897977666*^9}, 3.7931229584667463`*^9, 3.7931229902345057`*^9, 
   3.7931232293120327`*^9, 3.793123289769927*^9, {3.79312342392732*^9, 
   3.793123449998481*^9}, 3.7931235473957033`*^9, 3.7931235868282223`*^9, 
   3.793123671182539*^9, 3.7931238390927267`*^9, 3.7931239240749073`*^9, 
   3.7931241618259993`*^9, 3.7931242933400793`*^9, 3.7931244621187763`*^9, {
   3.793124542940534*^9, 3.793124572605843*^9}, 3.793124635804078*^9, 
   3.793124672379466*^9, 3.793124779887642*^9, 3.79312484519706*^9, 
   3.793124877630179*^9, {3.793124909464181*^9, 3.7931249179324837`*^9}, 
   3.793125003784465*^9, 3.793125073549595*^9, 3.793125138333951*^9, {
   3.7931251875730333`*^9, 3.7931251916766577`*^9}, 3.793125251838825*^9, 
   3.793125289367548*^9, 3.793125387554441*^9, 3.793125450164056*^9, 
   3.793125529644301*^9, 3.793125562375999*^9, 3.793125719436274*^9, 
   3.7931257528473797`*^9, {3.7931258191565332`*^9, 3.793125839299905*^9}, 
   3.793125872217445*^9, 3.7931260784040613`*^9, 3.793126114362714*^9, {
   3.793126379920179*^9, 3.7931263828470497`*^9}, {3.793126464727227*^9, 
   3.7931264901869097`*^9}, {3.7931265248098707`*^9, 3.793126581429575*^9}, {
   3.793126634388142*^9, 3.7931266661724987`*^9}, 3.7931267055524406`*^9, {
   3.793220423884582*^9, 3.793220448739499*^9}, 3.793221082655582*^9, 
   3.793221343064475*^9, 3.7932214588611183`*^9, 3.7932221998700857`*^9, 
   3.793222838596732*^9, {3.7932228763194532`*^9, 3.79322289693723*^9}, 
   3.793223022979884*^9, 3.793223071431253*^9, {3.793223154720566*^9, 
   3.793223203418968*^9}, {3.793223248411333*^9, 3.793223303203636*^9}, {
   3.793223413766755*^9, 3.793223443449913*^9}, 3.7932235194843273`*^9, 
   3.793223599913848*^9, 3.793223666606126*^9, 3.793223704920658*^9, 
   3.793223748177013*^9, 3.793223852287105*^9, 3.793224373544454*^9, 
   3.7933641765953264`*^9, {3.7933642344273252`*^9, 3.7933642502843475`*^9}, {
   3.7933642803643255`*^9, 3.7933643086173253`*^9}, 3.793364357382327*^9, {
   3.793364395929327*^9, 3.7933644162183256`*^9}, 3.793403680182723*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"5b57b99e-bdc0-4344-89ec-5303e3df9e12"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVy3s01GkcBvBhxm2kOrNlIhVqmqKQsm1WfGnMmBvzs7bIGjRrKaTkUm5R
lAxlMOeoSHVS2S05UtK0+76byy5SyaVdOttGmRlm6DKU+9o/nvOcz3nOY7Mv
zj9Cn0QiCRfyf29ptTUgkVgwXDhQgMuoOE9Gz96sx4K96kQq+SIVDwQtIgfr
s+B+f1iu93kqLhkeJ92nsKDlFuS2yal4wrR1JtqEBdwY99Lus1T8yDdO95LG
gpn00UlVJhX7dCsG7zAW/tV5bbQIKg57HfA4lM8C6W2XVwc2U/EaV0aBeTkL
3p4Yd+2pM8FTT13oEjULCtbf6AllmeDGicoUp23ewGBWuXv2GuOVkrqRgBxv
KH8hr38vNsaFJmSrJZ3ekMfUlD8YM8IlurEg67VsuHzsk8PeZCN8Kt7tcO0R
Nnzs7PlTrLew27Vy+n5jw5P+lPqsYkPszNTZBy3lQO70SEeRlSHWhIQ+i/2B
A+Xqr0mK2wa4hGknIN/gwPrRxnOengb4iUtx79hnDsjqlmW2t1OwdYabdfwu
HwjsT7I9JKZgiml2Ml/uA6OWK07bqci4x87+ZuU7H0iOt6j6LoGMG7NppXIn
LmSERimkxmQMa0vlr7K4wOsc4n4o1sd90yH+DR1c2M4OyNnP1Mdki8dW2jU8
qPVyPsGs1cOWrTn4yiEeNH0Z7Arz0MPCu2fWahQ8+MZmf1JFNwkvHbAvKTDj
g9/nEnuPcBJ+z1vc1BTEh8HQ+qm2kXn0K1vUkXaND2tuDm1abDmPLE87vZWO
8yHqpEP43u1zqFiPeOjkKQB6/aW4kh9nURlecmlTsQDOmLnTDLJmUBHNIbhq
UAAXqt23SK9Oo8pL+S8VDkLIGQiSq7umECfuTDgjUwjnUXb7X7pJZJjS8vO6
J0IY4R4WXmBMolq6pOOauS9on/lbhAZ/QaOT5bOpkb5wV9ymmM/8jNjmFlpV
rS+YvWiS8e5PIIdk5+FbFD9wn5wyb+gfR1tp+dcNCT8oCnxT1bx0HDHA2+3N
RT+IihD2DvJ06EZt2Wua1g/sXMS7jyd+QlcdLW1irURwM18jld75iHZscAlK
8xaBnoGjVtL3AXGG52fbY0XQG3ssMJf6AUlaD5z4qVgEMon7ci33Pfqj7VrB
pkciSEh4uMRsfBTtUGcc3TkgAtvlakNZghbZdho/P2tEQEMWSSaYG0H+/eHV
pk4EqPfxmznRw0imHxzT9T0BprOLJ6wnVEgnqlidtpsAH02wR+WYCgVWDD5f
t4eANwzd7xvVKrTaLcYlKZCAX5atPLL1lQrdSkyfWxFMwJH4rhzuYxVqUVUU
isMIuMBOPpx5VoVmnr6tUx8gIOYfy1MWTBUKW7UxsiiaAO74sH6ltQo1Rsda
fBtDQLdJTYOTpQrlGU+k58cS4HHSvsfHTIXoXkYcx0ME0JOjmlI/KZHzvY1/
JyQSUHbPIFeDlEhOPihdlUSAzsvvemqDEn0hane2LBgPvZyj3lUiNOp6lX6U
ALZDg9juuhIJNgiiH6YQoNjh0Redr0Q1SYWrJKkELNJQ2mdylOir5u5npmkE
RAQ4ThQcV6K+8JBtIekEyJybp2vilWhnzZUhgwwC5DauvV4xSnR57l1p9YJT
H6wf6Y5QIorQjr/nOAE19edcI0OVKPLiwdn5Bef/e6xpMlCJ/gO6oFmw
       "]]},
     Annotation[#, "Charting`Private`Tag$3586#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{40., -3.3265391430633047`},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Part[#, 1], 
      Exp[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Part[#, 1], 
      Exp[
       Part[#, 2]]}& )},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Quiet[
      Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , 
     Charting`ScaledFrameTicks[{Log, Exp}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{{40, 70}, {-3.3265391430633047`, -0.7296112859176147}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->FrontEndValueCache[{Automatic, Quiet[
      Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& }, {
    Automatic, {{-2.995732273553991, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.05\"", 0.05, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 2}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.10\"", 0.1, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 2}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.20\"", 0.2, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 2}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.50\"", 0.5, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 2}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-3.912023005428146, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-3.506557897319982, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-3.2188758248682006`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.8134107167600364`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.659260036932778, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.5257286443082556`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.4079456086518722`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.8971199848858813`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.916290731874155, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0., 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}}]]], "Output",
 CellChangeTimes->{
  3.7931227434616537`*^9, 3.793122819689846*^9, {3.793122856105218*^9, 
   3.793122897977666*^9}, 3.7931229584667463`*^9, 3.7931229902345057`*^9, 
   3.7931232293120327`*^9, 3.793123289769927*^9, {3.79312342392732*^9, 
   3.793123449998481*^9}, 3.7931235473957033`*^9, 3.7931235868282223`*^9, 
   3.793123671182539*^9, 3.7931238390927267`*^9, 3.7931239240749073`*^9, 
   3.7931241618259993`*^9, 3.7931242933400793`*^9, 3.7931244621187763`*^9, {
   3.793124542940534*^9, 3.793124572605843*^9}, 3.793124635804078*^9, 
   3.793124672379466*^9, 3.793124779887642*^9, 3.79312484519706*^9, 
   3.793124877630179*^9, {3.793124909464181*^9, 3.7931249179324837`*^9}, 
   3.793125003784465*^9, 3.793125073549595*^9, 3.793125138333951*^9, {
   3.7931251875730333`*^9, 3.7931251916766577`*^9}, 3.793125251838825*^9, 
   3.793125289367548*^9, 3.793125387554441*^9, 3.793125450164056*^9, 
   3.793125529644301*^9, 3.793125562375999*^9, 3.793125719436274*^9, 
   3.7931257528473797`*^9, {3.7931258191565332`*^9, 3.793125839299905*^9}, 
   3.793125872217445*^9, 3.7931260784040613`*^9, 3.793126114362714*^9, {
   3.793126379920179*^9, 3.7931263828470497`*^9}, {3.793126464727227*^9, 
   3.7931264901869097`*^9}, {3.7931265248098707`*^9, 3.793126581429575*^9}, {
   3.793126634388142*^9, 3.7931266661724987`*^9}, 3.7931267055524406`*^9, {
   3.793220423884582*^9, 3.793220448739499*^9}, 3.793221082655582*^9, 
   3.793221343064475*^9, 3.7932214588611183`*^9, 3.7932221998700857`*^9, 
   3.793222838596732*^9, {3.7932228763194532`*^9, 3.79322289693723*^9}, 
   3.793223022979884*^9, 3.793223071431253*^9, {3.793223154720566*^9, 
   3.793223203418968*^9}, {3.793223248411333*^9, 3.793223303203636*^9}, {
   3.793223413766755*^9, 3.793223443449913*^9}, 3.7932235194843273`*^9, 
   3.793223599913848*^9, 3.793223666606126*^9, 3.793223704920658*^9, 
   3.793223748177013*^9, 3.793223852287105*^9, 3.793224373544454*^9, 
   3.7933641765953264`*^9, {3.7933642344273252`*^9, 3.7933642502843475`*^9}, {
   3.7933642803643255`*^9, 3.7933643086173253`*^9}, 3.793364357382327*^9, {
   3.793364395929327*^9, 3.7933644162183256`*^9}, 3.793403680632794*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"c644b9fa-614f-4cd3-a335-1c1389579182"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVjms0lAkAhkfWWBEmRi5ZRphPtKGL6PC98mFym8u3NSFrTS5JDVaxdKEL
dSrFNC7dOJ1W1DZZpOJsnYrCYk+kGGfTSBFqd5CS0Nof73nO8+c5L0eSKIpZ
wGAwguf3PzfoKZkMBoXaYuM+Jl9N6j/crSXToEAhnV5Hq0llmuE3tpoUXNMu
N+8Qq8mkAX8NHpOCzlvDms5INVlaf+vLaT0KSaqm3BtJanJmu1xtZUbhvQ+V
UyhTk7ce8XtJVwonesk+oltNOmY+VmRGU0iQnH0RtW2MPBD8d2xKBwX39U39
by+Nk5+MLrZ87+aL7iT3/skXE6S4xDVk9Jwv9FgqXTf7SZJzRP3aQtsPGpdr
5cOlH0mWJNTOeKcfLDQ7ZIXsKTLh/EhaltIPp6y9LcsefiYVxYJ37yl/UN5z
XckHv5DsU1ELl131R2rnljh9j1lyqO+cRxubh3e7Mm4/df1KvuRmGnvu5aEo
c+UuroyBe6vXGVb28dBbt6S1VaYB7Ytm3xUEbER1p02syZ0FSJ0te7ahciMq
P4rC2T2aENSFlUYvDUB6lkqXttYCy/318aNHA2CTLGNsTmFi6ndT659HA9Ab
ulKkuqeNjUf2ND0RB+KWQUv/GTcd3OfvN/30RyAqivXHD5QvxKVUxd785UHI
kNcd3MzTw46oasaKwiAMVSmvhXxYhFBKsjJvOggnPnxO3CM3QPUhj6S4uGA4
R4odjWoN4VJ3N4zZHgxlYk+/9lkWimrYcVecQ7DTc/BmZdZixOkUZtdfCIGE
pTFinW2ECPGD4EINPqJ1iqsqsoxxl8EmBqV8dKU84UefY0NL6mnr1svHlFMh
j3XHBPXx377hWglw3rhGmPLnEtgHML2lmwQQy5mPt82YouyKMtn0mADjmm15
co45TGOKVjXUCTA35LO+y98CEMbPlf8rwNVfdJ1iTy3F3jrDEjVHCN2ORS7H
H1kigd/ml7JFiJ5Rc32JpRWkURGNoSeE2OadPGfgao3oZz2duCvE4ZHwS2Vd
1jBI2z4SNSGE5ZTtkoSjHLTL258P2okQ8UOrF5xtAJVfW9lWEQw7jMx1hm1Q
nntNFCMT4UlFcs546TJwbg8ojjWKcHa0Ob8g0BYCfZfFg9MiFF5dbixl2kHW
TweWr6BhwbC2d6+1Q7NJFDs+ksYCH8ecop/sUZN+6G10AQ2mnjLN0ZyLqi3p
eY1NNJ4qfuy5/piLtQ8cDpQ101BOqAhFCxf1Dr0JOS00uiZ1YhVtXDROe/jz
Wmn47lGVKTq5eH5hZrb1LxpDhGydoo+LGVVmwtNnNNaG/ZZf8ZELXnyO36sB
GpUbzgtO2xNo71i7uuE1jXw3DiPXgYDIY4jz6xsaN0q7i487EQjX5c3GDNFw
1t+ene1KQKrQuTk8QuOViykvw4uAfOwkZ2yMRtD1lvDIzQTMwjwNOsdppOUd
zg8PJVDy8P1M9QSNY/13boi3Eig/E9Kze5JGqqVDKV9CoH6N4empKRrDTsQm
LykBr5L7+5Sf5//mPmpwTybQwEzeUT9NY3miltma3QTaujt8983M9woYaY4Z
BIQ4tCpilsY/ndmZ9vsJPK9w5XjN0cg54i3lZBEIYw3oW32lMVll6rP0MIGX
6Wdmvs47O049a5JD4D8CqRx3
       "]]},
     Annotation[#, "Charting`Private`Tag$3751#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{40., 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{40, 80}, {0., 12.261894164653805`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.7931227434616537`*^9, 3.793122819689846*^9, {3.793122856105218*^9, 
   3.793122897977666*^9}, 3.7931229584667463`*^9, 3.7931229902345057`*^9, 
   3.7931232293120327`*^9, 3.793123289769927*^9, {3.79312342392732*^9, 
   3.793123449998481*^9}, 3.7931235473957033`*^9, 3.7931235868282223`*^9, 
   3.793123671182539*^9, 3.7931238390927267`*^9, 3.7931239240749073`*^9, 
   3.7931241618259993`*^9, 3.7931242933400793`*^9, 3.7931244621187763`*^9, {
   3.793124542940534*^9, 3.793124572605843*^9}, 3.793124635804078*^9, 
   3.793124672379466*^9, 3.793124779887642*^9, 3.79312484519706*^9, 
   3.793124877630179*^9, {3.793124909464181*^9, 3.7931249179324837`*^9}, 
   3.793125003784465*^9, 3.793125073549595*^9, 3.793125138333951*^9, {
   3.7931251875730333`*^9, 3.7931251916766577`*^9}, 3.793125251838825*^9, 
   3.793125289367548*^9, 3.793125387554441*^9, 3.793125450164056*^9, 
   3.793125529644301*^9, 3.793125562375999*^9, 3.793125719436274*^9, 
   3.7931257528473797`*^9, {3.7931258191565332`*^9, 3.793125839299905*^9}, 
   3.793125872217445*^9, 3.7931260784040613`*^9, 3.793126114362714*^9, {
   3.793126379920179*^9, 3.7931263828470497`*^9}, {3.793126464727227*^9, 
   3.7931264901869097`*^9}, {3.7931265248098707`*^9, 3.793126581429575*^9}, {
   3.793126634388142*^9, 3.7931266661724987`*^9}, 3.7931267055524406`*^9, {
   3.793220423884582*^9, 3.793220448739499*^9}, 3.793221082655582*^9, 
   3.793221343064475*^9, 3.7932214588611183`*^9, 3.7932221998700857`*^9, 
   3.793222838596732*^9, {3.7932228763194532`*^9, 3.79322289693723*^9}, 
   3.793223022979884*^9, 3.793223071431253*^9, {3.793223154720566*^9, 
   3.793223203418968*^9}, {3.793223248411333*^9, 3.793223303203636*^9}, {
   3.793223413766755*^9, 3.793223443449913*^9}, 3.7932235194843273`*^9, 
   3.793223599913848*^9, 3.793223666606126*^9, 3.793223704920658*^9, 
   3.793223748177013*^9, 3.793223852287105*^9, 3.793224373544454*^9, 
   3.7933641765953264`*^9, {3.7933642344273252`*^9, 3.7933642502843475`*^9}, {
   3.7933642803643255`*^9, 3.7933643086173253`*^9}, 3.793364357382327*^9, {
   3.793364395929327*^9, 3.7933644162183256`*^9}, 3.7934036811717234`*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"d5630b50-a9ba-432b-98f4-3a105914c9fb"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.79312582519835*^9},
 CellLabel->"In[17]:=",ExpressionUUID->"004582c2-6422-46ee-ae3a-e6ffc47d88d3"],

Cell[BoxData[
 RowBox[{"(*", "Sweden", "*)"}]], "Input",
 CellChangeTimes->{{3.7931129860622673`*^9, 3.793112989797537*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"e470aca3-b06e-458d-9854-19f820dad5ab"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r", ">", "0"}], ",", 
     RowBox[{"\[Delta]", ">", "0"}], ",", 
     RowBox[{"m", ">", "0"}], ",", 
     RowBox[{"\[Beta]", ">", "0"}], ",", 
     RowBox[{"0", "<", "q", "<", "1"}], ",", 
     RowBox[{"\[Gamma]", ">", "1"}], ",", 
     RowBox[{"a", ">", "0"}], ",", 
     RowBox[{"\[Zeta]", ">", "0"}], ",", 
     RowBox[{"\[Psi]", ">", "1"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"parvalEZS", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r", "\[Rule]", 
      RowBox[{"1", "/", "100"}]}], ",", 
     RowBox[{"\[Delta]", "\[Rule]", 
      RowBox[{"3", "/", "100"}]}], ",", 
     RowBox[{"\[Beta]", "\[Rule]", ".0765124"}], ",", 
     RowBox[{"\[Gamma]", "\[Rule]", "2"}], ",", 
     RowBox[{"a", "\[Rule]", ".25"}], ",", 
     RowBox[{"\[Zeta]", "\[Rule]", 
      RowBox[{"5", "/", "10"}]}], ",", " ", 
     RowBox[{"q", "\[Rule]", " ", ".64"}], ",", 
     RowBox[{"\[Psi]", "\[Rule]", "1.5"}], ",", 
     RowBox[{"m0", "\[Rule]", 
      RowBox[{"Exp", "[", 
       RowBox[{"mortNHC", "[", "0", "]"}], "]"}]}], ",", 
     RowBox[{"\[Mu]", "\[Rule]", "0.052"}], ",", 
     RowBox[{"\[Sigma]", "\[Rule]", ".154"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"\[Beta]lS", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"\[Beta]", "-", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "q"}], ")"}], "/", "q"}], " ", 
      RowBox[{"a", "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Psi]", "-", "1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "q"}], "/", "1"}], "-", "q"}], ")"}]}]}]}], ")"}], "/.",
    "parvalEZS"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"asyu1EZS", "[", "m_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"\[Beta]lS", "<=", "0"}], ",", "0", ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"m", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Zeta]", 
               RowBox[{"1", "-", "\[Gamma]"}]]}], ")"}], "*", "\[Psi]"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}], "*", 
            "\[Beta]lS"}]]], " ", "*", "\[Beta]lS"}], ")"}], "/", 
       RowBox[{"ExpIntegralE", "[", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"r", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "/", 
                 RowBox[{"(", 
                  RowBox[{"2", "*", "\[Gamma]"}], ")"}]}], ")"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"\[Mu]", "/", "\[Sigma]"}], ")"}], "^", "2"}]}]}], 
             ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Psi]"}], ")"}]}], "+", 
           RowBox[{"(", 
            RowBox[{"\[Beta]", "-", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", "q"}], ")"}], "/", "q"}], " ", 
              RowBox[{"a", "^", 
               RowBox[{"(", 
                RowBox[{"1", "/", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Psi]", "-", "1"}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "q"}], "/", "1"}], "-", "q"}], ")"}]}]}]}], 
            ")"}], " ", "+", 
           RowBox[{"\[Delta]", "*", "\[Psi]"}]}], "\[Beta]lS"], ",", 
         FractionBox[
          RowBox[{
           RowBox[{"m", "*", "\[Psi]"}], "-", 
           RowBox[{"m", "*", "\[Psi]", "*", 
            SuperscriptBox["\[Zeta]", 
             RowBox[{"1", "-", "\[Gamma]"}]]}]}], 
          RowBox[{"\[Beta]lS", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]}]]}], "]"}]}], 
      ")"}], "/.", "parvalEZS"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"asyu2EZS", "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"\[Beta]", "*", 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"#", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Zeta]", 
             RowBox[{"1", "-", "\[Gamma]"}]]}], ")"}], "*", "\[Psi]"}], 
         RowBox[{"\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]}]]], " "}], 
      RowBox[{"ExpIntegralE", "[", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"r", "+", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "/", 
                RowBox[{"(", 
                 RowBox[{"2", "*", "\[Gamma]"}], ")"}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Mu]", "/", "\[Sigma]"}], ")"}], "^", "2"}]}]}], 
            ")"}], "*", 
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Psi]"}], ")"}]}], "+", "\[Beta]", "+", 
          RowBox[{"\[Delta]", " ", "\[Psi]"}]}], 
         RowBox[{"\[Beta]", " "}]], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"#", "*", "\[Psi]"}], "-", 
          RowBox[{"#", "*", "\[Psi]", "*", 
           SuperscriptBox["\[Zeta]", 
            RowBox[{"1", "-", "\[Gamma]"}]]}]}], 
         RowBox[{"\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]}]]}], "]"}]], 
     "&"}], "/.", "parvalEZS"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"asyu3EZS", "[", "m_", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"\[Beta]lS", "<=", "0"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Delta]", "*", "\[Psi]"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Psi]"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"r", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "/", 
              RowBox[{"(", 
               RowBox[{"2", "*", "\[Gamma]"}], ")"}]}], ")"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Mu]", "/", "\[Sigma]"}], ")"}], "^", "2"}]}]}], 
          ")"}]}]}], ")"}], "/.", "parvalEZS"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Delta]", "*", "\[Psi]"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Psi]"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"r", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "/", 
              RowBox[{"(", 
               RowBox[{"2", "*", "\[Gamma]"}], ")"}]}], ")"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Mu]", "/", "\[Sigma]"}], ")"}], "^", "2"}]}]}], 
          ")"}]}], "+", 
        FractionBox[
         RowBox[{"\[Psi]", "*", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["\[Zeta]", 
             RowBox[{"1", "-", "\[Gamma]"}]]}], ")"}], " ", "m"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]], "+", 
        "\[Beta]lS"}], ")"}], "/.", "parvalEZS"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"asyuEZS", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{"asyu1EZS", "[", "#", "]"}], "]"}], "+", 
        RowBox[{"Min", "[", 
         RowBox[{
          RowBox[{"Re", "[", 
           RowBox[{"asyu2EZS", "[", "#", "]"}], "]"}], ",", 
          RowBox[{"asyu3EZS", "[", "#", "]"}]}], "]"}]}], ")"}], "/", "2"}], 
     "&"}], "/.", "parvalEZS"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"asyuDEZS", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Re", "[", 
             RowBox[{"asyu2EZS", "[", "#", "]"}], "]"}], "<", 
            RowBox[{"asyu3EZS", "[", "#", "]"}]}], ",", 
           RowBox[{"Re", "[", 
            RowBox[{
             RowBox[{"asyu2EZS", "'"}], "[", "#", "]"}], "]"}], ",", 
           FractionBox[
            RowBox[{"\[Psi]", "*", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SuperscriptBox["\[Zeta]", 
                RowBox[{"1", "-", "\[Gamma]"}]]}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]]}], "]"}], "+", 
         RowBox[{"Re", "[", 
          RowBox[{
           RowBox[{"asyu1EZS", "'"}], "[", "#", "]"}], "]"}]}], ")"}], "/", 
       "2"}], "&"}], "/.", "parvalEZS"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"asyuDEZS", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"asyu2EZS", "'"}], "[", "#", "]"}], "]"}], "+", 
        RowBox[{"(", 
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"#", "-", "20"}], ")"}]}], ")"}]}], "&"}], "/.", 
      "parvalEZS"}]}], ";"}], "*)"}], "\[IndentingNewLine]", " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"lower", " ", "bound"}], " ", "+", " ", 
       RowBox[{"upper", " ", "bound"}]}], ")"}], "/", "2"}], " ", "of", " ", 
    "u"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"a", "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Psi]", "-", "1"}], ")"}], "*", 
         RowBox[{
          RowBox[{"asyuEZS", "[", "#", "]"}], "/", 
          RowBox[{"(", 
           RowBox[{"#", "*", 
            RowBox[{"asyuDEZS", "[", "#", "]"}]}], ")"}]}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}]}], "&"}], "/.", 
    "parvalEZS"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mtEZ2", " ", "=", " ", 
   RowBox[{"M", "/.", 
    RowBox[{"First", "[", 
     RowBox[{"NDSolve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"M", "'"}], "[", "t", "]"}], "\[Equal]", 
           RowBox[{
            RowBox[{"M", "[", "t", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"\[Beta]", "-", 
              RowBox[{
               RowBox[{"1", "/", "q"}], " ", 
               RowBox[{"a", "^", 
                RowBox[{"(", 
                 RowBox[{"1", "/", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"\[Psi]", "-", "1"}], ")"}], "*", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"asyuEZS", "[", 
                    RowBox[{"M", "[", "t", "]"}], "]"}], "/", 
                    RowBox[{"M", "[", "t", "]"}]}], "/", 
                   RowBox[{"asyuDEZS", "[", 
                    RowBox[{"M", "[", "t", "]"}], "]"}]}]}], ")"}], "^", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "q"}], "/", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}]}]}], ")"}]}]}], "/.",
           "parvalEZS"}], ",", 
         RowBox[{
          RowBox[{"M", "[", "0", "]"}], "\[Equal]", "0.0000804113"}]}], "}"}],
        ",", "M", ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "0", ",", "80"}], "}"}], ",", 
       RowBox[{"MaxSteps", "\[Rule]", "50000"}]}], "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"s2", "[", "t_", "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"h2", "[", 
     RowBox[{"mtEZ2", "[", "t", "]"}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Re", "[", 
       RowBox[{"asyuEZS", "[", 
        RowBox[{"mtEZ2", "[", "t", "]"}], "]"}], "]"}], "+", 
      RowBox[{"h2", "[", 
       RowBox[{"mtEZ2", "[", "t", "]"}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"100", "*", 
     RowBox[{"s2", "[", "t", "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "40", ",", "80"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.67264258043194*^9, 3.672642651789075*^9}, {
   3.672642971748478*^9, 3.6726430244874783`*^9}, 3.672643508540897*^9, 
   3.672643653696411*^9, {3.672643903778475*^9, 3.6726439039214745`*^9}, {
   3.672643999428475*^9, 3.672643999770475*^9}, {3.672644130283475*^9, 
   3.6726441697000637`*^9}, {3.6726442160897017`*^9, 3.672644235816674*^9}, {
   3.6726442693290253`*^9, 3.6726442860767*^9}, {3.672644324954587*^9, 
   3.672644374749566*^9}, {3.6726444117912703`*^9, 3.6726444307491655`*^9}, {
   3.672644978538473*^9, 3.672644994198473*^9}, {3.672645123868473*^9, 
   3.672645161359473*^9}, {3.6726452047927203`*^9, 3.6726452078860292`*^9}, {
   3.672645254838724*^9, 3.67264531669691*^9}, {3.6726456356688037`*^9, 
   3.6726456385060873`*^9}, {3.672645705327769*^9, 3.672645708262062*^9}, {
   3.6726458375874696`*^9, 3.6726458570014696`*^9}, {3.6726459006074696`*^9, 
   3.6726459063244696`*^9}, {3.6726489294064126`*^9, 3.6726489588214126`*^9}, 
   3.6727328316623163`*^9, 3.6727328708793163`*^9, {3.672736267196001*^9, 
   3.672736268643146*^9}, {3.672737036918136*^9, 3.672737093964136*^9}, {
   3.6727372184011364`*^9, 3.672737228921136*^9}, {3.6727372606111364`*^9, 
   3.672737400485136*^9}, {3.6727380362891083`*^9, 3.672738056800159*^9}, {
   3.672738094226901*^9, 3.6727380947049494`*^9}, {3.6727444902759347`*^9, 
   3.672744529951935*^9}, {3.6727455846299343`*^9, 3.672745620425935*^9}, {
   3.6727456739279346`*^9, 3.672745733489935*^9}, {3.67306175369855*^9, 
   3.6730617539832363`*^9}, {3.6730618213440866`*^9, 3.673061821791233*^9}, {
   3.6734406327685003`*^9, 3.673440698900581*^9}, {3.6734409611222644`*^9, 
   3.6734409615425777`*^9}, {3.673443209935254*^9, 3.673443262736848*^9}, {
   3.6741334939087367`*^9, 3.6741335038723536`*^9}, {3.67413364362757*^9, 
   3.6741336479628763`*^9}, {3.6741336978887444`*^9, 
   3.6741337273073344`*^9}, {3.6742772118914933`*^9, 
   3.6742772188752785`*^9}, {3.674277267998288*^9, 3.674277268176382*^9}, {
   3.6749059525266943`*^9, 3.6749059527298*^9}, {3.676887717635948*^9, 
   3.676887717850178*^9}, {3.676887752834836*^9, 3.676887753033944*^9}, {
   3.676893997113489*^9, 3.676894020751462*^9}, {3.676894066143352*^9, 
   3.676894067582862*^9}, 3.6768945665255213`*^9, {3.6768946971060677`*^9, 
   3.676894707465334*^9}, {3.676894763545177*^9, 3.6768948668465233`*^9}, {
   3.6768949515526*^9, 3.67689502216471*^9}, {3.676895070167006*^9, 
   3.676895227189622*^9}, {3.676895303221459*^9, 3.676895469596249*^9}, {
   3.67689551025984*^9, 3.676895548226324*^9}, {3.676895584723349*^9, 
   3.676895664195094*^9}, {3.676896178512765*^9, 3.676896188470805*^9}, {
   3.676902751633563*^9, 3.676902770665652*^9}, {3.6769028580576506`*^9, 
   3.676902978833558*^9}, {3.676903101970601*^9, 3.6769035840471725`*^9}, {
   3.676903916418182*^9, 3.6769039274968157`*^9}, 3.6769039634268703`*^9, {
   3.6769040215211926`*^9, 3.676904187025659*^9}, {3.6769042839232006`*^9, 
   3.6769043568913746`*^9}, {3.6769051520158515`*^9, 
   3.6769051528338985`*^9}, {3.6769076200350084`*^9, 
   3.6769076643295417`*^9}, {3.676908455363781*^9, 3.6769087053790812`*^9}, {
   3.789311640107956*^9, 3.789311730458488*^9}, {3.78931177818904*^9, 
   3.78931182243939*^9}, {3.789311928509715*^9, 3.789311931281316*^9}, {
   3.789312367404416*^9, 3.7893123717437143`*^9}, {3.7893124846149263`*^9, 
   3.789312570075163*^9}, {3.789312635757204*^9, 3.78931263973396*^9}, {
   3.7893127913597116`*^9, 3.789312842753263*^9}, {3.7893128791469173`*^9, 
   3.789312883420965*^9}, {3.7893129534441357`*^9, 3.78931296956767*^9}, {
   3.789313996922024*^9, 3.789314023536887*^9}, {3.789314058875319*^9, 
   3.7893141055425034`*^9}, {3.789314152041346*^9, 3.789314175540576*^9}, {
   3.789314249353016*^9, 3.7893143394915857`*^9}, {3.7893144834739943`*^9, 
   3.7893144924907207`*^9}, {3.789314529539719*^9, 3.789314595329088*^9}, {
   3.78931514315168*^9, 3.7893152114087257`*^9}, {3.7893154122792053`*^9, 
   3.7893154433945417`*^9}, {3.789315751917164*^9, 3.789315827550708*^9}, {
   3.789315926662702*^9, 3.789315938105475*^9}, {3.78931612756929*^9, 
   3.7893161646859922`*^9}, {3.789316253513262*^9, 3.789316287031867*^9}, {
   3.789316774221191*^9, 3.789316774823947*^9}, 3.789317032024033*^9, {
   3.789317281898444*^9, 3.789317284528286*^9}, {3.789317321017733*^9, 
   3.789317322053735*^9}, {3.789317360416225*^9, 3.7893173748674*^9}, {
   3.7893175080350943`*^9, 3.78931751687746*^9}, {3.789317547826995*^9, 
   3.789317699990305*^9}, {3.7893177447581987`*^9, 3.7893178235722227`*^9}, {
   3.789317869090206*^9, 3.7893179939348*^9}, {3.7893180441496973`*^9, 
   3.7893180494255953`*^9}, {3.7893180866208353`*^9, 3.789318087374906*^9}, {
   3.789318143001802*^9, 3.78931814469445*^9}, {3.789318237361003*^9, 
   3.789318313644979*^9}, {3.789318410272313*^9, 3.789318437450015*^9}, {
   3.7893184883758173`*^9, 3.7893185758352747`*^9}, {3.789318622716958*^9, 
   3.7893186309584837`*^9}, {3.78931870042441*^9, 3.7893187011289663`*^9}, {
   3.7893252803149357`*^9, 3.789325326549747*^9}, {3.789325517495101*^9, 
   3.789325580720155*^9}, {3.789325613320013*^9, 3.78932561499678*^9}, {
   3.7893256565236177`*^9, 3.7893256974143972`*^9}, {3.7893257315032682`*^9, 
   3.7893258153368397`*^9}, {3.789326173334712*^9, 3.789326311483427*^9}, {
   3.7893263465534067`*^9, 3.7893263471333838`*^9}, {3.789326408324431*^9, 
   3.789326586012582*^9}, {3.789326829269849*^9, 3.7893269928673153`*^9}, {
   3.789334419689983*^9, 3.789334420190699*^9}, {3.789334472033401*^9, 
   3.7893347134853354`*^9}, {3.7893351486277637`*^9, 3.789335187157651*^9}, {
   3.789395334342814*^9, 3.789395336082735*^9}, {3.7894007818289223`*^9, 
   3.789400953421501*^9}, {3.7894015061128693`*^9, 3.789401510461382*^9}, {
   3.7894015412513113`*^9, 3.78940154759348*^9}, {3.789401788270995*^9, 
   3.7894017959937563`*^9}, {3.789401826557157*^9, 3.7894018467051153`*^9}, {
   3.789401965963623*^9, 3.7894019701200457`*^9}, {3.789411780095235*^9, 
   3.789411831212929*^9}, {3.789411948013155*^9, 3.78941196731504*^9}, {
   3.789412011698403*^9, 3.789412011812902*^9}, {3.7894120716501503`*^9, 
   3.789412072517724*^9}, {3.78941246936609*^9, 3.7894125016822157`*^9}, {
   3.789412823472678*^9, 3.789412851131611*^9}, {3.7894951789451*^9, 
   3.789495412639433*^9}, {3.78949545720992*^9, 3.7894955117029967`*^9}, {
   3.7894955442194395`*^9, 3.78949558060817*^9}, {3.789495725872781*^9, 
   3.7894957573220997`*^9}, {3.7894957931610136`*^9, 3.789495803086301*^9}, {
   3.789495877196356*^9, 3.789495924935638*^9}, {3.7894965154949503`*^9, 
   3.7894966009224987`*^9}, {3.7894967903324366`*^9, 3.789496827533391*^9}, {
   3.789667117584785*^9, 3.789667138248561*^9}, {3.789667653059841*^9, 
   3.78966765400458*^9}, {3.789668001094075*^9, 3.789668018974975*^9}, {
   3.789668255795224*^9, 3.789668261456489*^9}, {3.789670236804184*^9, 
   3.7896702630485687`*^9}, {3.789670295691539*^9, 3.789670296056432*^9}, 
   3.789670361956896*^9, {3.789670522740527*^9, 3.78967053427814*^9}, {
   3.789742123254738*^9, 3.789742249781941*^9}, {3.789742288210823*^9, 
   3.789742404530457*^9}, {3.789743330679028*^9, 3.789743346327992*^9}, {
   3.789745073728435*^9, 3.7897450763244057`*^9}, 3.789747427359785*^9, {
   3.7897519910365057`*^9, 3.7897520064765*^9}, {3.789752141310568*^9, 
   3.7897521646057243`*^9}, {3.789752203950254*^9, 3.789752204145308*^9}, {
   3.789752257889612*^9, 3.78975228821531*^9}, {3.789752492040756*^9, 
   3.7897524977351217`*^9}, {3.789753209477501*^9, 3.7897532633790483`*^9}, {
   3.7897538129897747`*^9, 3.7897538304487457`*^9}, {3.790352952127253*^9, 
   3.7903530788765697`*^9}, {3.790437506013485*^9, 3.790437597013739*^9}, {
   3.790437726586358*^9, 3.79043773032661*^9}, {3.790437775044035*^9, 
   3.790437795399683*^9}, {3.7904379194669313`*^9, 3.79043793654602*^9}, {
   3.790437973662833*^9, 3.790437999080894*^9}, {3.790438076464531*^9, 
   3.790438096547615*^9}, {3.790438261140005*^9, 3.7904382752239723`*^9}, {
   3.790438433108886*^9, 3.790438433699441*^9}, {3.790438481422957*^9, 
   3.790438653723041*^9}, {3.7904387251178503`*^9, 3.790438735701314*^9}, {
   3.790438805908821*^9, 3.790438807780986*^9}, {3.790519913072362*^9, 
   3.790519914840403*^9}, {3.790524468197268*^9, 3.79052454012271*^9}, {
   3.790525038361351*^9, 3.7905250534757757`*^9}, {3.790525092179916*^9, 
   3.790525139182682*^9}, {3.7905252087175303`*^9, 3.790525228920742*^9}, {
   3.790617095730408*^9, 3.790617112666479*^9}, {3.790617484852479*^9, 
   3.7906175157704077`*^9}, {3.790617823001479*^9, 3.7906178644984083`*^9}, {
   3.79064412764567*^9, 3.7906441337976727`*^9}, 3.790644171880741*^9, {
   3.79064420544267*^9, 3.790644206100672*^9}, {3.7906444193286715`*^9, 
   3.7906444388276715`*^9}, {3.79064455602767*^9, 3.790644622043684*^9}, {
   3.793017852655445*^9, 3.7930178731961203`*^9}, {3.79301842173308*^9, 
   3.793018453752194*^9}, {3.7930185824051657`*^9, 3.793018616194182*^9}, {
   3.793026458692902*^9, 3.793026501550075*^9}, {3.793026534514382*^9, 
   3.7930265402939672`*^9}, {3.79302658094716*^9, 3.793026606907935*^9}, {
   3.793026660408703*^9, 3.793026666443615*^9}, {3.793028938195631*^9, 
   3.793028950897756*^9}, {3.793032771512848*^9, 3.79303281469907*^9}, {
   3.793032880944927*^9, 3.793032887401472*^9}, {3.79303736357934*^9, 
   3.7930373837287703`*^9}, 3.79303741487208*^9, {3.7930378847472754`*^9, 
   3.79303792794274*^9}, {3.793038027702757*^9, 3.793038074424151*^9}, {
   3.79303811168329*^9, 3.79303812454008*^9}, {3.7930381804093723`*^9, 
   3.793038195364409*^9}, {3.793038255733303*^9, 3.793038327381259*^9}, {
   3.793038394471051*^9, 3.7930384211650476`*^9}, {3.79310874939636*^9, 
   3.793108764915299*^9}, {3.793108835550433*^9, 3.793108887450992*^9}, {
   3.793109158124238*^9, 3.79310920074262*^9}, {3.793109309894123*^9, 
   3.793109315101781*^9}, 3.7931093479879417`*^9, {3.793109454148999*^9, 
   3.793109473494624*^9}, {3.793111392759989*^9, 3.793111442020569*^9}, 
   3.793111525060781*^9, {3.793111583046186*^9, 3.793111662664253*^9}, {
   3.793111790975335*^9, 3.793111792616671*^9}, {3.793112035818199*^9, 
   3.7931120365919323`*^9}, {3.793112069045405*^9, 3.7931121114592457`*^9}, {
   3.793112152419758*^9, 3.7931121525676813`*^9}, {3.793112236424749*^9, 
   3.793112292298359*^9}, {3.793112359566656*^9, 3.793112401463307*^9}, {
   3.793112446158132*^9, 3.793112482535097*^9}, {3.793112515350951*^9, 
   3.793112548531637*^9}, 3.7931126128988037`*^9, {3.793112667697619*^9, 
   3.793112776497677*^9}, {3.793112869255392*^9, 3.793112977800796*^9}, {
   3.79311307075662*^9, 3.793113148693713*^9}, {3.793113179328414*^9, 
   3.793113183416066*^9}, {3.793113226101221*^9, 3.79311330409783*^9}, {
   3.793113348983899*^9, 3.7931133928220673`*^9}, {3.793114219894928*^9, 
   3.793114239834856*^9}, 3.793114274072721*^9, {3.7931222647399273`*^9, 
   3.793122264879169*^9}, {3.793122601783833*^9, 3.793122611018379*^9}, {
   3.793123130542927*^9, 3.793123187908971*^9}, 3.793123636205715*^9, {
   3.79312476668526*^9, 3.793124775169005*^9}, {3.793124815856299*^9, 
   3.793124840953471*^9}, {3.793124874165805*^9, 3.793124906490168*^9}, {
   3.793125855187261*^9, 3.793125855651887*^9}, {3.7931261875324717`*^9, 
   3.793126250602235*^9}, {3.793126317878501*^9, 3.793126360679413*^9}, {
   3.793126405210348*^9, 3.793126434061674*^9}, {3.7931268012434196`*^9, 
   3.7931268349466867`*^9}, {3.793220300211134*^9, 3.793220306278418*^9}, {
   3.793220514390052*^9, 3.793220519125431*^9}, {3.793221663104998*^9, 
   3.793221664023889*^9}, {3.793222089966545*^9, 3.793222090634365*^9}, {
   3.7932221378905573`*^9, 3.793222139753125*^9}, {3.7932227029868402`*^9, 
   3.793222726052231*^9}, {3.793222828346733*^9, 3.793222834939549*^9}, 
   3.793223039676762*^9, {3.7932231504318*^9, 3.793223199818417*^9}, 
   3.793223571998502*^9},
 CellLabel->"In[19]:=",ExpressionUUID->"5f46e87e-5c94-4219-8fac-1cef22f7cb35"],

Cell[BoxData["0.04746869235834184`"], "Output",
 CellChangeTimes->{
  3.7931231311544228`*^9, 3.793123229465152*^9, 3.79312333878839*^9, {
   3.793123424065569*^9, 3.793123450149213*^9}, 3.793123547554878*^9, 
   3.793123586991069*^9, 3.793123671332684*^9, 3.793123839162788*^9, 
   3.793123924123352*^9, 3.7931241618746*^9, 3.793124293392167*^9, 
   3.7931244621746902`*^9, {3.793124542991777*^9, 3.793124572654929*^9}, 
   3.793124635855981*^9, 3.793124672432077*^9, 3.7931247799506063`*^9, 
   3.79312484524682*^9, 3.793124877682074*^9, {3.79312490951261*^9, 
   3.793124918001507*^9}, 3.79312500385219*^9, 3.7931250736003103`*^9, 
   3.793125138384787*^9, 3.793125191738152*^9, 3.793125289558495*^9, 
   3.793125387741294*^9, 3.793125450356145*^9, 3.793125529817724*^9, 
   3.793125562533326*^9, 3.793125872364931*^9, 3.793126251185245*^9, 
   3.793126382999467*^9, {3.7931264231342993`*^9, 3.793126434931888*^9}, 
   3.793126490467614*^9, {3.793126819322929*^9, 3.793126835609776*^9}, 
   3.793220828953258*^9, 3.793221083249955*^9, 3.793221474471407*^9, 
   3.793221664882847*^9, 3.793222095871573*^9, 3.793222140447937*^9, {
   3.793222704365013*^9, 3.793222726839059*^9}, 3.7932228391942596`*^9, 
   3.793222897565707*^9, 3.793223072071601*^9, {3.793223155377181*^9, 
   3.793223204106608*^9}, {3.7932232490601473`*^9, 3.793223303847509*^9}, {
   3.793223414420128*^9, 3.793223444097046*^9}, 3.7932235201396093`*^9, 
   3.793223600572688*^9, 3.793223667274158*^9, 3.7932237055965767`*^9, 
   3.79322374885331*^9, 3.793223852955925*^9, 3.7932243743117723`*^9, 
   3.793364177969325*^9, {3.7933642359693265`*^9, 3.793364251841327*^9}, {
   3.7933642818543687`*^9, 3.7933643101883264`*^9}, 3.793364358818327*^9, {
   3.7933643974453263`*^9, 3.7933644176593275`*^9}, 3.793403681431723*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"268dc310-691c-43ca-bc2b-540d6db5ccf5"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVx3s0lAkAhvEZMkKLmUxnXIrBfNJlkyi0fG8ZY4zLXL4Vkd20JKaj2sSR
yuWQ2kpKKJXSum1RbrWHTRSJsKuUIivlVgkj2ew0su0fz/mdh7ttlyxUjUaj
eX/tfzcu6GbQaHxk5NXaeI5OkLr3ojRO0/loiYhe6zg1QXbH6M+zVOfD5X0J
w/rzBLl7wJ0uZPDx6od+9VQNBXmp5tbnkwv42P9izcNotoJU7TijMDXkI6HX
+lSivYK8dV/cQ9ryIRw/vsUtWkEuj28qjQ/hY6GoPyFdqSAPefdu3/uIj5nE
7MtRxAfy08KLLd+uc4O7jeKAq3iK9Mu19RnNcYNXp4nOzaSPJDdZMWisKQB9
jFO8fWCaZG7bzDPYKYBPrfXJQPITKT//LiahWwAWNWs+1D5Dlp6VvB/ju+PV
Fi1hs1xJstOCtS1+c0fo25TADjUVOdKX49TGFmIffeeL3s5Z8qVVvIFznBA9
0qorphfnyDt2Dvo3+oQwKGGmjVbToHnRcEmmyAN3WhnyDU10RM8WPN14wwPZ
abduWrarQVIdcCnERIS0sRidxTPqYDoO/pKaKsJ3iS7HnFZoYKaMY/bzqAhB
noWJSn8GPJL3Pejw84SmuXbE4uuaqBcf5Hy67YkEs7//eqicj7zo0rhTy7zg
aNTcarBXGxHBFbSVWV7YRNSUd3zUwWb+tlXpSi8klQcE7JJ/g4okp91hYd4I
fKNW1sPUw+rq2gBGuze2ttHOPfTVR3YlO6zQxgcVtj8dfc5jIkwrK6Xmgg92
9fk/K9RjIcjvrncWXQyrtJL78kkWamnspcORYgzXGfdKxhdCI9LZcl2PGO/p
dZEd4waoCZ8/ZGUqQVkTK8l7iA1CxNgQ6StBaWZzXdDMIhQUdu/hHJGgu+Vs
KEnjgBOavaahWoLjebfzdmoZAtLwL0UTEtTNW15hb2OEuGr9XAVXimJH1/3n
PYwhF7cJ9vpLkZlKLxEkmiAyOKhx8zEpXFvt+uyuLkbI0+ePUSuFO421NPXx
EujF7HgXPCWF8WX+RPkCM7Sfae8a5sngku8wkVlkBvQL2gq2yFBs62vRJOWi
6MRVWehpGZ68Nm9QKrng/j5QeqRRhg3118ricswh0V3NGlbKEDy9Ql0ltMDp
V5Rn0UoKHSPXjYzHLNC8KJgd/iOFqK1xOUNplqiMTXoTkknh9u4o+2UkD+X+
semNDyhMGy9RsgZ5WHvX+lBBMwXWQc3XU8M81Fj3yA+3UNC0Mm1/8paHRqWT
u7CVwuxcUknWBA9dF1SzrX9SqP2j/oTRZx5U/fHyzqcUvq90eGDOIiAMPyx4
PUAh5+PReDsQaH+01q5hkIKnyeFf2a4EZE4j3PwhCi6FtOZ/3AgE6ghnQ0co
NIiMWdWeBCJLtarevqMQZpBe7OxH4Mzkce7kJIXkD02tgkgChgHOeo8/UDg6
lz9mtYdA7r0xVcUUBXRe09WKIlCU4fM8aprCvit93q2xBGrs9U/OzFBgaqfc
EacQcMmtP9D9L4W8CN9nNkcINDD2RNQoKYyE5o8zjxFoe/bI7YCKgpZDOOdJ
OgEpktYEzVK4f7Zq2c0MAl3FtlyXLxRExdbrs7IIBDAHdE3nKHStqvSIOUfg
ZWyGau7rVynXb/K/QOA/jJ4mpQ==
       "]]},
     Annotation[#, "Charting`Private`Tag$3874#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{40., 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{40, 80}, {0., 11.305361456700986`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.7931231311544228`*^9, 3.793123229465152*^9, 3.79312333878839*^9, {
   3.793123424065569*^9, 3.793123450149213*^9}, 3.793123547554878*^9, 
   3.793123586991069*^9, 3.793123671332684*^9, 3.793123839162788*^9, 
   3.793123924123352*^9, 3.7931241618746*^9, 3.793124293392167*^9, 
   3.7931244621746902`*^9, {3.793124542991777*^9, 3.793124572654929*^9}, 
   3.793124635855981*^9, 3.793124672432077*^9, 3.7931247799506063`*^9, 
   3.79312484524682*^9, 3.793124877682074*^9, {3.79312490951261*^9, 
   3.793124918001507*^9}, 3.79312500385219*^9, 3.7931250736003103`*^9, 
   3.793125138384787*^9, 3.793125191738152*^9, 3.793125289558495*^9, 
   3.793125387741294*^9, 3.793125450356145*^9, 3.793125529817724*^9, 
   3.793125562533326*^9, 3.793125872364931*^9, 3.793126251185245*^9, 
   3.793126382999467*^9, {3.7931264231342993`*^9, 3.793126434931888*^9}, 
   3.793126490467614*^9, {3.793126819322929*^9, 3.793126835609776*^9}, 
   3.793220828953258*^9, 3.793221083249955*^9, 3.793221474471407*^9, 
   3.793221664882847*^9, 3.793222095871573*^9, 3.793222140447937*^9, {
   3.793222704365013*^9, 3.793222726839059*^9}, 3.7932228391942596`*^9, 
   3.793222897565707*^9, 3.793223072071601*^9, {3.793223155377181*^9, 
   3.793223204106608*^9}, {3.7932232490601473`*^9, 3.793223303847509*^9}, {
   3.793223414420128*^9, 3.793223444097046*^9}, 3.7932235201396093`*^9, 
   3.793223600572688*^9, 3.793223667274158*^9, 3.7932237055965767`*^9, 
   3.79322374885331*^9, 3.793223852955925*^9, 3.7932243743117723`*^9, 
   3.793364177969325*^9, {3.7933642359693265`*^9, 3.793364251841327*^9}, {
   3.7933642818543687`*^9, 3.7933643101883264`*^9}, 3.793364358818327*^9, {
   3.7933643974453263`*^9, 3.7933644176593275`*^9}, 3.793403681999793*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"003c0487-4ac2-41f2-bfd2-c28e8d4bde12"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", "USA", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.793113381982383*^9, 3.793113386480804*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"df96d9be-2426-4e5e-a607-dcf3b88365de"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r", ">", "0"}], ",", 
     RowBox[{"\[Delta]", ">", "0"}], ",", 
     RowBox[{"m", ">", "0"}], ",", 
     RowBox[{"\[Beta]", ">", "0"}], ",", 
     RowBox[{"0", "<", "q", "<", "1"}], ",", 
     RowBox[{"\[Gamma]", ">", "1"}], ",", 
     RowBox[{"a", ">", "0"}], ",", 
     RowBox[{"\[Zeta]", ">", "0"}], ",", 
     RowBox[{"\[Psi]", ">", "1"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"parvalEZU", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r", "\[Rule]", 
      RowBox[{"1", "/", "100"}]}], ",", 
     RowBox[{"\[Delta]", "\[Rule]", 
      RowBox[{"3", "/", "100"}]}], ",", 
     RowBox[{"\[Beta]", "\[Rule]", "0.0724069"}], ",", 
     RowBox[{"\[Gamma]", "\[Rule]", "2"}], ",", 
     RowBox[{"a", "\[Rule]", ".38"}], ",", 
     RowBox[{"\[Zeta]", "\[Rule]", 
      RowBox[{"5", "/", "10"}]}], ",", " ", 
     RowBox[{"q", "\[Rule]", " ", ".7"}], ",", 
     RowBox[{"\[Psi]", "\[Rule]", "1.5"}], ",", 
     RowBox[{"m0", "\[Rule]", 
      RowBox[{"Exp", "[", 
       RowBox[{"mortNHC", "[", "0", "]"}], "]"}]}], ",", 
     RowBox[{"\[Mu]", "\[Rule]", "0.052"}], ",", 
     RowBox[{"\[Sigma]", "\[Rule]", ".154"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"\[Beta]lU", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"\[Beta]", "-", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "q"}], ")"}], "/", "q"}], " ", 
      RowBox[{"a", "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Psi]", "-", "1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "q"}], "/", "1"}], "-", "q"}], ")"}]}]}]}], ")"}], "/.",
    "parvalEZU"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"asyu1EZU", "[", "m_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"\[Beta]lU", "<=", "0"}], ",", "0", ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"m", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Zeta]", 
               RowBox[{"1", "-", "\[Gamma]"}]]}], ")"}], "*", "\[Psi]"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}], "*", 
            "\[Beta]lU"}]]], " ", "*", "\[Beta]lU"}], ")"}], "/", 
       RowBox[{"ExpIntegralE", "[", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"r", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "/", 
                 RowBox[{"(", 
                  RowBox[{"2", "*", "\[Gamma]"}], ")"}]}], ")"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"\[Mu]", "/", "\[Sigma]"}], ")"}], "^", "2"}]}]}], 
             ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Psi]"}], ")"}]}], "+", 
           RowBox[{"(", 
            RowBox[{"\[Beta]", "-", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", "q"}], ")"}], "/", "q"}], " ", 
              RowBox[{"a", "^", 
               RowBox[{"(", 
                RowBox[{"1", "/", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Psi]", "-", "1"}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "q"}], "/", "1"}], "-", "q"}], ")"}]}]}]}], 
            ")"}], " ", "+", 
           RowBox[{"\[Delta]", "*", "\[Psi]"}]}], "\[Beta]lU"], ",", 
         FractionBox[
          RowBox[{
           RowBox[{"m", "*", "\[Psi]"}], "-", 
           RowBox[{"m", "*", "\[Psi]", "*", 
            SuperscriptBox["\[Zeta]", 
             RowBox[{"1", "-", "\[Gamma]"}]]}]}], 
          RowBox[{"\[Beta]lU", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]}]]}], "]"}]}], 
      ")"}], "/.", "parvalEZU"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"asyu2EZU", "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"\[Beta]", "*", 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"#", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Zeta]", 
             RowBox[{"1", "-", "\[Gamma]"}]]}], ")"}], "*", "\[Psi]"}], 
         RowBox[{"\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]}]]], " "}], 
      RowBox[{"ExpIntegralE", "[", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"r", "+", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "/", 
                RowBox[{"(", 
                 RowBox[{"2", "*", "\[Gamma]"}], ")"}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Mu]", "/", "\[Sigma]"}], ")"}], "^", "2"}]}]}], 
            ")"}], "*", 
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Psi]"}], ")"}]}], "+", "\[Beta]", "+", 
          RowBox[{"\[Delta]", " ", "\[Psi]"}]}], 
         RowBox[{"\[Beta]", " "}]], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"#", "*", "\[Psi]"}], "-", 
          RowBox[{"#", "*", "\[Psi]", "*", 
           SuperscriptBox["\[Zeta]", 
            RowBox[{"1", "-", "\[Gamma]"}]]}]}], 
         RowBox[{"\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]}]]}], "]"}]], 
     "&"}], "/.", "parvalEZU"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"asyu3EZU", "[", "m_", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"\[Beta]lU", "<=", "0"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Delta]", "*", "\[Psi]"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Psi]"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"r", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "/", 
              RowBox[{"(", 
               RowBox[{"2", "*", "\[Gamma]"}], ")"}]}], ")"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Mu]", "/", "\[Sigma]"}], ")"}], "^", "2"}]}]}], 
          ")"}]}]}], ")"}], "/.", "parvalEZU"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Delta]", "*", "\[Psi]"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Psi]"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"r", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "/", 
              RowBox[{"(", 
               RowBox[{"2", "*", "\[Gamma]"}], ")"}]}], ")"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Mu]", "/", "\[Sigma]"}], ")"}], "^", "2"}]}]}], 
          ")"}]}], "+", 
        FractionBox[
         RowBox[{"\[Psi]", "*", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["\[Zeta]", 
             RowBox[{"1", "-", "\[Gamma]"}]]}], ")"}], " ", "m"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]], "+", 
        "\[Beta]lU"}], ")"}], "/.", "parvalEZU"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"asyuEZU", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{"asyu1EZU", "[", "#", "]"}], "]"}], "+", 
        RowBox[{"Min", "[", 
         RowBox[{
          RowBox[{"Re", "[", 
           RowBox[{"asyu2EZU", "[", "#", "]"}], "]"}], ",", 
          RowBox[{"asyu3EZU", "[", "#", "]"}]}], "]"}]}], ")"}], "/", "2"}], 
     "&"}], "/.", "parvalEZU"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"asyuDEZU", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Re", "[", 
             RowBox[{"asyu2EZU", "[", "#", "]"}], "]"}], "<", 
            RowBox[{"asyu3EZU", "[", "#", "]"}]}], ",", 
           RowBox[{"Re", "[", 
            RowBox[{
             RowBox[{"asyu2EZU", "'"}], "[", "#", "]"}], "]"}], ",", 
           FractionBox[
            RowBox[{"\[Psi]", "*", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SuperscriptBox["\[Zeta]", 
                RowBox[{"1", "-", "\[Gamma]"}]]}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]]}], "]"}], "+", 
         RowBox[{"Re", "[", 
          RowBox[{
           RowBox[{"asyu1EZU", "'"}], "[", "#", "]"}], "]"}]}], ")"}], "/", 
       "2"}], "&"}], "/.", "parvalEZU"}]}], ";"}], "\[IndentingNewLine]", " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"lower", " ", "bound"}], " ", "+", " ", 
       RowBox[{"upper", " ", "bound"}]}], ")"}], "/", "2"}], " ", "of", " ", 
    "u"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"a", "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Psi]", "-", "1"}], ")"}], "*", 
         RowBox[{
          RowBox[{"asyuEZU", "[", "#", "]"}], "/", 
          RowBox[{"(", 
           RowBox[{"#", "*", 
            RowBox[{"asyuDEZU", "[", "#", "]"}]}], ")"}]}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}]}], "&"}], "/.", 
    "parvalEZU"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mtEZ3", " ", "=", " ", 
   RowBox[{"M", "/.", 
    RowBox[{"First", "[", 
     RowBox[{"NDSolve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"M", "'"}], "[", "t", "]"}], "\[Equal]", 
           RowBox[{
            RowBox[{"M", "[", "t", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"\[Beta]", "-", 
              RowBox[{
               RowBox[{"1", "/", "q"}], " ", 
               RowBox[{"a", "^", 
                RowBox[{"(", 
                 RowBox[{"1", "/", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"\[Psi]", "-", "1"}], ")"}], "*", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"asyuEZU", "[", 
                    RowBox[{"M", "[", "t", "]"}], "]"}], "/", 
                    RowBox[{"M", "[", "t", "]"}]}], "/", 
                   RowBox[{"asyuDEZU", "[", 
                    RowBox[{"M", "[", "t", "]"}], "]"}]}]}], ")"}], "^", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "q"}], "/", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}]}]}], ")"}]}]}], "/.",
           "parvalEZU"}], ",", 
         RowBox[{
          RowBox[{"M", "[", "0", "]"}], "\[Equal]", "0.000136293"}]}], "}"}], 
       ",", "M", ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "0", ",", "80"}], "}"}], ",", 
       RowBox[{"MaxSteps", "\[Rule]", "50000"}]}], "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"s3", "[", "t_", "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"h3", "[", 
     RowBox[{"mtEZ3", "[", "t", "]"}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Re", "[", 
       RowBox[{"asyuEZU", "[", 
        RowBox[{"mtEZ3", "[", "t", "]"}], "]"}], "]"}], "+", 
      RowBox[{"h3", "[", 
       RowBox[{"mtEZ3", "[", "t", "]"}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"LogPlot", "[", 
  RowBox[{
   RowBox[{"100", "*", 
    RowBox[{"h3", "[", 
     RowBox[{"mtEZ3", "[", "t", "]"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "40", ",", "80"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"100", "*", 
    RowBox[{"s3", "[", "t", "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "40", ",", "80"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.67264258043194*^9, 3.672642651789075*^9}, {
   3.672642971748478*^9, 3.6726430244874783`*^9}, 3.672643508540897*^9, 
   3.672643653696411*^9, {3.672643903778475*^9, 3.6726439039214745`*^9}, {
   3.672643999428475*^9, 3.672643999770475*^9}, {3.672644130283475*^9, 
   3.6726441697000637`*^9}, {3.6726442160897017`*^9, 3.672644235816674*^9}, {
   3.6726442693290253`*^9, 3.6726442860767*^9}, {3.672644324954587*^9, 
   3.672644374749566*^9}, {3.6726444117912703`*^9, 3.6726444307491655`*^9}, {
   3.672644978538473*^9, 3.672644994198473*^9}, {3.672645123868473*^9, 
   3.672645161359473*^9}, {3.6726452047927203`*^9, 3.6726452078860292`*^9}, {
   3.672645254838724*^9, 3.67264531669691*^9}, {3.6726456356688037`*^9, 
   3.6726456385060873`*^9}, {3.672645705327769*^9, 3.672645708262062*^9}, {
   3.6726458375874696`*^9, 3.6726458570014696`*^9}, {3.6726459006074696`*^9, 
   3.6726459063244696`*^9}, {3.6726489294064126`*^9, 3.6726489588214126`*^9}, 
   3.6727328316623163`*^9, 3.6727328708793163`*^9, {3.672736267196001*^9, 
   3.672736268643146*^9}, {3.672737036918136*^9, 3.672737093964136*^9}, {
   3.6727372184011364`*^9, 3.672737228921136*^9}, {3.6727372606111364`*^9, 
   3.672737400485136*^9}, {3.6727380362891083`*^9, 3.672738056800159*^9}, {
   3.672738094226901*^9, 3.6727380947049494`*^9}, {3.6727444902759347`*^9, 
   3.672744529951935*^9}, {3.6727455846299343`*^9, 3.672745620425935*^9}, {
   3.6727456739279346`*^9, 3.672745733489935*^9}, {3.67306175369855*^9, 
   3.6730617539832363`*^9}, {3.6730618213440866`*^9, 3.673061821791233*^9}, {
   3.6734406327685003`*^9, 3.673440698900581*^9}, {3.6734409611222644`*^9, 
   3.6734409615425777`*^9}, {3.673443209935254*^9, 3.673443262736848*^9}, {
   3.6741334939087367`*^9, 3.6741335038723536`*^9}, {3.67413364362757*^9, 
   3.6741336479628763`*^9}, {3.6741336978887444`*^9, 
   3.6741337273073344`*^9}, {3.6742772118914933`*^9, 
   3.6742772188752785`*^9}, {3.674277267998288*^9, 3.674277268176382*^9}, {
   3.6749059525266943`*^9, 3.6749059527298*^9}, {3.676887717635948*^9, 
   3.676887717850178*^9}, {3.676887752834836*^9, 3.676887753033944*^9}, {
   3.676893997113489*^9, 3.676894020751462*^9}, {3.676894066143352*^9, 
   3.676894067582862*^9}, 3.6768945665255213`*^9, {3.6768946971060677`*^9, 
   3.676894707465334*^9}, {3.676894763545177*^9, 3.6768948668465233`*^9}, {
   3.6768949515526*^9, 3.67689502216471*^9}, {3.676895070167006*^9, 
   3.676895227189622*^9}, {3.676895303221459*^9, 3.676895469596249*^9}, {
   3.67689551025984*^9, 3.676895548226324*^9}, {3.676895584723349*^9, 
   3.676895664195094*^9}, {3.676896178512765*^9, 3.676896188470805*^9}, {
   3.676902751633563*^9, 3.676902770665652*^9}, {3.6769028580576506`*^9, 
   3.676902978833558*^9}, {3.676903101970601*^9, 3.6769035840471725`*^9}, {
   3.676903916418182*^9, 3.6769039274968157`*^9}, 3.6769039634268703`*^9, {
   3.6769040215211926`*^9, 3.676904187025659*^9}, {3.6769042839232006`*^9, 
   3.6769043568913746`*^9}, {3.6769051520158515`*^9, 
   3.6769051528338985`*^9}, {3.6769076200350084`*^9, 
   3.6769076643295417`*^9}, {3.676908455363781*^9, 3.6769087053790812`*^9}, {
   3.789311640107956*^9, 3.789311730458488*^9}, {3.78931177818904*^9, 
   3.78931182243939*^9}, {3.789311928509715*^9, 3.789311931281316*^9}, {
   3.789312367404416*^9, 3.7893123717437143`*^9}, {3.7893124846149263`*^9, 
   3.789312570075163*^9}, {3.789312635757204*^9, 3.78931263973396*^9}, {
   3.7893127913597116`*^9, 3.789312842753263*^9}, {3.7893128791469173`*^9, 
   3.789312883420965*^9}, {3.7893129534441357`*^9, 3.78931296956767*^9}, {
   3.789313996922024*^9, 3.789314023536887*^9}, {3.789314058875319*^9, 
   3.7893141055425034`*^9}, {3.789314152041346*^9, 3.789314175540576*^9}, {
   3.789314249353016*^9, 3.7893143394915857`*^9}, {3.7893144834739943`*^9, 
   3.7893144924907207`*^9}, {3.789314529539719*^9, 3.789314595329088*^9}, {
   3.78931514315168*^9, 3.7893152114087257`*^9}, {3.7893154122792053`*^9, 
   3.7893154433945417`*^9}, {3.789315751917164*^9, 3.789315827550708*^9}, {
   3.789315926662702*^9, 3.789315938105475*^9}, {3.78931612756929*^9, 
   3.7893161646859922`*^9}, {3.789316253513262*^9, 3.789316287031867*^9}, {
   3.789316774221191*^9, 3.789316774823947*^9}, 3.789317032024033*^9, {
   3.789317281898444*^9, 3.789317284528286*^9}, {3.789317321017733*^9, 
   3.789317322053735*^9}, {3.789317360416225*^9, 3.7893173748674*^9}, {
   3.7893175080350943`*^9, 3.78931751687746*^9}, {3.789317547826995*^9, 
   3.789317699990305*^9}, {3.7893177447581987`*^9, 3.7893178235722227`*^9}, {
   3.789317869090206*^9, 3.7893179939348*^9}, {3.7893180441496973`*^9, 
   3.7893180494255953`*^9}, {3.7893180866208353`*^9, 3.789318087374906*^9}, {
   3.789318143001802*^9, 3.78931814469445*^9}, {3.789318237361003*^9, 
   3.789318313644979*^9}, {3.789318410272313*^9, 3.789318437450015*^9}, {
   3.7893184883758173`*^9, 3.7893185758352747`*^9}, {3.789318622716958*^9, 
   3.7893186309584837`*^9}, {3.78931870042441*^9, 3.7893187011289663`*^9}, {
   3.7893252803149357`*^9, 3.789325326549747*^9}, {3.789325517495101*^9, 
   3.789325580720155*^9}, {3.789325613320013*^9, 3.78932561499678*^9}, {
   3.7893256565236177`*^9, 3.7893256974143972`*^9}, {3.7893257315032682`*^9, 
   3.7893258153368397`*^9}, {3.789326173334712*^9, 3.789326311483427*^9}, {
   3.7893263465534067`*^9, 3.7893263471333838`*^9}, {3.789326408324431*^9, 
   3.789326586012582*^9}, {3.789326829269849*^9, 3.7893269928673153`*^9}, {
   3.789334419689983*^9, 3.789334420190699*^9}, {3.789334472033401*^9, 
   3.7893347134853354`*^9}, {3.7893351486277637`*^9, 3.789335187157651*^9}, {
   3.789395334342814*^9, 3.789395336082735*^9}, {3.7894007818289223`*^9, 
   3.789400953421501*^9}, {3.7894015061128693`*^9, 3.789401510461382*^9}, {
   3.7894015412513113`*^9, 3.78940154759348*^9}, {3.789401788270995*^9, 
   3.7894017959937563`*^9}, {3.789401826557157*^9, 3.7894018467051153`*^9}, {
   3.789401965963623*^9, 3.7894019701200457`*^9}, {3.789411780095235*^9, 
   3.789411831212929*^9}, {3.789411948013155*^9, 3.78941196731504*^9}, {
   3.789412011698403*^9, 3.789412011812902*^9}, {3.7894120716501503`*^9, 
   3.789412072517724*^9}, {3.78941246936609*^9, 3.7894125016822157`*^9}, {
   3.789412823472678*^9, 3.789412851131611*^9}, {3.7894951789451*^9, 
   3.789495412639433*^9}, {3.78949545720992*^9, 3.7894955117029967`*^9}, {
   3.7894955442194395`*^9, 3.78949558060817*^9}, {3.789495725872781*^9, 
   3.7894957573220997`*^9}, {3.7894957931610136`*^9, 3.789495803086301*^9}, {
   3.789495877196356*^9, 3.789495924935638*^9}, {3.7894965154949503`*^9, 
   3.7894966009224987`*^9}, {3.7894967903324366`*^9, 3.789496827533391*^9}, {
   3.789667117584785*^9, 3.789667138248561*^9}, {3.789667653059841*^9, 
   3.78966765400458*^9}, {3.789668001094075*^9, 3.789668018974975*^9}, {
   3.789668255795224*^9, 3.789668261456489*^9}, {3.789670236804184*^9, 
   3.7896702630485687`*^9}, {3.789670295691539*^9, 3.789670296056432*^9}, 
   3.789670361956896*^9, {3.789670522740527*^9, 3.78967053427814*^9}, {
   3.789742123254738*^9, 3.789742249781941*^9}, {3.789742288210823*^9, 
   3.789742404530457*^9}, {3.789743330679028*^9, 3.789743346327992*^9}, {
   3.789745073728435*^9, 3.7897450763244057`*^9}, 3.789747427359785*^9, {
   3.7897519910365057`*^9, 3.7897520064765*^9}, {3.789752141310568*^9, 
   3.7897521646057243`*^9}, {3.789752203950254*^9, 3.789752204145308*^9}, {
   3.789752257889612*^9, 3.78975228821531*^9}, {3.789752492040756*^9, 
   3.7897524977351217`*^9}, {3.789753209477501*^9, 3.7897532633790483`*^9}, {
   3.7897538129897747`*^9, 3.7897538304487457`*^9}, {3.790352952127253*^9, 
   3.7903530788765697`*^9}, {3.790437506013485*^9, 3.790437597013739*^9}, {
   3.790437726586358*^9, 3.79043773032661*^9}, {3.790437775044035*^9, 
   3.790437795399683*^9}, {3.7904379194669313`*^9, 3.79043793654602*^9}, {
   3.790437973662833*^9, 3.790437999080894*^9}, {3.790438076464531*^9, 
   3.790438096547615*^9}, {3.790438261140005*^9, 3.7904382752239723`*^9}, {
   3.790438433108886*^9, 3.790438433699441*^9}, {3.790438481422957*^9, 
   3.790438653723041*^9}, {3.7904387251178503`*^9, 3.790438735701314*^9}, {
   3.790438805908821*^9, 3.790438807780986*^9}, {3.790519913072362*^9, 
   3.790519914840403*^9}, {3.790524468197268*^9, 3.79052454012271*^9}, {
   3.790525038361351*^9, 3.7905250534757757`*^9}, {3.790525092179916*^9, 
   3.790525139182682*^9}, {3.7905252087175303`*^9, 3.790525228920742*^9}, {
   3.790617095730408*^9, 3.790617112666479*^9}, {3.790617484852479*^9, 
   3.7906175157704077`*^9}, {3.790617823001479*^9, 3.7906178644984083`*^9}, {
   3.79064412764567*^9, 3.7906441337976727`*^9}, 3.790644171880741*^9, {
   3.79064420544267*^9, 3.790644206100672*^9}, {3.7906444193286715`*^9, 
   3.7906444388276715`*^9}, {3.79064455602767*^9, 3.790644622043684*^9}, {
   3.793017852655445*^9, 3.7930178731961203`*^9}, {3.79301842173308*^9, 
   3.793018453752194*^9}, {3.7930185824051657`*^9, 3.793018616194182*^9}, {
   3.793026458692902*^9, 3.793026501550075*^9}, {3.793026534514382*^9, 
   3.7930265402939672`*^9}, {3.79302658094716*^9, 3.793026606907935*^9}, {
   3.793026660408703*^9, 3.793026666443615*^9}, {3.793028938195631*^9, 
   3.793028950897756*^9}, {3.793032771512848*^9, 3.79303281469907*^9}, {
   3.793032880944927*^9, 3.793032887401472*^9}, {3.79303736357934*^9, 
   3.7930373837287703`*^9}, 3.79303741487208*^9, {3.7930378847472754`*^9, 
   3.79303792794274*^9}, {3.793038027702757*^9, 3.793038074424151*^9}, {
   3.79303811168329*^9, 3.79303812454008*^9}, {3.7930381804093723`*^9, 
   3.793038195364409*^9}, {3.793038255733303*^9, 3.793038327381259*^9}, {
   3.793038394471051*^9, 3.7930384211650476`*^9}, {3.79310874939636*^9, 
   3.793108764915299*^9}, {3.793108835550433*^9, 3.793108887450992*^9}, {
   3.793109158124238*^9, 3.79310920074262*^9}, {3.793109309894123*^9, 
   3.793109315101781*^9}, 3.7931093479879417`*^9, {3.793109454148999*^9, 
   3.793109473494624*^9}, {3.793111392759989*^9, 3.793111442020569*^9}, 
   3.793111525060781*^9, {3.793111583046186*^9, 3.793111662664253*^9}, {
   3.793111790975335*^9, 3.793111792616671*^9}, {3.793112035818199*^9, 
   3.7931120365919323`*^9}, {3.793112069045405*^9, 3.7931121114592457`*^9}, {
   3.793112152419758*^9, 3.7931121525676813`*^9}, {3.793112236424749*^9, 
   3.793112292298359*^9}, {3.793112359566656*^9, 3.793112401463307*^9}, {
   3.793112446158132*^9, 3.793112482535097*^9}, {3.793112515350951*^9, 
   3.793112548531637*^9}, 3.7931126128988037`*^9, {3.793112667697619*^9, 
   3.793112776497677*^9}, {3.793112869255392*^9, 3.793112977800796*^9}, {
   3.79311307075662*^9, 3.793113148693713*^9}, {3.793113179328414*^9, 
   3.793113183416066*^9}, {3.793113226101221*^9, 3.79311330409783*^9}, {
   3.793113348983899*^9, 3.7931133738865023`*^9}, {3.7931134045563517`*^9, 
   3.793113453279416*^9}, {3.793113617498501*^9, 3.793113621172145*^9}, {
   3.7931142470361147`*^9, 3.793114271270585*^9}, {3.7931180904523993`*^9, 
   3.793118104187757*^9}, {3.7931187460770473`*^9, 3.793118780486178*^9}, {
   3.7931189629142113`*^9, 3.793118964208577*^9}, {3.793119015899289*^9, 
   3.793119018457705*^9}, {3.79311909780342*^9, 3.793119101636986*^9}, {
   3.793123206720064*^9, 3.793123207224663*^9}, 3.79312364775665*^9, {
   3.7931252647283382`*^9, 3.793125284869392*^9}, {3.793125348940263*^9, 
   3.7931253563294287`*^9}, {3.793125409505828*^9, 3.79312544574517*^9}, {
   3.793125859253491*^9, 3.793125859678933*^9}, {3.793220316747168*^9, 
   3.793220328380351*^9}, {3.793220538213615*^9, 3.793220551281909*^9}, {
   3.7932206896672087`*^9, 3.793220793632593*^9}, {3.793220841357317*^9, 
   3.793220845696678*^9}, {3.793221486559883*^9, 3.793221491263775*^9}, {
   3.793222231205411*^9, 3.7932222752950172`*^9}, {3.793222317817606*^9, 
   3.793222326170761*^9}, {3.793222357379603*^9, 3.793222357880219*^9}, {
   3.7932224118652077`*^9, 3.793222476845624*^9}, {3.793222509525817*^9, 
   3.793222543201661*^9}, 3.79322304744177*^9, 3.7932235792380047`*^9},
 CellLabel->"In[32]:=",ExpressionUUID->"badbd3b7-8c19-449c-ae07-4771688fda1d"],

Cell[BoxData["0.027455433575727294`"], "Output",
 CellChangeTimes->{
  3.79312541707301*^9, 3.793125450429191*^9, 3.793125529891612*^9, 
   3.793125562603578*^9, 3.793125872434331*^9, 3.793126383090461*^9, 
   3.793126490662684*^9, {3.7932207944864473`*^9, 3.7932208056454353`*^9}, 
   3.793220848879183*^9, 3.79322108355401*^9, 3.793221497032239*^9, {
   3.79322224140384*^9, 3.7932222759294024`*^9}, {3.79322231845443*^9, 
   3.7932223268331823`*^9}, 3.793222358467352*^9, {3.79322242345168*^9, 
   3.793222477515429*^9}, {3.793222519007056*^9, 3.7932225438681183`*^9}, 
   3.7932228395305443`*^9, 3.793222897937093*^9, 3.79322307244888*^9, {
   3.793223155808943*^9, 3.7932232045122147`*^9}, {3.793223249447308*^9, 
   3.7932233042381496`*^9}, {3.793223414813961*^9, 3.7932234444773703`*^9}, 
   3.793223520515267*^9, 3.7932236009560957`*^9, 3.7932236677514*^9, 
   3.793223705967927*^9, 3.793223749228038*^9, 3.793223853341846*^9, 
   3.793224374713132*^9, 3.7933641787013273`*^9, {3.793364236780326*^9, 
   3.7933642526173267`*^9}, {3.7933642826233253`*^9, 3.7933643110943317`*^9}, 
   3.793364359558326*^9, {3.7933643981583276`*^9, 3.793364418382325*^9}, 
   3.7934036821387234`*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"db75b3ad-105b-47f2-93cf-1b61d24899e3"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwB4QQe+yFib1JlAgAAAE0AAAACAAAAQgzZBgAARECJ7ANbmt0KwA7CdAWS
AURAnYjStsTaCsDZdxAEJANEQIxVnRzv1wrAcONHAUgGRECAgy4GRNIKwJ+6
tvuPDERAwnpxUe7GCsD8aJTwHxlEQAmZHspEsArAtsVP2j8yREC4WVtS+YIK
wCt/xq1/ZERAKMqqQYEoCsB+Tdxmc9FEQI+Fym7sZAnA9xOdyS43RUCtTqwo
Ea8IwFeeMk7rmkVAs2DQCYv9B8AhhPDkGwdGQEzaXZvZPQfAEWJZJRRsRkCk
mNCxzosGwGub6neA2UZAdMAUBdrLBcCtmFDs7URHQDp3Yxd4EAXAFY5hCiOp
R0AfcWuArGIEwOfemjrMFUhARqPcplanA8DfJ38UPXtIQCLsa0ON+QLAvjQ4
EK/eSEC/O33ZRFACwAedGR6VSklALidfQdyZAcB2/aXVQq9JQDLIvOHj8ADA
ULlan2QcSkDh0jtQITsAwBE55IqHh0pACqE+p1MU/7/4sBggcutKQN/djjv4
zP2/SYR1x9BXS0DjukE9/2z8v8BPfRj3vEtANOCn6Hcn+7+hdq17kSpMQDHL
zlscyvm/amGyAC2WTEAV7DOapXb4v1lEYi+Q+kxA5E6vsjc997+ygjpwZ2dN
QJS8kJUP7fW/Mbm9WgbNTUAoUuBbv7b0v5ezFWemME5AGxjeI/KJ879nCZaF
upxOQKEAB/iMR/K/XVfBTZYBT0CuBFnCex7xv70AFSjmbk9A+sBq7n/B778F
bj0kN9pPQBj3kcRqWu2/umkI5ScfUEARtp9KwCTrvyZKBkFuVVBADymO50HI
6L+lptlxGIhQQK6udOqOnOa/GGWXM8O5UEA0DV3w/oPkv0BRaf6n71BAb1xZ
4RxH4r97uRCe8CFRQGlipNiHOeC/a0/MRnNYUUDFhP88RxPcv25hXcRZi1FA
H2tsuH4Q2L9k1djSQL1RQH+cAf65M9S/D3do6mHzUUDiUrYycxfQv82Uzdbm
JVJAPY6JHC2pyL9A4EbMpVxSQDDRpMmVrMC/p42qUmWSUkC1Gp8bygCyvyG3
462IxFJAAz4T02/vj79QDjES5vpSQM5UyuauvKU/kuFTS6ctU0C2PSUrz224
P8gWYRVpX1NAFZrUv862wj+zeYLoZJVTQIXY9Ozamck/sVh5kMTHU0AJQf9v
Wt/PPzbBKX6lyFNARoqcWQT7zz+6KdprhslTQDGBQqRVC9A/xPo6R0jLU0DW
JjEb+CbQP9ac/P3LzlNAdNzDKSte0D/84H9r09VTQGaHAc9JzNA/SGmGRuLj
U0DH5atpaafRP83RNjTD5FNAIn2ovw610T9SOuchpOVTQKCtK5mywtE/WwtI
/WXnU0D6L+nW9d3RP26tCbTp6lNAamk8fmoU0j+U8Ywh8fFTQIxrd4QMgdI/
GVo9D9LyU0D5uTIXmo7SP57C7fyy81NAIvkMLiac0j+nk07YdPVTQObUR+g5
t9I/ujUQj/j4U0CTsf6PT+3SPz6ewHzZ+VNAH8zYRNH60j/DBnFquvpTQLZG
J35RCNM/zNfRRXz8U0BlLU5+TSPTP1FAgjNd/VNATwk9Rckw0z/WqDIhPv5T
QIxizZBDPtM/WhHjDh//U0DAoAphvEvTP995k/z//1NAOWQAtjNZ0z+ALViy

       "]]},
     Annotation[#, "Charting`Private`Tag$4000#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{40., -3.35820456605649},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Part[#, 1], 
      Exp[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Part[#, 1], 
      Exp[
       Part[#, 2]]}& )},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Quiet[
      Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , 
     Charting`ScaledFrameTicks[{Log, Exp}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{{40, 80}, {-3.35820456605649, 0.302319457755917}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->FrontEndValueCache[{Automatic, Quiet[
      Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& }, {
    Automatic, {{-2.995732273553991, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.05\"", 0.05, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 2}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.10\"", 0.1, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 2}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.50\"", 0.5, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 2}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {0., 
       FormBox["1", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.605170185988091, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-3.912023005428146, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-3.506557897319982, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-3.2188758248682006`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.8134107167600364`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.659260036932778, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.5257286443082556`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.4079456086518722`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.916290731874155, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.6931471805599453, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.791759469228055, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.302585092994046, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}}]]], "Output",
 CellChangeTimes->{
  3.79312541707301*^9, 3.793125450429191*^9, 3.793125529891612*^9, 
   3.793125562603578*^9, 3.793125872434331*^9, 3.793126383090461*^9, 
   3.793126490662684*^9, {3.7932207944864473`*^9, 3.7932208056454353`*^9}, 
   3.793220848879183*^9, 3.79322108355401*^9, 3.793221497032239*^9, {
   3.79322224140384*^9, 3.7932222759294024`*^9}, {3.79322231845443*^9, 
   3.7932223268331823`*^9}, 3.793222358467352*^9, {3.79322242345168*^9, 
   3.793222477515429*^9}, {3.793222519007056*^9, 3.7932225438681183`*^9}, 
   3.7932228395305443`*^9, 3.793222897937093*^9, 3.79322307244888*^9, {
   3.793223155808943*^9, 3.7932232045122147`*^9}, {3.793223249447308*^9, 
   3.7932233042381496`*^9}, {3.793223414813961*^9, 3.7932234444773703`*^9}, 
   3.793223520515267*^9, 3.7932236009560957`*^9, 3.7932236677514*^9, 
   3.793223705967927*^9, 3.793223749228038*^9, 3.793223853341846*^9, 
   3.793224374713132*^9, 3.7933641787013273`*^9, {3.793364236780326*^9, 
   3.7933642526173267`*^9}, {3.7933642826233253`*^9, 3.7933643110943317`*^9}, 
   3.793364359558326*^9, {3.7933643981583276`*^9, 3.793364418382325*^9}, 
   3.7934036825427237`*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"0a6fe5bd-b7b2-43d7-86c8-c0914ca894db"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVT2s0lAkAHaoRdTxiaqRiPNJT5qslWn03O8Mg5vG1ZyKqscYjNcsqpRQp
o9q1FVI7id0KW3YUimXTCm21jFIRahGiPGrkiDS004977rnn3Me5rODvRVJd
Go3mq8UXdp/dSqfROOhRKNP9j6lJw+rdM9J0OOCZVTeXpqrJ1r3G022ncXDC
yb6Eka4mo7o9dXh0DhrWJbm0XFCTORWln07O5kBq8zQlqkRNasIz1JbmHGw+
W5P8tl1Nlt7lt5EEB7tUU+3WzsPk8oR/lAkhHCQXdDw/MjhMHvJ9ERrTyAG5
L1gcnjpCjpleeODgzIXANIUuYY+S4mzCb0DBRUHItEt5Ax9I1lF1j4WeB9zi
E41K3o2TJsH+dmY7PWCTxTfaOjpBRp7v35vY6oEs64vRr/mTpPKcYHCI44ln
Pi6J5XWfScbPEgObK56Qt1zzdrbRQV+7wrWewcMRRa/IMV0XHfYJZm4HeAgN
b+hm6U7H7TVrja+18zAtnm5SmTgDehfMF53x9sK4E9tc7qqH2MncJvdrXuC7
jJ4vUc+EoDwgJ2SBN6L1mPTx1wYwcek5kZLijeqbl3sUH2Zj/DrT6ocBbyhU
E//2agzhdXTPvUdiH/RzG66uzTdGFf8gc+yWD+zH5OoNdSb4LVZ54PSyjRjj
rXm0lWmKHZJi2srMjchvmexPiDKDPyd41amJjfhPZM0YqmKgOMk1KizMF82z
NI3J6+eBXV4ZQFf5YsJxTpKimImzJYywPEc/zHfnhjId5iNMPzO5IssPxJOu
h2ZtFggS3/HN1OFjbo6KlrRvISppjCW9Mj7Myuh/FnpZYobMzda5jY8r7X0P
9U9boSJi5it7SwEstuvXMnezsNibvkH2rQC3O7dEbou2Rm5eazTzmABBjBt6
xiE2YErPrq4pF0D+KmR/vNgWEEZM5b8TIOPluuOBUjscKDfOVrOEWBJ7uH9e
6GJE8us9YjYLIYtRHfrmsD1kkqBa/x+FsE3LqSpLXYKQppbHqBTiiIONDvvc
UhjtDe+XjAjxfoXFi023lkGVoWrutROBM5grpx4uBzo96nMDRSgalIrxaQXy
U6+KpGkivG1dGEuzcQCrrFt5rFaEwntFwj3OqyAwZM/pndD655YGZrMdkfaS
8slfSSHjYECoZ6Uj7s+VMCK2UXDS3cRVctkoiUt6HXKGglXyJsdHLWwUbY47
VXuPQsGC/VbGEgJOd5Yeyr1PYSxf0rrrOwIVS9si5Q8oCP6SxdVJCdROuHry
6ig0/6KUyXcQaM7STNY1UNAxUC7/FENA05kQ+aSJQvKvnI4OOQFehNyjq5vC
TnuLgjN/EFA1Oq2p6aGQlpBmqy4kIHLtY11+RaE4oDPJu4jAllm8SWkfhbuD
ZUNTNwnIlPo33vRT+No9eH/o3wQyhn9iDQ9r84sXbnd8TMA8wM3o8XsKXbvy
Fh1/SiC7ekhTPEKhad5A1ctmAvnpfi27Ryl092+/nvZc++cr45Pj4xRizzNd
RnoIrM+uim/9qO1/kWnq00eghh69o2KCQvBHbuPFNwTqnzVy4zUUKOL9qPAt
ASGSVgdNavcMVIFX1Nr/vxOs9VMUFnlm5NFGCASYdBtafqZg98zpiXiUQEdc
uuazVgdWXOoqHCPwP0klLh0=
       "]]},
     Annotation[#, "Charting`Private`Tag$4167#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{40., 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{40, 80}, {0., 18.967512288067482`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.79312541707301*^9, 3.793125450429191*^9, 3.793125529891612*^9, 
   3.793125562603578*^9, 3.793125872434331*^9, 3.793126383090461*^9, 
   3.793126490662684*^9, {3.7932207944864473`*^9, 3.7932208056454353`*^9}, 
   3.793220848879183*^9, 3.79322108355401*^9, 3.793221497032239*^9, {
   3.79322224140384*^9, 3.7932222759294024`*^9}, {3.79322231845443*^9, 
   3.7932223268331823`*^9}, 3.793222358467352*^9, {3.79322242345168*^9, 
   3.793222477515429*^9}, {3.793222519007056*^9, 3.7932225438681183`*^9}, 
   3.7932228395305443`*^9, 3.793222897937093*^9, 3.79322307244888*^9, {
   3.793223155808943*^9, 3.7932232045122147`*^9}, {3.793223249447308*^9, 
   3.7932233042381496`*^9}, {3.793223414813961*^9, 3.7932234444773703`*^9}, 
   3.793223520515267*^9, 3.7932236009560957`*^9, 3.7932236677514*^9, 
   3.793223705967927*^9, 3.793223749228038*^9, 3.793223853341846*^9, 
   3.793224374713132*^9, 3.7933641787013273`*^9, {3.793364236780326*^9, 
   3.7933642526173267`*^9}, {3.7933642826233253`*^9, 3.7933643110943317`*^9}, 
   3.793364359558326*^9, {3.7933643981583276`*^9, 3.793364418382325*^9}, 
   3.793403683106723*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"0215128f-de85-4f63-8b5b-304a3cfc4fc3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "UK", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"$Assumptions", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"r", ">", "0"}], ",", 
       RowBox[{"\[Delta]", ">", "0"}], ",", 
       RowBox[{"m", ">", "0"}], ",", 
       RowBox[{"\[Beta]", ">", "0"}], ",", 
       RowBox[{"0", "<", "q", "<", "1"}], ",", 
       RowBox[{"\[Gamma]", ">", "1"}], ",", 
       RowBox[{"a", ">", "0"}], ",", 
       RowBox[{"\[Zeta]", ">", "0"}], ",", 
       RowBox[{"\[Psi]", ">", "1"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"parvalEZUK", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"r", "\[Rule]", 
        RowBox[{"1", "/", "100"}]}], ",", 
       RowBox[{"\[Delta]", "\[Rule]", 
        RowBox[{"3", "/", "100"}]}], ",", 
       RowBox[{"\[Beta]", "\[Rule]", "0.0779605"}], ",", 
       RowBox[{"\[Gamma]", "\[Rule]", "2"}], ",", 
       RowBox[{"a", "\[Rule]", ".325"}], ",", 
       RowBox[{"\[Zeta]", "\[Rule]", 
        RowBox[{"5", "/", "10"}]}], ",", " ", 
       RowBox[{"q", "\[Rule]", " ", ".72"}], ",", 
       RowBox[{"\[Psi]", "\[Rule]", "1.5"}], ",", 
       RowBox[{"m0", "\[Rule]", 
        RowBox[{"Exp", "[", 
         RowBox[{"mortNHC", "[", "0", "]"}], "]"}]}], ",", 
       RowBox[{"\[Mu]", "\[Rule]", "0.052"}], ",", 
       RowBox[{"\[Sigma]", "\[Rule]", ".154"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"\[Beta]lUK", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Beta]", "-", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "q"}], ")"}], "/", "q"}], " ", 
        RowBox[{"a", "^", 
         RowBox[{"(", 
          RowBox[{"1", "/", 
           RowBox[{"(", 
            RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Psi]", "-", "1"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "q"}], "/", "1"}], "-", "q"}], ")"}]}]}]}], ")"}], "/.",
      "parvalEZUK"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"asyu1EZK", "[", "m_", "]"}], ":=", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"\[Beta]lUK", "<=", "0"}], ",", "0", ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            FractionBox[
             RowBox[{"m", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[Zeta]", 
                 RowBox[{"1", "-", "\[Gamma]"}]]}], ")"}], "*", "\[Psi]"}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}], "*", 
              "\[Beta]lUK"}]]], " ", "*", "\[Beta]lUK"}], ")"}], "/", 
         RowBox[{"ExpIntegralE", "[", 
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"r", "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "/", 
                   RowBox[{"(", 
                    RowBox[{"2", "*", "\[Gamma]"}], ")"}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"\[Mu]", "/", "\[Sigma]"}], ")"}], "^", "2"}]}]}], 
               ")"}], "*", 
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Psi]"}], ")"}]}], "+", 
             RowBox[{"(", 
              RowBox[{"\[Beta]", "-", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "-", "q"}], ")"}], "/", "q"}], " ", 
                RowBox[{"a", "^", 
                 RowBox[{"(", 
                  RowBox[{"1", "/", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], " ", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[Psi]", "-", "1"}], ")"}], "^", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "q"}], "/", "1"}], "-", "q"}], ")"}]}]}]}], 
              ")"}], " ", "+", 
             RowBox[{"\[Delta]", "*", "\[Psi]"}]}], "\[Beta]lUK"], ",", 
           FractionBox[
            RowBox[{
             RowBox[{"m", "*", "\[Psi]"}], "-", 
             RowBox[{"m", "*", "\[Psi]", "*", 
              SuperscriptBox["\[Zeta]", 
               RowBox[{"1", "-", "\[Gamma]"}]]}]}], 
            RowBox[{"\[Beta]lUK", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]}]]}], "]"}]}],
         ")"}], "/.", "parvalEZUK"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"asyu2EZK", "=", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"\[Beta]", "*", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"#", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Zeta]", 
               RowBox[{"1", "-", "\[Gamma]"}]]}], ")"}], "*", "\[Psi]"}], 
           RowBox[{"\[Beta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]}]]], " "}], 
        RowBox[{"ExpIntegralE", "[", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"r", "+", " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "/", 
                  RowBox[{"(", 
                   RowBox[{"2", "*", "\[Gamma]"}], ")"}]}], ")"}], "*", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[Mu]", "/", "\[Sigma]"}], ")"}], "^", "2"}]}]}], 
              ")"}], "*", 
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Psi]"}], ")"}]}], "+", "\[Beta]", "+", 
            RowBox[{"\[Delta]", " ", "\[Psi]"}]}], 
           RowBox[{"\[Beta]", " "}]], ",", 
          FractionBox[
           RowBox[{
            RowBox[{"#", "*", "\[Psi]"}], "-", 
            RowBox[{"#", "*", "\[Psi]", "*", 
             SuperscriptBox["\[Zeta]", 
              RowBox[{"1", "-", "\[Gamma]"}]]}]}], 
           RowBox[{"\[Beta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]}]]}], "]"}]], 
       "&"}], "/.", "parvalEZUK"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"asyu3EZK", "[", "m_", "]"}], ":=", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"\[Beta]lUK", "<=", "0"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Delta]", "*", "\[Psi]"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Psi]"}], ")"}], "*", 
           RowBox[{"(", 
            RowBox[{"r", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "/", 
                RowBox[{"(", 
                 RowBox[{"2", "*", "\[Gamma]"}], ")"}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Mu]", "/", "\[Sigma]"}], ")"}], "^", "2"}]}]}], 
            ")"}]}]}], ")"}], "/.", "parvalEZUK"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Delta]", "*", "\[Psi]"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Psi]"}], ")"}], "*", 
           RowBox[{"(", 
            RowBox[{"r", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "/", 
                RowBox[{"(", 
                 RowBox[{"2", "*", "\[Gamma]"}], ")"}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Mu]", "/", "\[Sigma]"}], ")"}], "^", "2"}]}]}], 
            ")"}]}], "+", 
          FractionBox[
           RowBox[{"\[Psi]", "*", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SuperscriptBox["\[Zeta]", 
               RowBox[{"1", "-", "\[Gamma]"}]]}], ")"}], " ", "m"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]], "+", 
          "\[Beta]lUK"}], ")"}], "/.", "parvalEZUK"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"asyuEZK", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Re", "[", 
           RowBox[{"asyu1EZK", "[", "#", "]"}], "]"}], "+", 
          RowBox[{"Min", "[", 
           RowBox[{
            RowBox[{"Re", "[", 
             RowBox[{"asyu2EZK", "[", "#", "]"}], "]"}], ",", 
            RowBox[{"asyu3EZK", "[", "#", "]"}]}], "]"}]}], ")"}], "/", "2"}],
        "&"}], "/.", "parvalEZUK"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"asyuDEZK", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Re", "[", 
               RowBox[{"asyu2EZK", "[", "#", "]"}], "]"}], "<", 
              RowBox[{"asyu3EZK", "[", "#", "]"}]}], ",", 
             RowBox[{"Re", "[", 
              RowBox[{
               RowBox[{"asyu2EZK", "'"}], "[", "#", "]"}], "]"}], ",", 
             FractionBox[
              RowBox[{"\[Psi]", "*", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 SuperscriptBox["\[Zeta]", 
                  RowBox[{"1", "-", "\[Gamma]"}]]}], ")"}]}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]]}], "]"}], 
           "+", "0"}], ")"}], "/", "2"}], "&"}], "/.", "parvalEZUK"}]}], 
     ";"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"asyuDEZK", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{
         RowBox[{"asyu2EZK", "'"}], "[", "#", "]"}], "]"}], "&"}], "/.", 
      "parvalEZUK"}]}], ";"}], "\[IndentingNewLine]", " ", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"lower", " ", "bound"}], " ", "+", " ", 
        RowBox[{"upper", " ", "bound"}]}], ")"}], "/", "2"}], " ", "of", " ", 
     "u"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"h4", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"a", "^", 
         RowBox[{"(", 
          RowBox[{"1", "/", 
           RowBox[{"(", 
            RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Psi]", "-", "1"}], ")"}], "*", 
           RowBox[{
            RowBox[{"asyuEZK", "[", "#", "]"}], "/", 
            RowBox[{"(", 
             RowBox[{"#", "*", 
              RowBox[{"asyuDEZK", "[", "#", "]"}]}], ")"}]}]}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "/", 
           RowBox[{"(", 
            RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}]}], "&"}], "/.", 
      "parvalEZUK"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mtEZ4", " ", "=", " ", 
     RowBox[{"M", "/.", 
      RowBox[{"First", "[", 
       RowBox[{"NDSolve", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"M", "'"}], "[", "t", "]"}], "\[Equal]", 
             RowBox[{
              RowBox[{"M", "[", "t", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"\[Beta]", "-", 
                RowBox[{
                 RowBox[{"1", "/", "q"}], " ", 
                 RowBox[{"a", "^", 
                  RowBox[{"(", 
                   RowBox[{"1", "/", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Psi]", "-", "1"}], ")"}], "*", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"asyuEZK", "[", 
                    RowBox[{"M", "[", "t", "]"}], "]"}], "/", 
                    RowBox[{"M", "[", "t", "]"}]}], "/", 
                    RowBox[{"asyuDEZK", "[", 
                    RowBox[{"M", "[", "t", "]"}], "]"}]}]}], ")"}], "^", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "q"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}]}]}], ")"}]}]}], 
            "/.", "parvalEZUK"}], ",", 
           RowBox[{
            RowBox[{"M", "[", "0", "]"}], "\[Equal]", "0.0000836085"}]}], 
          "}"}], ",", "M", ",", 
         RowBox[{"{", 
          RowBox[{"t", ",", "0", ",", "80"}], "}"}], ",", 
         RowBox[{"MaxSteps", "\[Rule]", "50000"}]}], "]"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"s4", "[", "t_", "]"}], " ", ":=", " ", 
     RowBox[{
      RowBox[{"h4", "[", 
       RowBox[{"mtEZ4", "[", "t", "]"}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{"asyuEZK", "[", 
          RowBox[{"mtEZ4", "[", "t", "]"}], "]"}], "]"}], "+", 
        RowBox[{"h4", "[", 
         RowBox[{"mtEZ4", "[", "t", "]"}], "]"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"LogPlot", "[", 
    RowBox[{
     RowBox[{"100", "*", 
      RowBox[{"h4", "[", 
       RowBox[{"mtEZ4", "[", "t", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "40", ",", "80"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"100", "*", 
      RowBox[{"s4", "[", "t", "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "40", ",", "80"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.7931136337547483`*^9, 3.793113715568572*^9}, {
   3.793114287010207*^9, 3.7931143081742287`*^9}, {3.793119535524473*^9, 
   3.7931195655042143`*^9}, {3.793123214416677*^9, 3.793123214897863*^9}, 
   3.793123655555073*^9, {3.793124238566175*^9, 3.793124272718914*^9}, 
   3.793124336826933*^9, {3.793124456093218*^9, 3.793124497962578*^9}, {
   3.793124539596117*^9, 3.793124569156275*^9}, {3.793124611311695*^9, 
   3.7931246304552097`*^9}, {3.793124662990069*^9, 3.793124669646537*^9}, {
   3.793125060474318*^9, 3.793125067156352*^9}, {3.79312512356942*^9, 
   3.793125124198556*^9}, {3.793125863006537*^9, 3.793125863407371*^9}, {
   3.793220565253613*^9, 3.793220581184808*^9}, {3.793220650612439*^9, 
   3.793220661565612*^9}, {3.793220876162155*^9, 3.793220981619005*^9}, {
   3.793221386416853*^9, 3.793221390229416*^9}, {3.793221519670115*^9, 
   3.7932215283282824`*^9}, {3.793221915153935*^9, 3.7932219219594097`*^9}, {
   3.793221976180208*^9, 3.793221992229782*^9}, {3.793222022393013*^9, 
   3.793222052084898*^9}, 3.793223053774026*^9, {3.793223242502952*^9, 
   3.7932233009146633`*^9}, 3.793223587870474*^9, {3.793364230811327*^9, 
   3.793364247205326*^9}, {3.7933642774003267`*^9, 3.793364305932398*^9}, {
   3.7933643511653953`*^9, 3.793364351677327*^9}, {3.7933643926343956`*^9, 
   3.7933644130743256`*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"1a82650c-510e-4121-99a6-3fe4d8aee771"],

Cell[BoxData["0.058904356354152795`"], "Output",
 CellChangeTimes->{{3.7931242559237747`*^9, 3.793124293509322*^9}, 
   3.7931244622947617`*^9, {3.793124493606875*^9, 3.7931244990583467`*^9}, {
   3.793124543122246*^9, 3.793124572786132*^9}, 3.793124635995071*^9, 
   3.79312467256281*^9, 3.793124780085115*^9, 3.793124845390386*^9, 
   3.7931248778289833`*^9, {3.793124909667104*^9, 3.793124918148385*^9}, 
   3.793125004018441*^9, 3.793125073746571*^9, 3.793125138527776*^9, 
   3.79312519188589*^9, 3.793125289739602*^9, 3.793125387930936*^9, 
   3.793125450551162*^9, 3.793125529989847*^9, 3.7931255627159452`*^9, 
   3.7931258725357027`*^9, 3.7931263831929283`*^9, 3.7931264907633944`*^9, 
   3.7932209827176113`*^9, 3.793221084079851*^9, 3.793221409119728*^9, 
   3.793221529760198*^9, 3.7932219232742567`*^9, {3.793221979518043*^9, 
   3.793221992881298*^9}, {3.793222037140663*^9, 3.79322205278194*^9}, 
   3.7932228400851793`*^9, 3.793222898525929*^9, 3.793223073025934*^9, {
   3.793223156497937*^9, 3.793223205188322*^9}, {3.793223245338481*^9, 
   3.793223304813417*^9}, {3.793223415404584*^9, 3.7932234450682297`*^9}, 
   3.7932235211134777`*^9, 3.7932236015619926`*^9, 3.793223668431658*^9, 
   3.793223706562193*^9, 3.7932237498175697`*^9, 3.7932238539429903`*^9, 
   3.793224375231901*^9, 3.793364179920327*^9, {3.793364238075326*^9, 
   3.7933642539333253`*^9}, {3.7933642839613247`*^9, 
   3.7933643124283257`*^9}, {3.7933643532343273`*^9, 
   3.7933643607553267`*^9}, {3.7933643992963257`*^9, 3.7933644195533266`*^9}, 
   3.793403683338723*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"5dd0eedc-de2e-4b04-a556-0107b9cb2ef1"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVkH081HccwE84j51jrlGNXaWorEIqm9snzp3DuYcfq1Rb59lpilrqRexV
TVaNQmeVh1YTWbeMYm74fpOhhXMuQg8qz64LyfNh+uP9er/e/77pgYeEIUtI
JBJ3kY92M+4gk0hMSLrzwmFvBBVTqo/qpmkx4XR2hZl+OBV3xFJ11mgz4bKt
6di9UCo+3M3W8iQzYYOJ9X1KMBXnykpnU42ZIDdUMaq/pWJNeMaItSUTEtXb
xHZ+VFz6L6/zawcmrL9EsZ1iUPGGxFppYjATjle1pmaaU3EC93noEQUTNj05
1HA62gRPfpL96IttHmCQE3hgfS0F78px8FVd9YDQFZ8t+FhRMP3MSM8KPRac
N6jz3he+FJsG7rExP8iCG5q0n3GVMY68NhT7YwcLyIPHvB31jLH0V/5bNZMN
hfyifxiEEaaliAxX32aD2xhTkPuHIe5/edWlgeYJQWrW6o0TBrhrXaK5a5wn
zBZK3K25BrjKaTv17ktPCD/TdrAsXx/rZVtaXfbiALGGLbn+QQ8fm8trdbvL
gVnTxui3XD3MLw/IDV7pBV+W2VT9fYWMTXf0nDt71gtMY2CEGNTFU0UWn8eo
vOCSY7U910MXc878UNe8yxue6dp2TqfrYMw7aTFZ4Q1Us+XPTIe18W/HpHGX
1vvAzXfMWYqrNhaLikn2Eh94OvF65ULKEryHGbjp4owP9Gbf0PdWa+HiUy6H
w8K4sOqrsIl6hhbeUl4ZQG7kQpAzY3VBFglnltDCbm32hdh9gfMzmgUUZiD5
SZblC1E+bcK8/Hm0f9cDrkSLB/Fd7c7j4jlUSaLZ9kXxYGOmuERJ0yDdKNc1
2zp5UJnS27rq0QySRej3rrPmA0e7SD6QMY3WepF3RvnzoWPebKshZwrl3eqI
tkjmQ2aXpCWdNoksQjIdH5bzQTQp4R0ZGkcgiJjPH+ZD7ftxnFTwAcWVU3NG
6AL4kH2wrDphDEXyGlhHdgvAT1ww3c94j6JE+2v2nBfAjusvEi0/HUXBre0t
UCkAOyu/m2h4GJnEhg+JxgRwslYGtLNq1JjR2NZnI4Tmq2z3/7gqBK9YDXn7
hPCkuEDcqxpA+b8UCkPShHCyM2g4JqsP0cu6pck1QuB0Rt6LjetBfMoWs74Z
IRg5JdZbOL1Baa8J73x7Atyvlb2rXP4K1S8T0SK+IyDVeElal81zVHLi1EDw
ZQJmdUKTxxqfor92n7hYU0fA0nl3drlciZwf2CXk1RNQRLV9S65SIpldZ2TS
IwIazwdV+d9RopoZF7bnYwIqjdmqiWQlasvSzD1uIiChNCmC7aZEmleJkcpW
AjZn1C2l329BnhFJrDfdBJj7a+eWXVOgRoWz08MeAv7kxFttOKdAQpd++u+9
BBi5+jblHlegvUaecyH9BHwv+wZd8FegKKnBvcEhAloGwgaPmihQxugF+ugo
AeUxtw8nnG5GlgGuJi3vCdCTLizoxDSjnGq1pniMgLsuhg8uHGhG+em+7UfH
CRhVprbnujYj2VZq6tTU4g8EqGBYjhg5OL5jmgCzONlcfYMcPSRHi2Uzi/+W
9V1X3ZajhqcKj3gNAVemx2jbg+VIAKcc988RoPRbOyDaKUdtBQ50xjwB9qWF
1ilWchRg2k2xXiCgpKSgomK2CXWdSNcsLHaLlI3U7U3of9gtZsM=
       "]]},
     Annotation[#, "Charting`Private`Tag$4274#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{40., -4.102886957912352},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Part[#, 1], 
      Exp[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Part[#, 1], 
      Exp[
       Part[#, 2]]}& )},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Quiet[
      Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , 
     Charting`ScaledFrameTicks[{Log, Exp}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{{40, 80}, {-4.102886957912352, 0.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->FrontEndValueCache[{Automatic, Quiet[
      Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& }, {
    Automatic, {{-2.995732273553991, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.05\"", 0.05, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 2}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.10\"", 0.1, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 2}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.50\"", 0.5, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 2}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {0., 
       FormBox["1", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.298317366548036, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.115995809754082, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.961845129926823, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.8283137373023015`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.710530701645918, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.605170185988091, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-3.912023005428146, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-3.506557897319982, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-3.2188758248682006`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.8134107167600364`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.659260036932778, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.5257286443082556`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.4079456086518722`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.916290731874155, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.6931471805599453, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.791759469228055, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.302585092994046, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}}]]], "Output",
 CellChangeTimes->{{3.7931242559237747`*^9, 3.793124293509322*^9}, 
   3.7931244622947617`*^9, {3.793124493606875*^9, 3.7931244990583467`*^9}, {
   3.793124543122246*^9, 3.793124572786132*^9}, 3.793124635995071*^9, 
   3.79312467256281*^9, 3.793124780085115*^9, 3.793124845390386*^9, 
   3.7931248778289833`*^9, {3.793124909667104*^9, 3.793124918148385*^9}, 
   3.793125004018441*^9, 3.793125073746571*^9, 3.793125138527776*^9, 
   3.79312519188589*^9, 3.793125289739602*^9, 3.793125387930936*^9, 
   3.793125450551162*^9, 3.793125529989847*^9, 3.7931255627159452`*^9, 
   3.7931258725357027`*^9, 3.7931263831929283`*^9, 3.7931264907633944`*^9, 
   3.7932209827176113`*^9, 3.793221084079851*^9, 3.793221409119728*^9, 
   3.793221529760198*^9, 3.7932219232742567`*^9, {3.793221979518043*^9, 
   3.793221992881298*^9}, {3.793222037140663*^9, 3.79322205278194*^9}, 
   3.7932228400851793`*^9, 3.793222898525929*^9, 3.793223073025934*^9, {
   3.793223156497937*^9, 3.793223205188322*^9}, {3.793223245338481*^9, 
   3.793223304813417*^9}, {3.793223415404584*^9, 3.7932234450682297`*^9}, 
   3.7932235211134777`*^9, 3.7932236015619926`*^9, 3.793223668431658*^9, 
   3.793223706562193*^9, 3.7932237498175697`*^9, 3.7932238539429903`*^9, 
   3.793224375231901*^9, 3.793364179920327*^9, {3.793364238075326*^9, 
   3.7933642539333253`*^9}, {3.7933642839613247`*^9, 
   3.7933643124283257`*^9}, {3.7933643532343273`*^9, 
   3.7933643607553267`*^9}, {3.7933643992963257`*^9, 3.7933644195533266`*^9}, 
   3.793403683588724*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"df521b0a-4aad-42e7-8164-5e7eeb9b5db5"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVin0w1HkAh3cVJcWiLUtu2/ZXDqnIycvw/dSstYR9+V2JS2LIW6ekOHGU
S3RReYnGFZpCp3MlvRyXIqQGXTguTksRKS6vR2tX1/3xzDPPzMMLOCALUmMw
GB6f+d/blnZpMBgCrBve19nxz0ui/eiweiZTgMOUO7N15iXpimEtpBYIYJob
VfuMIScH+12YIg0BnDJsFrbpyUlB1d25s0sFiMp2L56xkRNlSPYYl/P5t38+
8TBRTu42iLuJlQBqmgl+rvq9xDzxcVlioAChv6VesOL1kQSPnn1RrQKUP3Uw
Ho5/RWb0Lz3dsMUZ2WFmvyZ3vyZe+Vae7/OcUTphbih2GyC8E2MDRouEaG9/
3GIx84boBnivXb5fiOhfWna6FA2R8J/exRzrEoLbF9/HzBsmZRckI6MCFzAD
1C8zrr8n7DP+S/g/u4Db8Ie76vdRMiTPs29mi0B5H43z0h0jvSaJyx3jRMhi
5I0VC8bJA2tb1g25CD0rb38wPzlBFl3ifHHezRU9mj4x84pJEq0q6th2wxXy
IBEzLWKaSCp9CgJXucHhWIh15KoZoms38GNKiht6/h25cKB3lszeNFh96L0b
9npMGm0pUBDXE0can3ttxyi52Dx4RUlqxN8bzNzfjqKtpnPHr86Ty9FlcRlm
7gita3rhHMtAmP8thkWOO1KTTZUWZUx4CwI2nlO4I92mUXP3SzXcSrI/GBzs
AUXK3gcO9gthWVnto9HigZFnftPRmerIrWAHF2/yRPnx5Ib2aQ0Ea+YkV130
RMPmsqyh04vh61XrkcMUo8lg6kiW4RJUM9hfDkaIkfjc0rOwTwvqEY7Ulm4x
MuzWFqjfWYaq0MVvTLgSHHeqW+yfoIN1bhpbI3ZIsEnLddmhRywUFXdFGqRK
YGRnUmHwUBcGQbmb6yoluHZ853xNjR4gDZ0v+SBBPCntPdqvj7hKVv4YTwq9
jaXVhqrlCBc3C6N2SfFJJu89Y7cCEf6+9d6npbjTn5G5I3wlAjtetKFair/b
U+p/KDSATkzIO/9JKRac5iTrKzhoyW7pHFwrQ0KY31STsxHQJ2wu2i2D4Uen
Q3/eXYWS9FJZUKYMxsk6xgKzL8C711+WWi9DuXUIe08aFxJtS71BhQxZ580C
VKdWI/MVvb3Egoat0NtYV8DDkxX+7FA/GtfDR444qHioiE16G3iehrZKbN72
ZA3Kd8Weq2+kcczYmjeZyodNrWlC0RMaX7dnmEvT+Kgy7Q4/+ZQGa02t142z
fNQr7F1ETTR8E7XZ+3P46LyoVDU9o6HTVskdusKHsi8xvL2DRtCKea/+B3yI
Qk8KX/fT8Es/ETo5xUdLq4113QCN3FOrv90xy4fMfoh39Q2N7zi+Z+7N8fGN
lkgVNEQjpNHSNF6NQkSZ5u3hdzRMePn3NVgUssfTeOPjNIbXmzryzClwfBx1
2iZoJNiytZI3UMh/NKq8NUljwfpTU28tKZRkeb44PE2jqSiJU25Loeor1tnZ
WRqFo6xr24QUnPJr4rs+0hBvzfAscaVQpxEZVqWg4W2XrrPUg0LzX63O8Uoa
A3ORfR00BSmSNvuqaNysXDlm70Wh85oVz2meRoxaBafQh4KPbr829xONK5I1
vup7KPTGZik/fe4PXEFVmD+F/wBrMyRA
       "]]},
     Annotation[#, "Charting`Private`Tag$4459#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{40., 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{40, 80}, {0., 10.19026739198304}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.7931242559237747`*^9, 3.793124293509322*^9}, 
   3.7931244622947617`*^9, {3.793124493606875*^9, 3.7931244990583467`*^9}, {
   3.793124543122246*^9, 3.793124572786132*^9}, 3.793124635995071*^9, 
   3.79312467256281*^9, 3.793124780085115*^9, 3.793124845390386*^9, 
   3.7931248778289833`*^9, {3.793124909667104*^9, 3.793124918148385*^9}, 
   3.793125004018441*^9, 3.793125073746571*^9, 3.793125138527776*^9, 
   3.79312519188589*^9, 3.793125289739602*^9, 3.793125387930936*^9, 
   3.793125450551162*^9, 3.793125529989847*^9, 3.7931255627159452`*^9, 
   3.7931258725357027`*^9, 3.7931263831929283`*^9, 3.7931264907633944`*^9, 
   3.7932209827176113`*^9, 3.793221084079851*^9, 3.793221409119728*^9, 
   3.793221529760198*^9, 3.7932219232742567`*^9, {3.793221979518043*^9, 
   3.793221992881298*^9}, {3.793222037140663*^9, 3.79322205278194*^9}, 
   3.7932228400851793`*^9, 3.793222898525929*^9, 3.793223073025934*^9, {
   3.793223156497937*^9, 3.793223205188322*^9}, {3.793223245338481*^9, 
   3.793223304813417*^9}, {3.793223415404584*^9, 3.7932234450682297`*^9}, 
   3.7932235211134777`*^9, 3.7932236015619926`*^9, 3.793223668431658*^9, 
   3.793223706562193*^9, 3.7932237498175697`*^9, 3.7932238539429903`*^9, 
   3.793224375231901*^9, 3.793364179920327*^9, {3.793364238075326*^9, 
   3.7933642539333253`*^9}, {3.7933642839613247`*^9, 
   3.7933643124283257`*^9}, {3.7933643532343273`*^9, 
   3.7933643607553267`*^9}, {3.7933643992963257`*^9, 3.7933644195533266`*^9}, 
   3.7934036839627223`*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"45fc33be-1252-498e-ab69-23f131920df8"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "Hungary", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"$Assumptions", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"r", ">", "0"}], ",", 
       RowBox[{"\[Delta]", ">", "0"}], ",", 
       RowBox[{"m", ">", "0"}], ",", 
       RowBox[{"\[Beta]", ">", "0"}], ",", 
       RowBox[{"0", "<", "q", "<", "1"}], ",", 
       RowBox[{"\[Gamma]", ">", "1"}], ",", 
       RowBox[{"a", ">", "0"}], ",", 
       RowBox[{"\[Zeta]", ">", "0"}], ",", 
       RowBox[{"\[Psi]", ">", "1"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"parvalEZH", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"r", "\[Rule]", 
        RowBox[{"1", "/", "100"}]}], ",", 
       RowBox[{"\[Delta]", "\[Rule]", 
        RowBox[{"3", "/", "100"}]}], ",", 
       RowBox[{"\[Beta]", "\[Rule]", "0.0920278"}], ",", 
       RowBox[{"\[Gamma]", "\[Rule]", "2"}], ",", 
       RowBox[{"a", "\[Rule]", ".05"}], ",", 
       RowBox[{"\[Zeta]", "\[Rule]", 
        RowBox[{"5", "/", "10"}]}], ",", " ", 
       RowBox[{"q", "\[Rule]", " ", ".34"}], ",", 
       RowBox[{"\[Psi]", "\[Rule]", "1.5"}], ",", 
       RowBox[{"m0", "\[Rule]", 
        RowBox[{"Exp", "[", 
         RowBox[{"mortNHC", "[", "0", "]"}], "]"}]}], ",", 
       RowBox[{"\[Mu]", "\[Rule]", "0.052"}], ",", 
       RowBox[{"\[Sigma]", "\[Rule]", ".154"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Beta]lH", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Beta]", "-", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "q"}], ")"}], "/", "q"}], " ", 
         RowBox[{"a", "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", 
            RowBox[{"(", 
             RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Psi]", "-", "1"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "q"}], "/", "1"}], "-", "q"}], ")"}]}]}]}], ")"}], "/.",
       "parvalEZH"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"asyu1EZH", "[", "m_", "]"}], ":=", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"\[Beta]lH", "<=", "0"}], ",", "0", ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            FractionBox[
             RowBox[{"m", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[Zeta]", 
                 RowBox[{"1", "-", "\[Gamma]"}]]}], ")"}], "*", "\[Psi]"}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}], "*", 
              "\[Beta]lH"}]]], " ", "*", "\[Beta]lH"}], ")"}], "/", 
         RowBox[{"ExpIntegralE", "[", 
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"r", "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "/", 
                   RowBox[{"(", 
                    RowBox[{"2", "*", "\[Gamma]"}], ")"}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"\[Mu]", "/", "\[Sigma]"}], ")"}], "^", "2"}]}]}], 
               ")"}], "*", 
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Psi]"}], ")"}]}], "+", 
             RowBox[{"(", 
              RowBox[{"\[Beta]", "-", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "-", "q"}], ")"}], "/", "q"}], " ", 
                RowBox[{"a", "^", 
                 RowBox[{"(", 
                  RowBox[{"1", "/", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], " ", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[Psi]", "-", "1"}], ")"}], "^", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "q"}], "/", "1"}], "-", "q"}], ")"}]}]}]}], 
              ")"}], " ", "+", 
             RowBox[{"\[Delta]", "*", "\[Psi]"}]}], "\[Beta]lH"], ",", 
           FractionBox[
            RowBox[{
             RowBox[{"m", "*", "\[Psi]"}], "-", 
             RowBox[{"m", "*", "\[Psi]", "*", 
              SuperscriptBox["\[Zeta]", 
               RowBox[{"1", "-", "\[Gamma]"}]]}]}], 
            RowBox[{"\[Beta]lH", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]}]]}], "]"}]}],
         ")"}], "/.", "parvalEZH"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"asyu2EZH", "=", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"\[Beta]", "*", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"#", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Zeta]", 
               RowBox[{"1", "-", "\[Gamma]"}]]}], ")"}], "*", "\[Psi]"}], 
           RowBox[{"\[Beta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]}]]], " "}], 
        RowBox[{"ExpIntegralE", "[", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"r", "+", " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "/", 
                  RowBox[{"(", 
                   RowBox[{"2", "*", "\[Gamma]"}], ")"}]}], ")"}], "*", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[Mu]", "/", "\[Sigma]"}], ")"}], "^", "2"}]}]}], 
              ")"}], "*", 
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Psi]"}], ")"}]}], "+", "\[Beta]", "+", 
            RowBox[{"\[Delta]", " ", "\[Psi]"}]}], 
           RowBox[{"\[Beta]", " "}]], ",", 
          FractionBox[
           RowBox[{
            RowBox[{"#", "*", "\[Psi]"}], "-", 
            RowBox[{"#", "*", "\[Psi]", "*", 
             SuperscriptBox["\[Zeta]", 
              RowBox[{"1", "-", "\[Gamma]"}]]}]}], 
           RowBox[{"\[Beta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]}]]}], "]"}]], 
       "&"}], "/.", "parvalEZH"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"asyu3EZH", "[", "m_", "]"}], ":=", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"\[Beta]lH", "<=", "0"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Delta]", "*", "\[Psi]"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Psi]"}], ")"}], "*", 
           RowBox[{"(", 
            RowBox[{"r", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "/", 
                RowBox[{"(", 
                 RowBox[{"2", "*", "\[Gamma]"}], ")"}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Mu]", "/", "\[Sigma]"}], ")"}], "^", "2"}]}]}], 
            ")"}]}]}], ")"}], "/.", "parvalEZH"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Delta]", "*", "\[Psi]"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Psi]"}], ")"}], "*", 
           RowBox[{"(", 
            RowBox[{"r", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "/", 
                RowBox[{"(", 
                 RowBox[{"2", "*", "\[Gamma]"}], ")"}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Mu]", "/", "\[Sigma]"}], ")"}], "^", "2"}]}]}], 
            ")"}]}], "+", 
          FractionBox[
           RowBox[{"\[Psi]", "*", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SuperscriptBox["\[Zeta]", 
               RowBox[{"1", "-", "\[Gamma]"}]]}], ")"}], " ", "m"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]], "+", 
          "\[Beta]lH"}], ")"}], "/.", "parvalEZH"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"asyuEZH", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Re", "[", 
           RowBox[{"asyu1EZH", "[", "#", "]"}], "]"}], "+", 
          RowBox[{"Min", "[", 
           RowBox[{
            RowBox[{"Re", "[", 
             RowBox[{"asyu2EZH", "[", "#", "]"}], "]"}], ",", 
            RowBox[{"asyu3EZH", "[", "#", "]"}]}], "]"}]}], ")"}], "/", "2"}],
        "&"}], "/.", "parvalEZH"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"asyuDEZH", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Re", "[", 
               RowBox[{"asyu2EZH", "[", "#", "]"}], "]"}], "<", 
              RowBox[{"asyu3EZH", "[", "#", "]"}]}], ",", 
             RowBox[{"Re", "[", 
              RowBox[{
               RowBox[{"asyu2EZH", "'"}], "[", "#", "]"}], "]"}], ",", 
             FractionBox[
              RowBox[{"\[Psi]", "*", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 SuperscriptBox["\[Zeta]", 
                  RowBox[{"1", "-", "\[Gamma]"}]]}], ")"}]}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]]}], "]"}], 
           "+", 
           RowBox[{"Re", "[", 
            RowBox[{
             RowBox[{"asyu1EZH", "'"}], "[", "#", "]"}], "]"}]}], ")"}], "/", 
         "2"}], "&"}], "/.", "parvalEZH"}]}], ";"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"asyuDEZH", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{
         RowBox[{"asyu2EZH", "'"}], "[", "#", "]"}], "]"}], "&"}], "/.", 
      "parvalEZH"}]}], ";"}], "\[IndentingNewLine]", " ", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"lower", " ", "bound"}], " ", "+", " ", 
        RowBox[{"upper", " ", "bound"}]}], ")"}], "/", "2"}], " ", "of", " ", 
     "u"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"h5", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"a", "^", 
         RowBox[{"(", 
          RowBox[{"1", "/", 
           RowBox[{"(", 
            RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Psi]", "-", "1"}], ")"}], "*", 
           RowBox[{
            RowBox[{"asyuEZH", "[", "#", "]"}], "/", 
            RowBox[{"(", 
             RowBox[{"#", "*", 
              RowBox[{"asyuDEZH", "[", "#", "]"}]}], ")"}]}]}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "/", 
           RowBox[{"(", 
            RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}]}], "&"}], "/.", 
      "parvalEZH"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mtEZ5", " ", "=", " ", 
     RowBox[{"M", "/.", 
      RowBox[{"First", "[", 
       RowBox[{"NDSolve", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"M", "'"}], "[", "t", "]"}], "\[Equal]", 
             RowBox[{
              RowBox[{"M", "[", "t", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"\[Beta]", "-", 
                RowBox[{
                 RowBox[{"1", "/", "q"}], " ", 
                 RowBox[{"a", "^", 
                  RowBox[{"(", 
                   RowBox[{"1", "/", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Psi]", "-", "1"}], ")"}], "*", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"asyuEZH", "[", 
                    RowBox[{"M", "[", "t", "]"}], "]"}], "/", 
                    RowBox[{"M", "[", "t", "]"}]}], "/", 
                    RowBox[{"asyuDEZH", "[", 
                    RowBox[{"M", "[", "t", "]"}], "]"}]}]}], ")"}], "^", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "q"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}]}]}], ")"}]}]}], 
            "/.", "parvalEZH"}], ",", 
           RowBox[{
            RowBox[{"M", "[", "0", "]"}], "\[Equal]", "0.000316649"}]}], 
          "}"}], ",", "M", ",", 
         RowBox[{"{", 
          RowBox[{"t", ",", "0", ",", "80"}], "}"}], ",", 
         RowBox[{"MaxSteps", "\[Rule]", "50000"}]}], "]"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"s5", "[", "t_", "]"}], " ", ":=", " ", 
     RowBox[{
      RowBox[{"h5", "[", 
       RowBox[{"mtEZ5", "[", "t", "]"}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{"asyuEZH", "[", 
          RowBox[{"mtEZ5", "[", "t", "]"}], "]"}], "]"}], "+", 
        RowBox[{"h5", "[", 
         RowBox[{"mtEZ5", "[", "t", "]"}], "]"}]}], ")"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.7931137207175627`*^9, 3.793113809599909*^9}, {
   3.793114000841202*^9, 3.7931140010685062`*^9}, {3.793114323041937*^9, 
   3.793114341016788*^9}, {3.79312230831518*^9, 3.793122351501396*^9}, 
   3.793122448593199*^9, {3.793123220875242*^9, 3.7931232212150593`*^9}, {
   3.793123411650463*^9, 3.793123412283991*^9}, 3.793123667981512*^9, {
   3.793125551627791*^9, 3.793125556874187*^9}, {3.7931258674151278`*^9, 
   3.7931258679050617`*^9}, {3.793220596277833*^9, 3.793220607363841*^9}, {
   3.7932206726644173`*^9, 3.793220677197094*^9}, {3.793221006358882*^9, 
   3.793221071193481*^9}, {3.793221164155716*^9, 3.7932211773874197`*^9}, {
   3.793221539525731*^9, 3.793221546614407*^9}, 3.793223068420451*^9, {
   3.793223381238624*^9, 3.793223440513833*^9}, {3.793223514639723*^9, 
   3.793223515085971*^9}, 3.7932235944362392`*^9, {3.7932236549363623`*^9, 
   3.7932236608554573`*^9}, 3.793223744921468*^9},
 CellLabel->"In[58]:=",ExpressionUUID->"c9b7b00c-87c0-4a40-a857-b8f9ff5c6232"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.67264258043194*^9, 3.672642651789075*^9}, {
   3.672642971748478*^9, 3.6726430244874783`*^9}, 3.672643508540897*^9, 
   3.672643653696411*^9, {3.672643903778475*^9, 3.6726439039214745`*^9}, {
   3.672643999428475*^9, 3.672643999770475*^9}, {3.672644130283475*^9, 
   3.6726441697000637`*^9}, {3.6726442160897017`*^9, 3.672644235816674*^9}, {
   3.6726442693290253`*^9, 3.6726442860767*^9}, {3.672644324954587*^9, 
   3.672644374749566*^9}, {3.6726444117912703`*^9, 3.6726444307491655`*^9}, {
   3.672644978538473*^9, 3.672644994198473*^9}, {3.672645123868473*^9, 
   3.672645161359473*^9}, {3.6726452047927203`*^9, 3.6726452078860292`*^9}, {
   3.672645254838724*^9, 3.67264531669691*^9}, {3.6726456356688037`*^9, 
   3.6726456385060873`*^9}, {3.672645705327769*^9, 3.672645708262062*^9}, {
   3.6726458375874696`*^9, 3.6726458570014696`*^9}, {3.6726459006074696`*^9, 
   3.6726459063244696`*^9}, {3.6726489294064126`*^9, 3.6726489588214126`*^9}, 
   3.6727328316623163`*^9, 3.6727328708793163`*^9, {3.672736267196001*^9, 
   3.672736268643146*^9}, {3.672737036918136*^9, 3.672737093964136*^9}, {
   3.6727372184011364`*^9, 3.672737228921136*^9}, {3.6727372606111364`*^9, 
   3.672737400485136*^9}, {3.6727380362891083`*^9, 3.672738056800159*^9}, {
   3.672738094226901*^9, 3.6727380947049494`*^9}, {3.6727444902759347`*^9, 
   3.672744529951935*^9}, {3.6727455846299343`*^9, 3.672745620425935*^9}, {
   3.6727456739279346`*^9, 3.672745733489935*^9}, {3.67306175369855*^9, 
   3.6730617539832363`*^9}, {3.6730618213440866`*^9, 3.673061821791233*^9}, {
   3.6734406327685003`*^9, 3.673440698900581*^9}, {3.6734409611222644`*^9, 
   3.6734409615425777`*^9}, {3.673443209935254*^9, 3.673443262736848*^9}, {
   3.6741334939087367`*^9, 3.6741335038723536`*^9}, {3.67413364362757*^9, 
   3.6741336479628763`*^9}, {3.6741336978887444`*^9, 
   3.6741337273073344`*^9}, {3.6742772118914933`*^9, 
   3.6742772188752785`*^9}, {3.674277267998288*^9, 3.674277268176382*^9}, {
   3.6749059525266943`*^9, 3.6749059527298*^9}, {3.676887717635948*^9, 
   3.676887717850178*^9}, {3.676887752834836*^9, 3.676887753033944*^9}, {
   3.676893997113489*^9, 3.676894020751462*^9}, {3.676894066143352*^9, 
   3.676894067582862*^9}, 3.6768945665255213`*^9, {3.6768946971060677`*^9, 
   3.676894707465334*^9}, {3.676894763545177*^9, 3.6768948668465233`*^9}, {
   3.6768949515526*^9, 3.67689502216471*^9}, {3.676895070167006*^9, 
   3.676895227189622*^9}, {3.676895303221459*^9, 3.676895469596249*^9}, {
   3.67689551025984*^9, 3.676895548226324*^9}, {3.676895584723349*^9, 
   3.676895664195094*^9}, {3.676896178512765*^9, 3.676896188470805*^9}, {
   3.676902751633563*^9, 3.676902770665652*^9}, {3.6769028580576506`*^9, 
   3.676902978833558*^9}, {3.676903101970601*^9, 3.6769035840471725`*^9}, {
   3.676903916418182*^9, 3.6769039274968157`*^9}, 3.6769039634268703`*^9, {
   3.6769040215211926`*^9, 3.676904187025659*^9}, {3.6769042839232006`*^9, 
   3.6769043568913746`*^9}, {3.6769051520158515`*^9, 
   3.6769051528338985`*^9}, {3.6769076200350084`*^9, 
   3.6769076643295417`*^9}, {3.676908455363781*^9, 3.6769087053790812`*^9}, {
   3.789311640107956*^9, 3.789311730458488*^9}, {3.78931177818904*^9, 
   3.78931182243939*^9}, {3.789311928509715*^9, 3.789311931281316*^9}, {
   3.789312367404416*^9, 3.7893123717437143`*^9}, {3.7893124846149263`*^9, 
   3.789312570075163*^9}, {3.789312635757204*^9, 3.78931263973396*^9}, {
   3.7893127913597116`*^9, 3.789312842753263*^9}, {3.7893128791469173`*^9, 
   3.789312883420965*^9}, {3.7893129534441357`*^9, 3.78931296956767*^9}, {
   3.789313996922024*^9, 3.789314023536887*^9}, {3.789314058875319*^9, 
   3.7893141055425034`*^9}, {3.789314152041346*^9, 3.789314175540576*^9}, {
   3.789314249353016*^9, 3.7893143394915857`*^9}, {3.7893144834739943`*^9, 
   3.7893144924907207`*^9}, {3.789314529539719*^9, 3.789314595329088*^9}, {
   3.78931514315168*^9, 3.7893152114087257`*^9}, {3.7893154122792053`*^9, 
   3.7893154433945417`*^9}, {3.789315751917164*^9, 3.789315827550708*^9}, {
   3.789315926662702*^9, 3.789315938105475*^9}, {3.78931612756929*^9, 
   3.7893161646859922`*^9}, {3.789316253513262*^9, 3.789316287031867*^9}, {
   3.789316774221191*^9, 3.789316774823947*^9}, 3.789317032024033*^9, {
   3.789317281898444*^9, 3.789317284528286*^9}, {3.789317321017733*^9, 
   3.789317322053735*^9}, {3.789317360416225*^9, 3.7893173748674*^9}, {
   3.7893175080350943`*^9, 3.78931751687746*^9}, {3.789317547826995*^9, 
   3.789317699990305*^9}, {3.7893177447581987`*^9, 3.7893178235722227`*^9}, {
   3.789317869090206*^9, 3.7893179939348*^9}, {3.7893180441496973`*^9, 
   3.7893180494255953`*^9}, {3.7893180866208353`*^9, 3.789318087374906*^9}, {
   3.789318143001802*^9, 3.78931814469445*^9}, {3.789318237361003*^9, 
   3.789318313644979*^9}, {3.789318410272313*^9, 3.789318437450015*^9}, {
   3.7893184883758173`*^9, 3.7893185758352747`*^9}, {3.789318622716958*^9, 
   3.7893186309584837`*^9}, {3.78931870042441*^9, 3.7893187011289663`*^9}, {
   3.7893252803149357`*^9, 3.789325326549747*^9}, {3.789325517495101*^9, 
   3.789325580720155*^9}, {3.789325613320013*^9, 3.78932561499678*^9}, {
   3.7893256565236177`*^9, 3.7893256974143972`*^9}, {3.7893257315032682`*^9, 
   3.7893258153368397`*^9}, {3.789326173334712*^9, 3.789326311483427*^9}, {
   3.7893263465534067`*^9, 3.7893263471333838`*^9}, {3.789326408324431*^9, 
   3.789326586012582*^9}, {3.789326829269849*^9, 3.7893269928673153`*^9}, {
   3.789334419689983*^9, 3.789334420190699*^9}, {3.789334472033401*^9, 
   3.7893347134853354`*^9}, {3.7893351486277637`*^9, 3.789335187157651*^9}, {
   3.789395334342814*^9, 3.789395336082735*^9}, {3.7894007818289223`*^9, 
   3.789400953421501*^9}, {3.7894015061128693`*^9, 3.789401510461382*^9}, {
   3.7894015412513113`*^9, 3.78940154759348*^9}, {3.789401788270995*^9, 
   3.7894017959937563`*^9}, {3.789401826557157*^9, 3.7894018467051153`*^9}, {
   3.789401965963623*^9, 3.7894019701200457`*^9}, {3.789411780095235*^9, 
   3.789411831212929*^9}, {3.789411948013155*^9, 3.78941196731504*^9}, {
   3.789412011698403*^9, 3.789412011812902*^9}, {3.7894120716501503`*^9, 
   3.789412072517724*^9}, {3.78941246936609*^9, 3.7894125016822157`*^9}, {
   3.789412823472678*^9, 3.789412851131611*^9}, {3.7894951789451*^9, 
   3.789495412639433*^9}, {3.78949545720992*^9, 3.7894955117029967`*^9}, {
   3.7894955442194395`*^9, 3.78949558060817*^9}, {3.789495725872781*^9, 
   3.7894957573220997`*^9}, {3.7894957931610136`*^9, 3.789495803086301*^9}, {
   3.789495877196356*^9, 3.789495924935638*^9}, {3.7894965154949503`*^9, 
   3.7894966009224987`*^9}, {3.7894967903324366`*^9, 3.789496827533391*^9}, {
   3.789667117584785*^9, 3.789667138248561*^9}, {3.789667653059841*^9, 
   3.78966765400458*^9}, {3.789668001094075*^9, 3.789668018974975*^9}, {
   3.789668255795224*^9, 3.789668261456489*^9}, {3.789670236804184*^9, 
   3.7896702630485687`*^9}, {3.789670295691539*^9, 3.789670296056432*^9}, 
   3.789670361956896*^9, {3.789670522740527*^9, 3.78967053427814*^9}, {
   3.789742123254738*^9, 3.789742249781941*^9}, {3.789742288210823*^9, 
   3.789742404530457*^9}, {3.789743330679028*^9, 3.789743346327992*^9}, {
   3.789745073728435*^9, 3.7897450763244057`*^9}, 3.789747427359785*^9, {
   3.7897519910365057`*^9, 3.7897520064765*^9}, {3.789752141310568*^9, 
   3.7897521646057243`*^9}, {3.789752203950254*^9, 3.789752204145308*^9}, {
   3.789752257889612*^9, 3.78975228821531*^9}, {3.789752492040756*^9, 
   3.7897524977351217`*^9}, {3.789753209477501*^9, 3.7897532633790483`*^9}, {
   3.7897538129897747`*^9, 3.7897538304487457`*^9}, {3.790352952127253*^9, 
   3.7903530788765697`*^9}, {3.790437506013485*^9, 3.790437597013739*^9}, {
   3.790437726586358*^9, 3.79043773032661*^9}, {3.790437775044035*^9, 
   3.790437795399683*^9}, {3.7904379194669313`*^9, 3.79043793654602*^9}, {
   3.790437973662833*^9, 3.790437999080894*^9}, {3.790438076464531*^9, 
   3.790438096547615*^9}, {3.790438261140005*^9, 3.7904382752239723`*^9}, {
   3.790438433108886*^9, 3.790438433699441*^9}, {3.790438481422957*^9, 
   3.790438653723041*^9}, {3.7904387251178503`*^9, 3.790438735701314*^9}, {
   3.790438805908821*^9, 3.790438807780986*^9}, {3.790519913072362*^9, 
   3.790519914840403*^9}, {3.790524468197268*^9, 3.79052454012271*^9}, {
   3.790525038361351*^9, 3.7905250534757757`*^9}, {3.790525092179916*^9, 
   3.790525139182682*^9}, {3.7905252087175303`*^9, 3.790525228920742*^9}, {
   3.790617095730408*^9, 3.790617112666479*^9}, {3.790617484852479*^9, 
   3.7906175157704077`*^9}, {3.790617823001479*^9, 3.7906178644984083`*^9}, {
   3.79064412764567*^9, 3.7906441337976727`*^9}, 3.790644171880741*^9, {
   3.79064420544267*^9, 3.790644206100672*^9}, {3.7906444193286715`*^9, 
   3.7906444388276715`*^9}, {3.79064455602767*^9, 3.790644622043684*^9}, {
   3.793017852655445*^9, 3.7930178731961203`*^9}, {3.79301842173308*^9, 
   3.793018453752194*^9}, {3.7930185824051657`*^9, 3.793018616194182*^9}, {
   3.793026458692902*^9, 3.793026501550075*^9}, {3.793026534514382*^9, 
   3.7930265402939672`*^9}, {3.79302658094716*^9, 3.793026606907935*^9}, {
   3.793026660408703*^9, 3.793026666443615*^9}, {3.793028938195631*^9, 
   3.793028950897756*^9}, {3.793032771512848*^9, 3.79303281469907*^9}, {
   3.793032880944927*^9, 3.793032887401472*^9}, {3.79303736357934*^9, 
   3.7930373837287703`*^9}, 3.79303741487208*^9, {3.7930378847472754`*^9, 
   3.79303792794274*^9}, {3.793038027702757*^9, 3.793038074424151*^9}, {
   3.79303811168329*^9, 3.79303812454008*^9}, {3.7930381804093723`*^9, 
   3.793038195364409*^9}, {3.793038255733303*^9, 3.793038327381259*^9}, {
   3.793038394471051*^9, 3.7930384211650476`*^9}, {3.79310874939636*^9, 
   3.793108764915299*^9}, {3.793108835550433*^9, 3.793108887450992*^9}, {
   3.793109158124238*^9, 3.79310920074262*^9}, {3.793109309894123*^9, 
   3.793109315101781*^9}, 3.7931093479879417`*^9, {3.793109454148999*^9, 
   3.793109473494624*^9}, {3.793111392759989*^9, 3.793111442020569*^9}, 
   3.793111525060781*^9, {3.793111583046186*^9, 3.793111662664253*^9}, {
   3.793111790975335*^9, 3.793111792616671*^9}, {3.793112035818199*^9, 
   3.7931120365919323`*^9}, {3.793112069045405*^9, 3.7931121114592457`*^9}, {
   3.793112152419758*^9, 3.7931121525676813`*^9}, {3.793112236424749*^9, 
   3.793112292298359*^9}, {3.793112359566656*^9, 3.793112401463307*^9}, {
   3.793112446158132*^9, 3.793112482535097*^9}, {3.793112515350951*^9, 
   3.793112548531637*^9}, 3.7931126128988037`*^9, {3.793112667697619*^9, 
   3.793112776497677*^9}, {3.793112869255392*^9, 3.793112977800796*^9}, {
   3.79311307075662*^9, 3.793113148693713*^9}, {3.793113179328414*^9, 
   3.793113183416066*^9}, {3.793113226101221*^9, 3.79311330409783*^9}, {
   3.793113348983899*^9, 3.7931133738865023`*^9}, {3.7931134045563517`*^9, 
   3.793113453279416*^9}, {3.793113617498501*^9, 3.793113622234404*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"99620a32-33f9-45ba-9ace-b7df2e26a93f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"wealthratio", " ", "=", " ", 
    RowBox[{"LogPlot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"150", "*", 
         RowBox[{"h3", "[", 
          RowBox[{"mtEZ3", "[", "t", "]"}], "]"}]}], ",", 
        RowBox[{"150", "*", 
         RowBox[{"h1", "[", 
          RowBox[{"mtEZ1", "[", "t", "]"}], "]"}]}], ",", 
        RowBox[{"150", "*", 
         RowBox[{"h2", "[", 
          RowBox[{"mtEZ2", "[", "t", "]"}], "]"}]}], ",", 
        RowBox[{"150", "*", 
         RowBox[{"h4", "[", 
          RowBox[{"mtEZ4", "[", "t", "]"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "40", ",", "80"}], "}"}], ",", 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"FrameLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
        "\"\<Age (years)\>\"", ",", "\"\<Healthcare-Wealth Ratios (%)\>\""}], 
        "}"}]}], ",", 
      RowBox[{"PlotLegends", "\[Rule]", 
       RowBox[{"SwatchLegend", "[", 
        RowBox[{"{", 
         RowBox[{
         "\"\<NE\>\"", ",", "\"\<SE\>\"", ",", "\"\<US\>\"", ",", 
          "\"\<UK\>\""}], "}"}], "]"}]}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"spendingratio", " ", "=", " ", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"150", "*", 
         RowBox[{"s3", "[", "t", "]"}]}], ",", 
        RowBox[{"150", "*", 
         RowBox[{"s1", "[", "t", "]"}]}], ",", 
        RowBox[{"150", "*", 
         RowBox[{"s2", "[", "t", "]"}]}], ",", 
        RowBox[{"150", "*", 
         RowBox[{"s4", "[", "t", "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "40", ",", "80"}], "}"}], ",", 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"FrameLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
        "\"\<Age (years)\>\"", ",", 
         "\"\<Healthcare-Spending Ratios (%)\>\""}], "}"}]}], ",", 
      RowBox[{"PlotLegends", "\[Rule]", 
       RowBox[{"SwatchLegend", "[", 
        RowBox[{"{", 
         RowBox[{
         "\"\<NE\>\"", ",", "\"\<SE\>\"", ",", "\"\<US\>\"", ",", 
          "\"\<UK\>\""}], "}"}], "]"}]}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.67264258043194*^9, 3.672642651789075*^9}, {
   3.672642971748478*^9, 3.6726430244874783`*^9}, 3.672643508540897*^9, 
   3.672643653696411*^9, {3.672643903778475*^9, 3.6726439039214745`*^9}, {
   3.672643999428475*^9, 3.672643999770475*^9}, {3.672644130283475*^9, 
   3.6726441697000637`*^9}, {3.6726442160897017`*^9, 3.672644235816674*^9}, {
   3.6726442693290253`*^9, 3.6726442860767*^9}, {3.672644324954587*^9, 
   3.672644374749566*^9}, {3.6726444117912703`*^9, 3.6726444307491655`*^9}, {
   3.672644978538473*^9, 3.672644994198473*^9}, {3.672645123868473*^9, 
   3.672645161359473*^9}, {3.6726452047927203`*^9, 3.6726452078860292`*^9}, {
   3.672645254838724*^9, 3.67264531669691*^9}, {3.6726456356688037`*^9, 
   3.6726456385060873`*^9}, {3.672645705327769*^9, 3.672645708262062*^9}, {
   3.6726458375874696`*^9, 3.6726458570014696`*^9}, {3.6726459006074696`*^9, 
   3.6726459063244696`*^9}, {3.6726489294064126`*^9, 3.6726489588214126`*^9}, 
   3.6727328316623163`*^9, 3.6727328708793163`*^9, {3.672736267196001*^9, 
   3.672736268643146*^9}, {3.672737036918136*^9, 3.672737093964136*^9}, {
   3.6727372184011364`*^9, 3.672737228921136*^9}, {3.6727372606111364`*^9, 
   3.672737400485136*^9}, {3.6727380362891083`*^9, 3.672738056800159*^9}, {
   3.672738094226901*^9, 3.6727380947049494`*^9}, {3.6727444902759347`*^9, 
   3.672744529951935*^9}, {3.6727455846299343`*^9, 3.672745620425935*^9}, {
   3.6727456739279346`*^9, 3.672745733489935*^9}, {3.67306175369855*^9, 
   3.6730617539832363`*^9}, {3.6730618213440866`*^9, 3.673061821791233*^9}, {
   3.6734406327685003`*^9, 3.673440698900581*^9}, {3.6734409611222644`*^9, 
   3.6734409615425777`*^9}, {3.673443209935254*^9, 3.673443262736848*^9}, {
   3.6741334939087367`*^9, 3.6741335038723536`*^9}, {3.67413364362757*^9, 
   3.6741336479628763`*^9}, {3.6741336978887444`*^9, 
   3.6741337273073344`*^9}, {3.6742772118914933`*^9, 
   3.6742772188752785`*^9}, {3.674277267998288*^9, 3.674277268176382*^9}, {
   3.6749059525266943`*^9, 3.6749059527298*^9}, {3.676887717635948*^9, 
   3.676887717850178*^9}, {3.676887752834836*^9, 3.676887753033944*^9}, {
   3.676893997113489*^9, 3.676894020751462*^9}, {3.676894066143352*^9, 
   3.676894067582862*^9}, 3.6768945665255213`*^9, {3.6768946971060677`*^9, 
   3.676894707465334*^9}, {3.676894763545177*^9, 3.6768948668465233`*^9}, {
   3.6768949515526*^9, 3.67689502216471*^9}, {3.676895070167006*^9, 
   3.676895227189622*^9}, {3.676895303221459*^9, 3.676895469596249*^9}, {
   3.67689551025984*^9, 3.676895548226324*^9}, {3.676895584723349*^9, 
   3.676895664195094*^9}, {3.676896178512765*^9, 3.676896188470805*^9}, {
   3.676902751633563*^9, 3.676902770665652*^9}, {3.6769028580576506`*^9, 
   3.676902978833558*^9}, {3.676903101970601*^9, 3.6769035840471725`*^9}, {
   3.676903916418182*^9, 3.6769039274968157`*^9}, 3.6769039634268703`*^9, {
   3.6769040215211926`*^9, 3.676904187025659*^9}, {3.6769042839232006`*^9, 
   3.6769043568913746`*^9}, {3.6769051520158515`*^9, 
   3.6769051528338985`*^9}, {3.6769076200350084`*^9, 
   3.6769076643295417`*^9}, {3.676908455363781*^9, 3.6769087053790812`*^9}, {
   3.789311640107956*^9, 3.789311730458488*^9}, {3.78931177818904*^9, 
   3.78931182243939*^9}, {3.789311928509715*^9, 3.789311931281316*^9}, {
   3.789312367404416*^9, 3.7893123717437143`*^9}, {3.7893124846149263`*^9, 
   3.789312570075163*^9}, {3.789312635757204*^9, 3.78931263973396*^9}, {
   3.7893127913597116`*^9, 3.789312842753263*^9}, {3.7893128791469173`*^9, 
   3.789312883420965*^9}, {3.7893129534441357`*^9, 3.78931296956767*^9}, {
   3.789313996922024*^9, 3.789314023536887*^9}, {3.789314058875319*^9, 
   3.7893141055425034`*^9}, {3.789314152041346*^9, 3.789314175540576*^9}, {
   3.789314249353016*^9, 3.7893143394915857`*^9}, {3.7893144834739943`*^9, 
   3.7893144924907207`*^9}, {3.789314529539719*^9, 3.789314595329088*^9}, {
   3.78931514315168*^9, 3.7893152114087257`*^9}, {3.7893154122792053`*^9, 
   3.7893154433945417`*^9}, {3.789315751917164*^9, 3.789315827550708*^9}, {
   3.789315926662702*^9, 3.789315938105475*^9}, {3.78931612756929*^9, 
   3.7893161646859922`*^9}, {3.789316253513262*^9, 3.789316287031867*^9}, {
   3.789316774221191*^9, 3.789316774823947*^9}, 3.789317032024033*^9, {
   3.789317281898444*^9, 3.789317284528286*^9}, {3.789317321017733*^9, 
   3.789317322053735*^9}, {3.789317360416225*^9, 3.7893173748674*^9}, {
   3.7893175080350943`*^9, 3.78931751687746*^9}, {3.789317547826995*^9, 
   3.789317699990305*^9}, {3.7893177447581987`*^9, 3.7893178235722227`*^9}, {
   3.789317869090206*^9, 3.7893179939348*^9}, {3.7893180441496973`*^9, 
   3.7893180494255953`*^9}, {3.7893180866208353`*^9, 3.789318087374906*^9}, {
   3.789318143001802*^9, 3.78931814469445*^9}, {3.789318237361003*^9, 
   3.789318313644979*^9}, {3.789318410272313*^9, 3.789318437450015*^9}, {
   3.7893184883758173`*^9, 3.7893185758352747`*^9}, {3.789318622716958*^9, 
   3.7893186309584837`*^9}, {3.78931870042441*^9, 3.7893187011289663`*^9}, {
   3.7893252803149357`*^9, 3.789325326549747*^9}, {3.789325517495101*^9, 
   3.789325580720155*^9}, {3.789325613320013*^9, 3.78932561499678*^9}, {
   3.7893256565236177`*^9, 3.7893256974143972`*^9}, {3.7893257315032682`*^9, 
   3.7893258153368397`*^9}, {3.789326173334712*^9, 3.789326311483427*^9}, {
   3.7893263465534067`*^9, 3.7893263471333838`*^9}, {3.789326408324431*^9, 
   3.789326586012582*^9}, {3.789326829269849*^9, 3.7893269928673153`*^9}, {
   3.789334419689983*^9, 3.789334420190699*^9}, {3.789334472033401*^9, 
   3.7893347134853354`*^9}, {3.7893351486277637`*^9, 3.789335187157651*^9}, {
   3.789395334342814*^9, 3.789395336082735*^9}, {3.7894007818289223`*^9, 
   3.789400953421501*^9}, {3.7894015061128693`*^9, 3.789401510461382*^9}, {
   3.7894015412513113`*^9, 3.78940154759348*^9}, {3.789401788270995*^9, 
   3.7894017959937563`*^9}, {3.789401826557157*^9, 3.7894018467051153`*^9}, {
   3.789401965963623*^9, 3.7894019701200457`*^9}, {3.789411780095235*^9, 
   3.789411831212929*^9}, {3.789411948013155*^9, 3.78941196731504*^9}, {
   3.789412011698403*^9, 3.789412011812902*^9}, {3.7894120716501503`*^9, 
   3.789412072517724*^9}, {3.78941246936609*^9, 3.7894125016822157`*^9}, {
   3.789412823472678*^9, 3.789412851131611*^9}, {3.7894951789451*^9, 
   3.789495412639433*^9}, {3.78949545720992*^9, 3.7894955117029967`*^9}, {
   3.7894955442194395`*^9, 3.78949558060817*^9}, {3.789495725872781*^9, 
   3.7894957573220997`*^9}, {3.7894957931610136`*^9, 3.789495803086301*^9}, {
   3.789495877196356*^9, 3.789495924935638*^9}, {3.7894965154949503`*^9, 
   3.7894966009224987`*^9}, {3.7894967903324366`*^9, 3.789496827533391*^9}, {
   3.789667117584785*^9, 3.789667138248561*^9}, {3.789667653059841*^9, 
   3.78966765400458*^9}, {3.789668001094075*^9, 3.789668018974975*^9}, {
   3.789668255795224*^9, 3.789668261456489*^9}, {3.789670236804184*^9, 
   3.7896702630485687`*^9}, {3.789670295691539*^9, 3.789670296056432*^9}, 
   3.789670361956896*^9, {3.789670522740527*^9, 3.78967053427814*^9}, {
   3.789742123254738*^9, 3.789742249781941*^9}, {3.789742288210823*^9, 
   3.789742404530457*^9}, {3.789743330679028*^9, 3.789743346327992*^9}, {
   3.789745073728435*^9, 3.7897450763244057`*^9}, 3.789747427359785*^9, {
   3.7897519910365057`*^9, 3.7897520064765*^9}, {3.789752141310568*^9, 
   3.7897521646057243`*^9}, {3.789752203950254*^9, 3.789752204145308*^9}, {
   3.789752257889612*^9, 3.78975228821531*^9}, {3.789752492040756*^9, 
   3.7897524977351217`*^9}, {3.789753209477501*^9, 3.7897532633790483`*^9}, {
   3.7897538129897747`*^9, 3.7897538304487457`*^9}, {3.790352952127253*^9, 
   3.7903530788765697`*^9}, {3.790437506013485*^9, 3.790437597013739*^9}, {
   3.790437726586358*^9, 3.79043773032661*^9}, {3.790437775044035*^9, 
   3.790437795399683*^9}, {3.7904379194669313`*^9, 3.79043793654602*^9}, {
   3.790437973662833*^9, 3.790437999080894*^9}, {3.790438076464531*^9, 
   3.790438096547615*^9}, {3.790438261140005*^9, 3.7904382752239723`*^9}, {
   3.790438433108886*^9, 3.790438433699441*^9}, {3.790438481422957*^9, 
   3.790438653723041*^9}, {3.7904387251178503`*^9, 3.790438735701314*^9}, {
   3.790438805908821*^9, 3.790438807780986*^9}, {3.790519913072362*^9, 
   3.790519914840403*^9}, {3.790524468197268*^9, 3.79052454012271*^9}, {
   3.790525038361351*^9, 3.7905250534757757`*^9}, {3.790525092179916*^9, 
   3.790525139182682*^9}, {3.7905252087175303`*^9, 3.790525228920742*^9}, {
   3.790617095730408*^9, 3.790617112666479*^9}, {3.790617484852479*^9, 
   3.7906175157704077`*^9}, {3.790617823001479*^9, 3.7906178644984083`*^9}, {
   3.79064412764567*^9, 3.7906441337976727`*^9}, 3.790644171880741*^9, {
   3.79064420544267*^9, 3.790644206100672*^9}, {3.7906444193286715`*^9, 
   3.7906444388276715`*^9}, {3.79064455602767*^9, 3.790644622043684*^9}, {
   3.793017852655445*^9, 3.7930178731961203`*^9}, {3.79301842173308*^9, 
   3.793018453752194*^9}, {3.7930185824051657`*^9, 3.793018616194182*^9}, {
   3.793026458692902*^9, 3.793026501550075*^9}, {3.793026534514382*^9, 
   3.7930265402939672`*^9}, {3.79302658094716*^9, 3.793026606907935*^9}, {
   3.793026660408703*^9, 3.793026666443615*^9}, {3.793028938195631*^9, 
   3.793028950897756*^9}, {3.793032771512848*^9, 3.79303281469907*^9}, {
   3.793032880944927*^9, 3.793032887401472*^9}, {3.79303736357934*^9, 
   3.7930373837287703`*^9}, 3.79303741487208*^9, {3.7930378847472754`*^9, 
   3.79303792794274*^9}, {3.793038027702757*^9, 3.793038074424151*^9}, {
   3.79303811168329*^9, 3.79303812454008*^9}, {3.7930381804093723`*^9, 
   3.793038195364409*^9}, {3.793038255733303*^9, 3.793038327381259*^9}, {
   3.793038394471051*^9, 3.7930384211650476`*^9}, {3.79310874939636*^9, 
   3.793108764915299*^9}, {3.793108835550433*^9, 3.793108887450992*^9}, {
   3.793109158124238*^9, 3.79310920074262*^9}, {3.793109309894123*^9, 
   3.793109315101781*^9}, 3.7931093479879417`*^9, {3.793109454148999*^9, 
   3.793109473494624*^9}, {3.793111392759989*^9, 3.793111442020569*^9}, 
   3.793111525060781*^9, {3.793111583046186*^9, 3.793111662664253*^9}, {
   3.793111790975335*^9, 3.793111792616671*^9}, {3.793112035818199*^9, 
   3.7931120365919323`*^9}, {3.793112069045405*^9, 3.7931121114592457`*^9}, {
   3.793112152419758*^9, 3.7931121525676813`*^9}, {3.793112236424749*^9, 
   3.793112292298359*^9}, {3.793112359566656*^9, 3.793112401463307*^9}, {
   3.793112446158132*^9, 3.793112482535097*^9}, {3.793112515350951*^9, 
   3.793112548531637*^9}, 3.7931126128988037`*^9, {3.793112667697619*^9, 
   3.793112776497677*^9}, {3.793112869255392*^9, 3.793112977800796*^9}, {
   3.79311307075662*^9, 3.793113148693713*^9}, {3.793113179328414*^9, 
   3.793113183416066*^9}, {3.793113226101221*^9, 3.79311330409783*^9}, {
   3.793113348983899*^9, 3.793113353430004*^9}, {3.7931134616833076`*^9, 
   3.793113468542761*^9}, {3.79311351760032*^9, 3.793113517948983*^9}, {
   3.7931138139684153`*^9, 3.793113915025812*^9}, {3.7931139456769953`*^9, 
   3.793113950348363*^9}, {3.793114064452838*^9, 3.793114088820285*^9}, {
   3.7931143477635193`*^9, 3.7931144080876617`*^9}, {3.7931197280860147`*^9, 
   3.793119762495842*^9}, {3.793119793296126*^9, 3.7931198209595957`*^9}, {
   3.793120871332008*^9, 3.793120882345428*^9}, {3.7931239152753696`*^9, 
   3.793124050118675*^9}, {3.793124158704419*^9, 3.793124159026637*^9}, {
   3.793125462776861*^9, 3.79312546950869*^9}, {3.7931261603902082`*^9, 
   3.793126160790504*^9}, {3.793126283740891*^9, 3.793126285896597*^9}, 
   3.793126387871937*^9, {3.793221225682385*^9, 3.793221242041239*^9}, {
   3.793221570054452*^9, 3.793221570470037*^9}, {3.7932217891991453`*^9, 
   3.7932218295436907`*^9}, {3.7932225797465773`*^9, 3.793222629121613*^9}, {
   3.793223327105514*^9, 3.7932233279651423`*^9}, {3.79322383170478*^9, 
   3.793223849538713*^9}, 3.7932239481141787`*^9, {3.7933641494593267`*^9, 
   3.793364209637332*^9}, {3.793364464147408*^9, 3.7933644644823265`*^9}, {
   3.7933645025463257`*^9, 3.7933645045623245`*^9}, {3.793364535683326*^9, 
   3.7933645552063255`*^9}, {3.7934036132697926`*^9, 3.7934036695447235`*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"a97fccd2-803b-4c62-9be3-2b93a00fa4a3"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwB4QQe+yFib1JlAgAAAE0AAAACAAAAQgzZBgAAREB/+WvdNZ8HwA7CdAWS
AURAlJU6OWCcB8DZdxAEJANEQIJiBZ+KmQfAcONHAUgGREB3kJaI35MHwJ+6
tvuPDERAuYfZ04mIB8D8aJTwHxlEQP+lhkzgcQfAtsVP2j8yRECvZsPUlEQH
wCt/xq1/ZERAH9cSxBzqBsB+Tdxmc9FEQIaSMvGHJgbA9xOdyS43RUCjWxSr
rHAFwFeeMk7rmkVAqW04jCa/BMAhhPDkGwdGQELnxR11/wPAEWJZJRRsRkCa
pTg0ak0DwGub6neA2UZAas18h3WNAsCtmFDs7URHQDCEy5kT0gHAFY5hCiOp
R0AWftMCSCQBwOfemjrMFUhAPbBEKfJoAMDfJ38UPXtIQDHyp4tRdv+/vjQ4
EK/eSEBrkcq3wCP+vwedGR6VSklASWiOh++2/L92/aXVQq9JQFCqScj+ZPu/
ULlan2QcSkCwv0elefn5vxE55IqHh0pA+LoOrIqX+L/4sBggcutKQMz3XkAv
UPe/SYR1x9BXS0DQ1BFCNvD1v8BPfRj3vEtAIfp37a6q9L+hdq17kSpMQB7l
nmBTTfO/amGyAC2WTEACBgSf3Pnxv1lEYi+Q+kxA0Wh/t27A8L+ygjpwZ2dN
QAKtwTSN4O6/Mbm9WgbNTUAp2GDB7HPsv5ezFWemME5ADmRcUVIa6r9nCZaF
upxOQBs1rvmHlee/XVfBTZYBT0A3PVKOZUPlv70AFSjmbk9A1fQK+O3H4r8F
bj0kN9pPQPIqMs7YYOC/umkI5ScfUEDY03+oXFbcvyZKBkFuVVBA1Llc4l+d
17+lptlxGIhQQBHFKej5RdO/GGWXM8O5UEA4BPXnsynOv0BRaf6n71BAIkHm
qys2xb97uRCe8CFRQB6yJBKv/7m/a0/MRnNYUUC7Y/+BGgGhv25hXcRZi1FA
3NIyRVMqnj9k1djSQL1RQDnv97qn/bY/D3do6mHzUUDOihJ0YbfDP82Uzdbm
JVJAV6L1vBo9yz9A4EbMpVxSQLMv7QfZnNE/p42qUmWSUkCh0ddl8XLVPyG3
462IxFJAW/4mbqjz2D9QDjES5vpSQOTimMm5qtw/kuFTS6ctU0Ddc8TbSwfg
P8gWYRVpX1NAq/JUpkWn4T+zeYLoZJVTQEYCnbEIYOM/sVh5kMTHU0BonF+S
aPHkPzbBKX6lyFNAuO7GDFP45D+6KdprhslTQL4Mgcg8/+Q/xPo6R0jLU0CQ
X/gDDg3lP9ac/P3LzlNAYLpBi6co5T/84H9r09VTQNmP4N22X+U/SGmGRuLj
U0AJvzWrRs3lP83RNjTD5FNAtwo0VhnU5T9SOuchpOVTQPWi9ULr2uU/WwtI
/WXnU0AjZNThjOjlP26tCbTp6lNA3AB+NccD5j+U8Ywh8fFTQO6BmzgYOuY/
GVo9D9LyU0AhKfkB30DmP57C7fyy81NAt0hmDaVH5j+nk07YdPVTQJu2g+ou
VeY/ujUQj/j4U0DwJF++OXDmPz6ewHzZ+VNANTLMmPp25j/DBnFquvpTQIFv
c7W6feY/zNfRRXz8U0DZ4oa1OIvmP1FAgjNd/VNAzVD+mPaR5j/WqDIhPv5T
QGx9xr6zmOY/WhHjDh//U0CFHOUmcJ/mP995k/z//1NAQv5f0Sum5j9JVWaN

          "]]}, Annotation[#, "Charting`Private`Tag$4569#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVjHs01HkchmfITC5lFKVsmLOlrFIqlF2+n2oMM4a5/CoM2mVpEmciJIs4
UpRKKbpsptMWU3tWN53c0vcXKk7IdS5y3EkuG7XWbbD2j/e85znPe15m0DFR
iBaFQvFczP+910BNo1BY8JlSucz/EJ1cXhGtk0VlQVjMKV09fzqpjmUsWa/N
gl935dKLfelkRK8b1Z3GgoPrDPSND9DJO6UvZjMNWJAt6bet9aCTmiPXxizW
sGB3mnDkp9108sUbfhvazoKsj6u8LI3ppE3S24Kk4EVeV8n+UkMjT3m2H45q
ZMHXG9nmyJpGTq7MrbF1dAXB2jBezFUd0lu23Wv4liuY6/DZLRQdkpk61mdG
Z0Mzp1+8NGgJaRTku8E4nA3xLkbtFvXaZNjvQ7HJajYwuJMeO2y1yYIbgpFR
lhtQDCr0L13RIk0uBep9/9AN2OKehbcLVPJTxy2nWhN3oF7oTLcMopKdG5OM
nePdYUmNi3nIBwr5aucuxuMOd9hbmrDvX0Qh6blrzLO5HAjxl2y4z1nAJ+by
Wvc+5kBGcpPc0noeC0rEd4K/48J8o2lZzrgGG+3uO5+WxgXB/ke3p8hZPPXE
1PL4MBfELKMsWv4M5qTGvGvw9oAuTZNOcvQ0JvmJppMvPcD5ICe72GcK3z1R
EH/lBx40/NKdga0m8dHAZ5QtOTygtdC7hmcnsC8raOvlGR4cMoGbdwf+wc9S
nCIkEk84qa839rLsG7YrKRfT6jyhQrrLKyz/K75eaCLJ3+YFuhVJ9xxujGOJ
bs6Z0tteYBuV5aAdM4YDvF975lD5EGnH8PCu/xuXU0w2DUj54Bgna686N4J1
pM7rHdv4YBb54xPB/iFcGrq0f6OFACz8cgNWcwaxFZe2R3pAAHJ7V0rEqgGc
l6+ONE0XQEP6gE3zsj5sGnJ9R2WJAFJ/O9ozurIHgzB0Xv5lcV90K5g92Inj
SxiyMaYQbDKLzE7PfsRh/Fp2lI8QjLYl3094o8TSwIAq3wwhBIfcK3zY3YyD
W1VNUC6EPflVbRVmDdgw9shQ4DchXDlvNTRtUY3rrtUpBjaIwK0j3Cf9IYmh
i12b5y8CvyOThoW+T7H84p+ikCwR8CYYzylziZhZ1FuQXiWCk+EtLw/jB0iw
3G7FwIwIHsUXk7q5ZSirm/CQbyFgC5WbpN1UhapXBZqE/kzAvkiGYc3N96gw
LmUwOJuAkXYvO1l4I3rqE3e56h0B2dHSw6avW5DDa+tTedWLnPhHvvpDCyq1
bgs7W0PAafrm/psdLahqxsnN/T0BesV6Aas1LUhxWzP3vp4AR2maA82xFWm6
ksKaWwkQzdmfKfyrFbmHnmX39BJgs8naiXddgeoaHXZW9hFwMPD05tE8BRI5
fWLe7yegu01udvG5Avnpu8+FfCJA6wtzrKZRgaQFus8/DxHwWSKLcDRQomvj
F5jj44v/gTpvu5OVaI3Y2bDpKwHl4dVJxzOVSFYxqnn2jYCPD/LstWRKJL/q
pYqeIOBCbmq2eZkSldozMqemCEhRPFnvMaFELjIyQT1NQFE481WztgpV0iKP
ls4QkBruS/itUKFaZaNrgmbR8ycjJFtVSAgpOwLmCMiw4kwPO6uQ4sF2pss8
ARq+U+IxngqJjXqXWywQUD9IasbFKtQZd1WzsMjqtc2xUaEq9B+IqUyX
          "]]}, Annotation[#, "Charting`Private`Tag$4569#2"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwB4QQe+yFib1JlAgAAAE0AAAACAAAAQgzZBgAAREC/puDIgNMHwA7CdAWS
AURArgcCVknRB8DZdxAEJANEQJaza+gRzwfAcONHAUgGREAIXSYdo8oHwJ+6
tvuPDERAlGe3xsXBB8D8aJTwHxlEQJlyDRsMsAfAtsVP2j8yREAJDYa4nIwH
wCt/xq1/ZERA3jL7XM1FB8B+Tdxmc9FEQGKnLbSJrAbA9xOdyS43RUACpsjd
wx0GwFeeMk7rmkVA5s4koiGSBcAhhPDkGwdGQDkDdXIW+wTAEWJZJRRsRkBv
9oVbim4EwGub6neA2UZAibQtKa3WA8CtmFDs7URHQPLR6y8PQgPAFY5hCiOp
R0D5Pq9h5bcCwOfemjrMFUhA8P0Ja6AiAsDfJ38UPXtIQJoDaMzJlwHAvjQ4
EK/eSEBTTOGBKxABwAedGR6VSklAII9RzZl9AMB2/aXVQq9JQGZjzyzZ6v+/
ULlan2QcSkBTnBR3+8T+vxE55IqHh0pAssSRR92l/b/4sBggcutKQHi91K9Z
m/y/SYR1x9BXS0AmPsztuHv7v8BPfRj3vEtAqQXrS7Bw+r+hdq17kSpMQLNu
USf5UPm/amGyAC2WTECdQ0dGKzj4v1lEYi+Q+kxA2y/c97wz97+ygjpwZ2dN
QMtk+P4dG/a/Mbm9WgbNTUCtSHFm0xb1v5ezFWemME5A6mDLs00Z9L9nCZaF
upxOQHHKlQIqCPO/XVfBTZYBT0DV7K/iGgvyv70AFSjmbk9AJQDbBOn68L8F
bj0kN9pPQFEGsOuu4++/umkI5ScfUEC8fRdhKPntvyZKBkFuVVBAzrthzKLp
67+lptlxGIhQQLbaWoh8Aeq/GGWXM8O5UEDFSOvGDifov0BRaf6n71BACigm
1fUo5r97uRCe8CFRQE8UJuuOUeS/a0/MRnNYUUCyyF4Ol1fiv25hXcRZi1FA
85ld1vqD4L9k1djSQL1RQFyAk69afN2/D3do6mHzUUDk0LUxe67Zv82Uzdbm
JVJALCnVorUr1r9A4EbMpVxSQC8q1g8EadK/p42qUmWSUkDhyTZv9IbNvyG3
462IxFJArseXOFzOxr9QDjES5vpSQB7lnLYtOL+/kuFTS6ctU0AJjBfq3PSx
v8gWYRVpX1NAPoNOL2Z6lL+zeYLoZJVTQHmuOWm3PaE/sVh5kMTHU0BooAZS
fEO1PzbBKX6lyFNAD9PZu4t7tT+6KdprhslTQMxNPa6Xs7U/xPo6R0jLU0B6
6SkspSO2P9ac/P3LzlNAIH3UiJYDtz/84H9r09VTQChL0KfSwrg/SGmGRuLj
U0BvigKYrz68P83RNjTD5FNAqUSL0092vD9SOuchpOVTQLFzmpPsrbw/WwtI
/WXnU0ADxdWgGx29P26tCbTp6lNAlA6M7E/7vT+U8Ywh8fFTQGEr2i8Rt78/
GVo9D9LyU0CW4Dymee6/P57C7fyy81NAgEivT+8SwD+nk07YdPVTQHE+uQxP
SsA/ujUQj/j4U0CFLveU+bjAPz6ewHzZ+VNAX9es2Z/UwD/DBnFquvpTQFWX
V19E8MA/zNfRRXz8U0DqoVgtiCfBP1FAgjNd/VNAPD6VdSdDwT/WqDIhPv5T
QDeXk/7EXsE/WhHjDh//U0BIBUfIYHrBP995k/z//1NAafai0vqVwT8uXV0o

          "]]}, Annotation[#, "Charting`Private`Tag$4569#3"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.922526, 0.385626, 0.209179], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwB4QQe+yFib1JlAgAAAE0AAAACAAAAQgzZBgAAREACZiPoUZQNwA7CdAWS
AURA/Efhp6uRDcDZdxAEJANEQCFeimgFjw3AcONHAUgGREBMK6bsuIkNwJ+6
tvuPDERAlCI+ACB/DcD8aJTwHxlEQPTn11buaQ3AtsVP2j8yREBKL4XSiz8N
wCt/xq1/ZERA5okTosrqDMB+Tdxmc9FEQCXh104fMwzA9xOdyS43RUAAq8ri
xYcLwFeeMk7rmkVAXCiFgejfCsAhhPDkGwdGQIEWL873KQrAEWJZJRRsRkCZ
CfsLXIAJwGub6neA2UZA/PXezc7ICMCtmFDs7URHQKBdGD7aFAjAFY5hCiOp
R0A5AK3TOm0HwOfemjrMFUhAWfqupce3BsDfJ38UPXtIQPK3/sW6DgbAvjQ4
EK/eSEBfkT7vUmkFwAedGR6VSklASjGvGDy2BMB2/aXVQq9JQPEeNfSHDwTA
ULlan2QcSkAxxI1AVFsDwBE55IqHh0pAB3+ocu+qAsD4sBggcutKQIhAKrDo
BgLASYR1x9BXS0DSEpBclVUBwMBPfRj3vEtABx+CXa2wAMChdq17kSpMQDT3
WftU/f+/amGyAC2WTECaB5Q+NaH+v1lEYi+Q+kxAtlUVFs1d/b+ygjpwZ2dN
QDCSnvHIAPy/Mbm9WgbNTUC0hkxLh7z6v5ezFWemME5AZHYyAzKA+b9nCZaF
upxOQFxmplfcKvi/XVfBTZYBT0Bq+ag7LO72v70AFSjmbk9AGbE6uAqZ9b8F
bj0kN9pPQKqotdpZTPS/umkI5ScfUEA2HYDUHxjzvyZKBkFuVVBAxhjjOUHM
8b+lptlxGIhQQIT5ZtfKmPC/GGWXM8O5UECcIs6oVNvuv0BRaf6n71BAZRmM
i3tX7L97uRCe8CFRQMJveXjzA+q/a0/MRnNYUUCBCPH8PYTnv25hXcRZi1FA
TXRbCaE05b9k1djSQL1RQANS9Kwt9uK/D3do6mHzUUBX+lpKg43gv82Uzdbm
JVJAU53PmXCo3L9A4EbMpVxSQF7Nkeim5Ne/p42qUmWSUkCuHAjywUXTvyG3
462IxFJAizgw+JYHzr9QDjES5vpSQJOffUgb6sS/kuFTS6ctU0DneL7CXwm5
v8gWYRVpX1NAKKITKt2Vob+zeYLoZJVTQH6azCKDKaE/sVh5kMTHU0AAae6V
qo24PzbBKX6lyFNAaR5eAnTUuD+6KdprhslTQAUycLk4G7k/xPo6R0jLU0A3
LuIFtKi5P9ac/P3LzlNAOofjDHLDuj/84H9r09VTQGkQ4HsL+Lw/SGmGRuLj
U0Bshnib2K7AP83RNjTD5FNAQJ2GnPHRwD9SOuchpOVTQIK24jwI9cA/WwtI
/WXnU0DCu9FaLjvBP26tCbTp6lNA9V6vBl7HwT+U8Ywh8fFTQCVLLPhK38I/
GVo9D9LyU0CM1n/ZPQLDP57C7fyy81NANrtqVy4lwz+nk07YdPVTQLSIXygI
a8M/ujUQj/j4U0AHcT4an/bDPz6ewHzZ+VNAibXE234ZxD/DBnFquvpTQFca
mThcPMQ/zNfRRXz8U0D/NovDD4LEP1FAgjNd/VNAyNtY8eWkxD/WqDIhPv5T
QGl61Lm5x8Q/WhHjDh//U0DmfNYci+rEP995k/z//1NAxII3GloNxT+rnFHj

          "]]}, Annotation[#, "Charting`Private`Tag$4569#4"]& ]}}, {}}, {
    DisplayFunction -> Identity, 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
       None}, DisplayFunction -> Identity, DisplayFunction -> Identity, 
     Ticks -> {Automatic, Quiet[
        Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& }, 
     AxesOrigin -> {40., -3.6974218498041873`}, FrameTicks -> {{Quiet[
         Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , 
        Charting`ScaledFrameTicks[{Log, Exp}]}, {Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "ClippingRange" -> {{{40.00000081632653, 
        79.99999918367347}, {-3.6974218498041873`, 0.7077845658640813}}, {{
        40.00000081632653, 79.99999918367347}, {-3.6974218498041873`, 
        0.7077845658640813}}}}, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {40., 0}, 
     CoordinatesToolOptions -> {"DisplayFunction" -> ({
         Part[#, 1], 
         Exp[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         Part[#, 1], 
         Exp[
          Part[#, 2]]}& )}, DisplayFunction :> Identity, 
     Frame -> {{True, True}, {True, True}}, FrameLabel -> {{
        FormBox["\"Healthcare-Wealth Ratios (%)\"", TraditionalForm], None}, {
        FormBox["\"Age (years)\"", TraditionalForm], None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
       None}, PlotRange -> {{40, 80}, {-3.6974218498041873`, 
       0.7077845658640813}}, PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{"\"NE\"", "\"SE\"", "\"US\"", "\"UK\""}, "SwatchLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.5}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"SwatchLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.560181`", ",", "0.691569`", ",", "0.194885`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.6150173333333333, 0.25708400000000003`, 
                    0.13945266666666667`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.922526`", ",", "0.385626`", ",", "0.209179`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.922526, 0.385626, 0.209179]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.922526, 0.385626, 0.209179], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "Automatic"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.7931227452478237`*^9, 3.7931228214923697`*^9, 3.793122992018951*^9, 
   3.79312323150746*^9, 3.793123303940935*^9, {3.7931234260934277`*^9, 
   3.79312345227614*^9}, 3.793123549269629*^9, 3.793123588923108*^9, 
   3.7931236724601927`*^9, 3.793123840295623*^9, {3.793123925276053*^9, 
   3.793123942024379*^9}, {3.793123972408971*^9, 3.793124054235435*^9}, 
   3.793124163056078*^9, 3.793124294581439*^9, 3.793124463480377*^9, {
   3.793124544168117*^9, 3.793124573845806*^9}, 3.793124637130149*^9, 
   3.793124673640418*^9, 3.7931247843855333`*^9, 3.7931248464736357`*^9, 
   3.793124878921836*^9, {3.793124910741082*^9, 3.7931249192536783`*^9}, 
   3.793125005083973*^9, 3.793125074863462*^9, 3.793125139649117*^9, 
   3.793125193130803*^9, 3.793125290993072*^9, {3.793125368633127*^9, 
   3.793125389190784*^9}, {3.793125451772751*^9, 3.793125471652772*^9}, 
   3.793125531193419*^9, 3.7931255647485647`*^9, 3.79312587284768*^9, 
   3.793126130971839*^9, 3.793126161772636*^9, {3.7931262599865417`*^9, 
   3.793126287112389*^9}, {3.7931263838074303`*^9, 3.793126393609434*^9}, 
   3.7931264911190157`*^9, 3.793221085540473*^9, 3.793221147451768*^9, 
   3.7932211859079647`*^9, {3.793221232189927*^9, 3.793221250355063*^9}, 
   3.7932213580772552`*^9, {3.793221555844716*^9, 3.7932215723860073`*^9}, 
   3.793221673756756*^9, 3.793221792571917*^9, 3.7932218318504972`*^9, 
   3.793221936679777*^9, 3.793222063440023*^9, 3.793222107613447*^9, 
   3.793222151849069*^9, 3.793222209914027*^9, 3.793222282641942*^9, 
   3.79322233605285*^9, 3.7932223671113443`*^9, 3.7932225558280497`*^9, {
   3.793222593791254*^9, 3.7932226008784723`*^9}, 3.793222630994113*^9, {
   3.7932227128508453`*^9, 3.79322273577518*^9}, 3.793222841971757*^9, {
   3.79322288276747*^9, 3.793222900185132*^9}, 3.7932230746316853`*^9, {
   3.793223158371776*^9, 3.793223207051033*^9}, {3.793223251753915*^9, 
   3.7932233301071367`*^9}, {3.793223392327572*^9, 3.793223446574053*^9}, 
   3.7932235225318403`*^9, 3.793223602956121*^9, 3.7932236698252583`*^9, 
   3.7932237080028543`*^9, 3.793223751225205*^9, 3.793223855382677*^9, 
   3.7932239510566587`*^9, 3.793224376369519*^9, {3.7933641822254095`*^9, 
   3.7933642570173264`*^9}, {3.793364287070397*^9, 3.793364315443325*^9}, 
   3.7933643637053275`*^9, {3.793364402030326*^9, 3.7933644222083263`*^9}, {
   3.793364488471327*^9, 3.7933645080373344`*^9}, {3.793364540165326*^9, 
   3.7933645586233263`*^9}, {3.7934036762817245`*^9, 3.793403685803729*^9}},
 CellLabel->"Out[70]=",ExpressionUUID->"908ae914-f3e0-4d24-82bc-de20d87901e2"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVjnk01AkAx8edlEbRDnmYiMpLchs/zTcNxjjm+K0cm4rcypI2ryUsJZty
jFAStUva3pvtIDKplJG7otU2snLlrI1s2zhb+8f3fd7nn8/70oO+F4TIUygU
z+X9T6dVUmUKhYU94ScD0ttlTPUnR5WEciwc1jN0Ev4hY0rjqYpGCiw87xSf
vdIrY8YMucqxlVmo9tu9R/JexiwVV89nr2KBZv2wbfPqWeZC+PkpfW0WFA+W
N4d4zTKrG7k9TAsWjKySvKq6ZpmmyU9FycEsuP70vKVxcI6Z5NkbGtfJwv6q
dWm63y4yv6y73GJm64zZ4tafNVq/Mn1KLLwmi5yRkuk0V2cuB/rJqeENKi4w
C7ji/rRSHhpBfps0D7lA525CprKdIqIuTcSnSF3w+aK999/zShBd4L3/wHLF
gGyrQdtrFWhlBa40/M0VLRKVqa4qVYz2FTHatdhoHPVLbO5Vw1uTZE3HBDYu
Ft/ttlBQx0MrO+rNPjbk/5K0nzOgQuWytl4+xw2M8WHhcJQGji2WdzvddMP8
xJeq9Kq14NX6lwbrcpCvJFQUm2lCw374zOnTHPAzEkz/uacF2S2awZFJDqx0
CJrI8Ru4nfyh6YWPO/rCrSndczTUc0/QvtS5Q3ykdWzwlg6uHhMl5G71QNxh
L7usMl1EBt6hbCvwwLwksf/RdT34sYK258x5wPih9PltngHupDJiwsI8MbDi
RMBwNB07ah/4K3d44n7ZuYGZUxtRWKkVds3cC3nTlR7CXwwRplpwSlzshVC9
iUvZQ0YI8HnsWSDHBc+2KCVQxxgPKFqbR6K54KoqrdwdbwKlaEcj2x4uljre
1GRJN0McseKdiT4PW6jqxpvMtsKYo7wr2psH3U5V+pobpii/Jo2lZfCgZpCl
Rlu/DbSQQsuGWh7cfAtrGGlmAD9iqeIjD9vH34cqrTJHQi21ZIrORwlt4GNu
uzmiuO0ucb585K3XKf10ZQeiAwMkfpl8XBLFv3CLtEBw9+suPOBjMKin3sjC
EmviwycCZ/ioDtQsZ662Qsf5jlcjmwSwjF0oS3pjBfS7tJfvFeBU7NldMXXW
qDh3QxAiFCDuYIEvimxArxkSZUgEaPB2XiyMsAVPfcfakTkBVm7UyDzMsYNw
gHSv2EZiX91p7ckN9mheH6gVsZ+EQGFpNG3MHpXHU8eC80ncakpi2zUycNv3
eI6kiQTFtMb8Qq4DbB5vSSpvJjGTsPapUb4DxFt6otJbSMhoxja3LzhAMsdw
ZbeRqA9VvNZS6oBXxQuLbc9IyGenPZaJHLDQnxz1sptE09TIM26rA9gR6S6D
QyQM719P6Zcn0NFpY9UwTGLvozc24coEBIxRetk7EmoZPMlHVQLfqbEXQ0ZJ
mAzlBS9RCUSLVKvGJ0j4Hcyr0dYncH76LH16mkRvrWkO24GAtr/jmq5PJF6W
zYo6dhIoefJh4c7M8r9fD1wVOBGoyPN6ffQzCe8DuSv2uhEQW1OzZTIS5uNl
3Yd8COwsqU+Uzi73OUGXp/wJNCjHRornSKz7d8z+6D4C7X92OicukEh0n5z6
MYQAH6mWAYskyBxLtaVwAq+uW9B3LpH4PbJvNuUQAX+NIXX9ryTuOXXVKcQQ
eHs8b+Hrsp8p/EymxxH4DxyYKJk=
          "]]}, Annotation[#, "Charting`Private`Tag$4918#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVj3k01AkAx8fNrHVPma0wIelifjoV82XHGDTm+FUid44QIaVejp50rLaV
kqJSiqTdiWqXZzatY1qssYt1jSyFErZN2rYJw+qP7/u8zz+f976M0AOicFUK
hcJb2Ge66so1KRQ29F+a8bIOK1h69UkaF1TYiHy+IbUzRcGSJxuoW6mxISM+
rLE4oWDFD7urcDXZ0PPP132crWDdkFTOZOuycbft+06NMgVrdl/upDmdjeHw
iOYXzxSsyqf8PhbBRltjEK/G9RNrdfqv4vQwNoqMI2RGtGlWGq8/4mA7G129
90R/Tc2wPhpfb163yQ2utt3tkzIly6eQ8J4ocMNFeluOqHqexcicHFmixYGL
4xm7tx8pMAz1tTbZz8GO+qX/2BuoIubqePJxOQfRvZNdM0I1iK8I/n7Ddsf7
iidBtCJ10L4LoVqWuUN+PaM1a0IDowMFjjIaFwkdV5vNIrQwaJNu4nSMi72s
Rsutz7TxZP1mg/IBLhrzblcw/anQuk43u+TpAeq29fkME10cVpZ0uZZ7QDNx
VttC+iUE1X43wpZ64qfatpyUCn0YbhnJOn3aE32dscePdxtAUWFqkTjhib0n
bjut/MMQHpmHGtt8vNDUsmvs/pgRavmpph8feyFtKmvDDaUxig6Lj+Ws2o49
dl4vsJGG6JCHlLV52xHrZknZmrwIvuxQu/PT2xGVPGO8u3wxHmY4xkdG8tCk
p1Z3TZ8OZnWNn2YrD09LpR1nw7/C5Ue0yDv23lju75utVbcEkTp5JyXXvGFc
oBL0wH0ZAnzqeHkqfND0wqjKWjPUUGgrX8XxMbirf2uLgwU04pysNvXxISmK
/0+XyoAkSvuljbkASXxOancPAys8NV3idgrg8jaz07NmOUruyBNMzwjwQTV/
v12+JUzDLzs0VAsw/yZxzeAhK0AYNVf6VoC0Au0iWbQ1jlUbFE4yhGjy/63Y
ZscKxPBlnIO7hRiyz83S2WWDuJAAqe9ZIWhDZcrFXisR1tXbgRohng7qJCqc
baGfvG885L0Qq5Oqbll4rUJrbmv3K2sRzs7ZBwZzVwPPObISfxGuVC8rPRew
BqXn7onCL4iwOfVe88SBtWBUDYvPSEWICBH7BSesg0CPafRqWoTgOZZZyTd2
uPCC9CpdS8KEcqV/3N0eTYtCaFFBJFwSbxYnNNnj0dGM12GXSKg3D+XfJJl4
sPvoeWkjiUBV91sqXUxsrLNNK2kiMVx5d8ClhwmJbV/MqWYSQUdO62bImZBO
O7pzW0j867Nvm+oAE93XZpUtv5O4Xxg7rjLKxOzz9Jg/u0iUnUDsnIIJbtQp
ztAwCbXEpJSJpQRa2zeubxghIR4zrbU1JyByHGUUvyRRX1U0FckgsOcLrjJ8
lEQxVc9qxJpAnFjnx7FxElHWRpXP1hHIffct4907EltcejIbQYDu56TfMUXC
94flYvWvCRTWv5l9+J7EijJqg4sbgdKL3r1JH0jQuwOrfvYgINlgkK1QkChn
DPxyX0TAubA2Rf6JxGvbTtHEDgINmgnRkumFv8bSDhsfArKedreU2YVePPJv
7iEgRIZDgJKEQ2DxYH8Age67BMN5jkS45QMjejABP8NhPfN5EkdOioidoQQG
j16cnV9wAS/JOSeMwP/sJyEu
          "]]}, Annotation[#, "Charting`Private`Tag$4918#2"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVz3k41AkAxvEZMVNWjLNRWqYItfELqYh5V2NMGHP86nG0Eo0c0yK1SdlY
G7WtSKSSo54HQyXRhe1ytCrHo8O5m9IYSrU7ugyG1v7xPt/n/fPDCosVh2tQ
KBT+7P6vh04fjULhwG5dpmSfcpyt27hH6wSVgwWdva+jv4yz+xIYmpZzOLCv
pt7fqh5nx8m9qDwaB6LMzjTvuSp2cf2NqSwdDtY85Ns7WKjY6shcpbkpBw2P
7gR6CFXsG/cF/WwHDnaGP9WOrFaxVyT/WZks4cAsVtjQmzDBPsj/e8fuxxx8
8pArL6+bYo8bFj60W+OJaF6kq+KLmu1f5OD3Nt8TY+svHtdrnmGzDimHFtG5
aKg2mMmIpkA/LNDKaCcXk/yQi4diqZCeHU1I6eOCP+PWL83XQOVp4bv3HC+U
a9GduzvnwDgzVHtphRd0Yks4ZhpaGBnId2kz5oFJzS5RbKXhhXWykdsBHiRu
9Pqe63TccVrLqBrgwTx14eZBk3mgF5p+e9J7IwpXHbUIq9DG3unSLo+qjXjV
lc246agDYV1QscTMG5uGHLNXfJoP/XVDRw8f9kZ/w/NO/0Y9qK4wLeLfeiO9
dv3gH40MbDz0U0unvw/SzhzWy2vUxz3Bz8zxWz7Y1qtYxLxlgPN7Kw9kL/fF
BcPu04JuQ0SH1lBW5vniXoFPWsG4EQI5YfbHJ32xRKv51xyGCWpSXeIiIvjg
2GloSvgLsKrudhCtnY8sh18UVSlMnLpqHFFG+EG7zaijudYUEfPy0uoL/CDj
a23Yv2ARgv0b+HlUAVy7UstZ0Wa4TTG2GY4RoK/Y1jtRsRhaMW6Wa/oFeJX6
bdnaHeaoj5qrsDYXQtM4kzUptcAyb9r3MZuF8IjrFnBdWCgt69vFPCLE9lMO
GfaUJWCGn3JsqhPCNpGfqN+yBBBFzcj+FSJrwzlPm5KlOFDHKFKyRHCX1px1
SrCEVNDG3R0gwhUrKvXzNivEhAY3B/4uQvxpWZmMvQySrt4nuC2Cc8r8rYrF
1tBLiBwN/SiCrXJ4WNvQBu257d3DVmIEf3k2vG3KBnjJbSv9QQx161eniklb
yI5dEIefEMN90zXLfarlYN2UVx5pFiPsHPW3upEVEOquMhieFEM/rklz//vv
cGKQ9JGtJFG7hVZeLl+JByahxlEhJKoYdREB3Xa4mpj6WnKSxMIKO+HdAXtU
ByQeb24hocrNc9WVEnBusD1Y+oBER2HaG+cfCdTb9kvTH5LgBvecCYkl0Dzp
4sVrJTHDDqNW7ybQXaCebu0g0Z4hHCWTCKhfJkufdpFITo82zj9GgBeVzn0l
J7EnQRZifYVA+2Nnp6YhEmtPlrgIawiIXUZYJQoSl5MoJonXCGz5hjcdPkLC
cF9u+6NaAjGV8669GSXB19vpHtNAIHcsgzU2RkK+uot5/QkB0yA3vScfSMju
un54/oxAUeN7dc1HEnEDlFZaDwFZjl/vns8keid27A/4a9azmpGlUpE41iLv
mJITcC+6l9Q3QWJCL+W85TCBJtqu6PpJEjG+U/H81wTaeh57JqlJ0Ef9DIrf
ERAh1TF4mkROPP1lyz+z/nIHlvvMrMc95JJSSSBIX65r/pXE4HZugulHAi8S
c9RfZz9dfQkenwn8B4GcIz0=
          "]]}, Annotation[#, "Charting`Private`Tag$4918#3"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.922526, 0.385626, 0.209179], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVx3k4lAkAx/GRjCOP3CHFLKLjfUsXTav3px1jkmPMm3WUxBLSTrUqJLmS
2kqWqKcynrYdlJWwtY8prauQY5OjRqWDZkSKyj1T2/7xfT7PlxWyRxA2i8Fg
eHzrfzdqS5kMBgfPydYdltEySqd2v1qWCge+86eqn8XJKGmM7mxrVQ6Cyoz1
LibJqL19rio8Jgcf3tmlLsiQUfmSWzNntDn4cU/lnXVXZZQi4uyIhSkH+UvN
x/99IaNu3fPqoVZyUHtMpB7jKaeWJt4vSQzlIM+wtb/ZfoA64vFsZ3Q7Byeu
S4sD1w9SEwZ5TaSDC3rzqbRG13eUr2il59AFF3wdci48uOc9xTo60j9fnYve
hT4BIXEjlF6Iv43hbi78nM2Sx26PUlEXB2OSpFyYFAVGJK/6RJWc578b5rgi
WbM+FtWfKaOMYC2rq6543HFxSuk+Tsl7L7BbjHi4meawTtVsknphm2joFM/D
M4Y8Ylo2Rd1d7ahb2svDA6sMuXPTDKWeZ7owx20TmnTUKxImldRBpbhrY+km
hLuPM97qM8CvDMgPNXfDsh2e8i0+KtBb1/9rerobbCrLyrMLZ2HyhonlL0Nu
0Dg0viVyQhWbjh5oeOi7GR+XHzAdPqSGaq8Ek4k7m/H96PbDwTNMXD5YEv/b
EncsENvfG7ipgV3B5Qwi1x0evA3T9ala8OeELM+cdkdn+zUdLXdtlKew94aH
e2C8OTPP31cH9pVVAcxWD9g/VXeUEro4V2EUXrDCEy4s687tjnoI18xNk1zy
RKes5vpwhD4CfWs8clW8cF4/5vz7bANUMYzsZEIvBG0Ts2MHDKEmdLJ26PEC
MbTVod7VGJJIjTe2Fny8EmbdbxTNwyI3prPQh4+GzGGDYitTiAuk+0yO81HU
JdEWi8xgEnZuVV0lH/G1yQksljngHfml8AMf7KBEL8euBYiv1BWNsLxxgZto
XhRvgSivFm60nzeouzLbpcWWEAYH1vuf9EbjrmEiKZOF0K4nj1Dljf7esI6Q
2O8wNyZiMPiTNzbadVzJiLdC69nWbpmNAL1nXCf89lsDL7kt4m0CdLJLfSxO
2KDw9DVBWJYA3VeajSryF4H1d1/J8XoB0mx1MrlXbcHXsdeXTQsQ+JIyULTZ
IesVvbmQoLHlrdqfprLFaDQONooMopF0+fUK6cwSVMSlDITm0MiZmcB6YhnK
/OIy6xtoYFlb2W4PAmtrFh8RN9JQ3gmoiRMQkCzuiTrWRMOk4rJqui+B+mm2
K6+ZhvY/ORa/BxPovqRQNrfRML6dW9pzgIDiZWJURxeNcyylqo+IAC/yGPd1
H425ndyFP38g0Nq+dnVdP42QthtWSZ8JCNhy1h9vaKwpOOmTPUVg6xyeMkxO
w7z4gZNElYSwRPOvt4M0JPbDZlomJM6OnmKNjtLYXlf1tAwkTAOc5j76SKOq
Mz+zwYWEqHZYUf6JxuzaVuFzNxKF2Z5P9o/RuDH5Q4GmDwnJGt0zk5M09oaa
Kn6KJLFBVH1YOkVj/JV07JCQRB1z3y7JNA1mNz0vK5pEy+N2l8MKGo+nrj2s
TiDhjZRVgUoax3OtIp6kkOguWsna8IVGReqpRSPpJAL0+nQsvtIYi62Yo3Ga
xIu4bMXXby9fvnOeZRaJ/wC9/TCb
          "]]}, Annotation[#, "Charting`Private`Tag$4918#4"]& ]}}, {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {40., 0}, FrameTicks -> {{Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {40., 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, FrameLabel -> {{
        FormBox["\"Healthcare-Spending Ratios (%)\"", TraditionalForm], 
        None}, {
        FormBox["\"Age (years)\"", TraditionalForm], None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{40, 80}, {0., 28.451268432101223`}}, PlotRangeClipping -> 
     True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{"\"NE\"", "\"SE\"", "\"US\"", "\"UK\""}, "SwatchLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.5}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"SwatchLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.560181`", ",", "0.691569`", ",", "0.194885`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.6150173333333333, 0.25708400000000003`, 
                    0.13945266666666667`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.922526`", ",", "0.385626`", ",", "0.209179`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.922526, 0.385626, 0.209179]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.922526, 0.385626, 0.209179], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "Automatic"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.7931227452478237`*^9, 3.7931228214923697`*^9, 3.793122992018951*^9, 
   3.79312323150746*^9, 3.793123303940935*^9, {3.7931234260934277`*^9, 
   3.79312345227614*^9}, 3.793123549269629*^9, 3.793123588923108*^9, 
   3.7931236724601927`*^9, 3.793123840295623*^9, {3.793123925276053*^9, 
   3.793123942024379*^9}, {3.793123972408971*^9, 3.793124054235435*^9}, 
   3.793124163056078*^9, 3.793124294581439*^9, 3.793124463480377*^9, {
   3.793124544168117*^9, 3.793124573845806*^9}, 3.793124637130149*^9, 
   3.793124673640418*^9, 3.7931247843855333`*^9, 3.7931248464736357`*^9, 
   3.793124878921836*^9, {3.793124910741082*^9, 3.7931249192536783`*^9}, 
   3.793125005083973*^9, 3.793125074863462*^9, 3.793125139649117*^9, 
   3.793125193130803*^9, 3.793125290993072*^9, {3.793125368633127*^9, 
   3.793125389190784*^9}, {3.793125451772751*^9, 3.793125471652772*^9}, 
   3.793125531193419*^9, 3.7931255647485647`*^9, 3.79312587284768*^9, 
   3.793126130971839*^9, 3.793126161772636*^9, {3.7931262599865417`*^9, 
   3.793126287112389*^9}, {3.7931263838074303`*^9, 3.793126393609434*^9}, 
   3.7931264911190157`*^9, 3.793221085540473*^9, 3.793221147451768*^9, 
   3.7932211859079647`*^9, {3.793221232189927*^9, 3.793221250355063*^9}, 
   3.7932213580772552`*^9, {3.793221555844716*^9, 3.7932215723860073`*^9}, 
   3.793221673756756*^9, 3.793221792571917*^9, 3.7932218318504972`*^9, 
   3.793221936679777*^9, 3.793222063440023*^9, 3.793222107613447*^9, 
   3.793222151849069*^9, 3.793222209914027*^9, 3.793222282641942*^9, 
   3.79322233605285*^9, 3.7932223671113443`*^9, 3.7932225558280497`*^9, {
   3.793222593791254*^9, 3.7932226008784723`*^9}, 3.793222630994113*^9, {
   3.7932227128508453`*^9, 3.79322273577518*^9}, 3.793222841971757*^9, {
   3.79322288276747*^9, 3.793222900185132*^9}, 3.7932230746316853`*^9, {
   3.793223158371776*^9, 3.793223207051033*^9}, {3.793223251753915*^9, 
   3.7932233301071367`*^9}, {3.793223392327572*^9, 3.793223446574053*^9}, 
   3.7932235225318403`*^9, 3.793223602956121*^9, 3.7932236698252583`*^9, 
   3.7932237080028543`*^9, 3.793223751225205*^9, 3.793223855382677*^9, 
   3.7932239510566587`*^9, 3.793224376369519*^9, {3.7933641822254095`*^9, 
   3.7933642570173264`*^9}, {3.793364287070397*^9, 3.793364315443325*^9}, 
   3.7933643637053275`*^9, {3.793364402030326*^9, 3.7933644222083263`*^9}, {
   3.793364488471327*^9, 3.7933645080373344`*^9}, {3.793364540165326*^9, 
   3.7933645586233263`*^9}, {3.7934036762817245`*^9, 3.7934036881657925`*^9}},
 CellLabel->"Out[71]=",ExpressionUUID->"96c8cbd0-be86-49b2-8ea5-ee652c390790"]
}, Open  ]]
},
WindowSize->{1920, 997},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
FrontEndVersion->"12.0 for Microsoft Windows (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1039, 17, 48, "Input",ExpressionUUID->"a94d15ff-6c80-4aa1-8e81-021c4e3e5561"],
Cell[CellGroupData[{
Cell[1622, 41, 26371, 581, 459, "Input",ExpressionUUID->"b1866d67-018b-47a9-88d1-0471869cc6e4"],
Cell[27996, 624, 2273, 31, 32, "Output",ExpressionUUID->"65d7fdbd-3835-4fc3-8ff9-e3998c7900d2"],
Cell[30272, 657, 17216, 327, 71, "Output",ExpressionUUID->"5b57b99e-bdc0-4344-89ec-5303e3df9e12"],
Cell[47491, 986, 8937, 176, 235, "Output",ExpressionUUID->"c644b9fa-614f-4cd3-a335-1c1389579182"],
Cell[56431, 1164, 5610, 106, 240, "Output",ExpressionUUID->"d5630b50-a9ba-432b-98f4-3a105914c9fb"]
}, Open  ]],
Cell[62056, 1273, 165, 2, 48, "Input",ExpressionUUID->"004582c2-6422-46ee-ae3a-e6ffc47d88d3"],
Cell[62224, 1277, 203, 3, 28, "Input",ExpressionUUID->"e470aca3-b06e-458d-9854-19f820dad5ab"],
Cell[CellGroupData[{
Cell[62452, 1284, 26049, 578, 459, "Input",ExpressionUUID->"5f46e87e-5c94-4219-8fac-1cef22f7cb35"],
Cell[88504, 1864, 1872, 26, 32, "Output",ExpressionUUID->"268dc310-691c-43ca-bc2b-540d6db5ccf5"],
Cell[90379, 1892, 5212, 101, 240, "Output",ExpressionUUID->"003c0487-4ac2-41f2-bfd2-c28e8d4bde12"]
}, Open  ]],
Cell[95606, 1996, 208, 3, 28, "Input",ExpressionUUID->"df96d9be-2426-4e5e-a607-dcf3b88365de"],
Cell[CellGroupData[{
Cell[95839, 2003, 25977, 572, 459, "Input",ExpressionUUID->"badbd3b7-8c19-449c-ae07-4771688fda1d"],
Cell[121819, 2577, 1268, 18, 32, "Output",ExpressionUUID->"db75b3ad-105b-47f2-93cf-1b61d24899e3"],
Cell[123090, 2597, 9111, 187, 235, "Output",ExpressionUUID->"0a6fe5bd-b7b2-43d7-86c8-c0914ca894db"],
Cell[132204, 2786, 4601, 93, 246, "Output",ExpressionUUID->"0215128f-de85-4f63-8b5b-304a3cfc4fc3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[136842, 2884, 16430, 438, 496, "Input",ExpressionUUID->"1a82650c-510e-4121-99a6-3fe4d8aee771"],
Cell[153275, 3324, 1642, 23, 32, "Output",ExpressionUUID->"5dd0eedc-de2e-4b04-a556-0107b9cb2ef1"],
Cell[154920, 3349, 10200, 206, 235, "Output",ExpressionUUID->"df521b0a-4aad-42e7-8164-5e7eeb9b5db5"],
Cell[165123, 3557, 4985, 98, 240, "Output",ExpressionUUID->"45fc33be-1252-498e-ab69-23f131920df8"]
}, Open  ]],
Cell[170123, 3658, 15664, 422, 439, "Input",ExpressionUUID->"c9b7b00c-87c0-4a40-a857-b8f9ff5c6232"],
Cell[185790, 4082, 10937, 148, 28, "Input",ExpressionUUID->"99620a32-33f9-45ba-9ace-b7df2e26a93f"],
Cell[CellGroupData[{
Cell[196752, 4234, 14335, 224, 67, "Input",ExpressionUUID->"a97fccd2-803b-4c62-9be3-2b93a00fa4a3"],
Cell[211090, 4460, 29427, 556, 285, "Output",ExpressionUUID->"908ae914-f3e0-4d24-82bc-de20d87901e2"],
Cell[240520, 5018, 27963, 528, 260, "Output",ExpressionUUID->"96c8cbd0-be86-49b2-8ea5-ee652c390790"]
}, Open  ]]
}
]
*)



==> Model_Calibration/HealthcarePlots3.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    257729,       5331]
NotebookOptionsPosition[    254894,       5284]
NotebookOutlinePosition[    255228,       5299]
CellTagsIndexPosition[    255185,       5296]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"clear", "[", "\"\<Global`*\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", "Netherlands", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.676888592760186*^9, 3.676888611379416*^9}, 
   3.676889088988257*^9, {3.6768909336757708`*^9, 3.676890991098536*^9}, {
   3.6769028016084213`*^9, 3.676902810055905*^9}, {3.6769036060814323`*^9, 
   3.6769037015758944`*^9}, {3.6769039434977303`*^9, 3.676903944175769*^9}, {
   3.6769039833110075`*^9, 3.6769039897433753`*^9}, {3.78967048835216*^9, 
   3.789670504614621*^9}, {3.789750158187525*^9, 3.789750316744686*^9}, {
   3.789751043579266*^9, 3.7897512485016613`*^9}, {3.7897512883167458`*^9, 
   3.789751304370644*^9}, {3.789751490641139*^9, 3.789751551614345*^9}, {
   3.7897522310358267`*^9, 3.78975225137451*^9}, {3.790352796976729*^9, 
   3.790352838889118*^9}, {3.793111547110612*^9, 3.793111578403872*^9}, {
   3.793113052102612*^9, 3.793113055953524*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"a94d15ff-6c80-4aa1-8e81-021c4e3e5561"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r", ">", "0"}], ",", 
     RowBox[{"\[Delta]", ">", "0"}], ",", 
     RowBox[{"m", ">", "0"}], ",", 
     RowBox[{"\[Beta]", ">", "0"}], ",", 
     RowBox[{"0", "<", "q", "<", "1"}], ",", 
     RowBox[{"\[Gamma]", ">", "1"}], ",", 
     RowBox[{"a", ">", "0"}], ",", 
     RowBox[{"\[Zeta]", ">", "0"}], ",", 
     RowBox[{"\[Psi]", ">", "1"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"parvalEZN", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r", "\[Rule]", 
      RowBox[{"1", "/", "100"}]}], ",", 
     RowBox[{"\[Delta]", "\[Rule]", 
      RowBox[{"3", "/", "100"}]}], ",", 
     RowBox[{"\[Beta]", "\[Rule]", "0.0865832"}], ",", 
     RowBox[{"\[Gamma]", "\[Rule]", "2"}], ",", 
     RowBox[{"a", "\[Rule]", ".16"}], ",", 
     RowBox[{"\[Zeta]", "\[Rule]", 
      RowBox[{"5", "/", "10"}]}], ",", " ", 
     RowBox[{"q", "\[Rule]", " ", ".53"}], ",", 
     RowBox[{"\[Psi]", "\[Rule]", "1.5"}], ",", 
     RowBox[{"\[Mu]", "\[Rule]", "0.052"}], ",", 
     RowBox[{"\[Sigma]", "\[Rule]", ".154"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"\[Beta]lN", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"\[Beta]", "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", "q"}], ")"}], "*", 
      RowBox[{"a", "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Psi]", "-", "1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "q"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}]}]}], ")"}], "/.", 
   "parvalEZN"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"asyu1EZN", "[", "m_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"\[Beta]lN", "<=", "0"}], ",", "0", ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"m", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Zeta]", 
               RowBox[{"1", "-", "\[Gamma]"}]]}], ")"}], "*", "\[Psi]"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}], "*", 
            "\[Beta]lN"}]]], " ", "*", "\[Beta]lN"}], ")"}], "/", 
       RowBox[{"ExpIntegralE", "[", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"r", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "/", 
                 RowBox[{"(", 
                  RowBox[{"2", "*", "\[Gamma]"}], ")"}]}], ")"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"\[Mu]", "/", "\[Sigma]"}], ")"}], "^", "2"}]}]}], 
             ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Psi]"}], ")"}]}], "+", 
           RowBox[{"(", 
            RowBox[{"\[Beta]", "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "/", "q"}], ")"}], "*", 
              RowBox[{"a", "^", 
               RowBox[{"(", 
                RowBox[{"1", "/", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Psi]", "-", "1"}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "q"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}]}]}], ")"}], " ", 
           "+", 
           RowBox[{"\[Delta]", "*", "\[Psi]"}]}], "\[Beta]lN"], ",", 
         FractionBox[
          RowBox[{
           RowBox[{"m", "*", "\[Psi]"}], "-", 
           RowBox[{"m", "*", "\[Psi]", "*", 
            SuperscriptBox["\[Zeta]", 
             RowBox[{"1", "-", "\[Gamma]"}]]}]}], 
          RowBox[{"\[Beta]lN", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]}]]}], "]"}]}], 
      ")"}], "/.", "parvalEZN"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"asyu2EZN", "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"\[Beta]", "*", 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"#", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Zeta]", 
             RowBox[{"1", "-", "\[Gamma]"}]]}], ")"}], "*", "\[Psi]"}], 
         RowBox[{"\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]}]]], " "}], 
      RowBox[{"ExpIntegralE", "[", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"r", "+", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "/", 
                RowBox[{"(", 
                 RowBox[{"2", "*", "\[Gamma]"}], ")"}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Mu]", "/", "\[Sigma]"}], ")"}], "^", "2"}]}]}], 
            ")"}], "*", 
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Psi]"}], ")"}]}], "+", "\[Beta]", "+", 
          RowBox[{"\[Delta]", " ", "\[Psi]"}]}], 
         RowBox[{"\[Beta]", " "}]], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"#", "*", "\[Psi]"}], "-", 
          RowBox[{"#", "*", "\[Psi]", "*", 
           SuperscriptBox["\[Zeta]", 
            RowBox[{"1", "-", "\[Gamma]"}]]}]}], 
         RowBox[{"\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]}]]}], "]"}]], 
     "&"}], "/.", "parvalEZN"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"asyu3EZN", "[", "m_", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"\[Beta]lN", "<=", "0"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Delta]", "*", "\[Psi]"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Psi]"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"r", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "/", 
              RowBox[{"(", 
               RowBox[{"2", "*", "\[Gamma]"}], ")"}]}], ")"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Mu]", "/", "\[Sigma]"}], ")"}], "^", "2"}]}]}], 
          ")"}]}]}], ")"}], "/.", "parvalEZN"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Delta]", "*", "\[Psi]"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Psi]"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"r", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "/", 
              RowBox[{"(", 
               RowBox[{"2", "*", "\[Gamma]"}], ")"}]}], ")"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Mu]", "/", "\[Sigma]"}], ")"}], "^", "2"}]}]}], 
          ")"}]}], "+", 
        FractionBox[
         RowBox[{"\[Psi]", "*", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["\[Zeta]", 
             RowBox[{"1", "-", "\[Gamma]"}]]}], ")"}], " ", "m"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]], "+", 
        "\[Beta]lN"}], ")"}], "/.", "parvalEZN"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"asyuEZN", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{"asyu1EZN", "[", "#", "]"}], "]"}], "+", 
        RowBox[{"Min", "[", 
         RowBox[{
          RowBox[{"Re", "[", 
           RowBox[{"asyu2EZN", "[", "#", "]"}], "]"}], ",", 
          RowBox[{"asyu3EZN", "[", "#", "]"}]}], "]"}]}], ")"}], "/", "2"}], 
     "&"}], "/.", "parvalEZN"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"asyuDEZN", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Re", "[", 
             RowBox[{"asyu2EZN", "[", "#", "]"}], "]"}], "<", 
            RowBox[{"asyu3EZN", "[", "#", "]"}]}], ",", 
           RowBox[{"Re", "[", 
            RowBox[{
             RowBox[{"asyu2EZN", "'"}], "[", "#", "]"}], "]"}], ",", 
           FractionBox[
            RowBox[{"\[Psi]", "*", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SuperscriptBox["\[Zeta]", 
                RowBox[{"1", "-", "\[Gamma]"}]]}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]]}], "]"}], "+", 
         RowBox[{"Re", "[", 
          RowBox[{
           RowBox[{"asyu1EZN", "'"}], "[", "#", "]"}], "]"}]}], ")"}], "/", 
       "2"}], "&"}], "/.", "parvalEZN"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"asyuDEZN", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{
         RowBox[{"asyu2EZN", "'"}], "[", "#", "]"}], "]"}], "&"}], "/.", 
      "parvalEZ"}]}], ";"}], "*)"}], "\[IndentingNewLine]", " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"lower", " ", "bound"}], " ", "+", " ", 
       RowBox[{"upper", " ", "bound"}]}], ")"}], "/", "2"}], " ", "of", " ", 
    "u"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"a", "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Psi]", "-", "1"}], ")"}], "*", 
         RowBox[{
          RowBox[{"asyuEZN", "[", "#", "]"}], "/", 
          RowBox[{"(", 
           RowBox[{"#", "*", 
            RowBox[{"asyuDEZN", "[", "#", "]"}]}], ")"}]}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}]}], "&"}], "/.", 
    "parvalEZN"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"mtEZ1", " ", "=", " ", 
  RowBox[{"M", "/.", 
   RowBox[{"First", "[", 
    RowBox[{"NDSolve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"M", "'"}], "[", "t", "]"}], "\[Equal]", 
          RowBox[{
           RowBox[{"M", "[", "t", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"\[Beta]", "-", 
             RowBox[{
              RowBox[{"1", "/", "q"}], " ", 
              RowBox[{"a", "^", 
               RowBox[{"(", 
                RowBox[{"1", "/", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[Psi]", "-", "1"}], ")"}], "*", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"asyuEZN", "[", 
                    RowBox[{"M", "[", "t", "]"}], "]"}], "/", 
                   RowBox[{"M", "[", "t", "]"}]}], "/", 
                  RowBox[{"asyuDEZN", "[", 
                   RowBox[{"M", "[", "t", "]"}], "]"}]}]}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "q"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}]}]}], ")"}]}]}], "/.",
          "parvalEZN"}], ",", 
        RowBox[{
         RowBox[{"M", "[", "0", "]"}], "\[Equal]", "0.0000477551"}]}], "}"}], 
      ",", "M", ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "0", ",", "80"}], "}"}], ",", 
      RowBox[{"MaxSteps", "\[Rule]", "50000"}]}], "]"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"s1", "[", "t_", "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"h1", "[", 
     RowBox[{"mtEZ1", "[", "t", "]"}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Re", "[", 
       RowBox[{"asyuEZN", "[", 
        RowBox[{"mtEZ1", "[", "t", "]"}], "]"}], "]"}], "+", 
      RowBox[{"h1", "[", 
       RowBox[{"mtEZ1", "[", "t", "]"}], "]"}], "-", ".005"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"LogPlot", "[", 
  RowBox[{
   RowBox[{"100", "*", 
    RowBox[{"h1", "[", 
     RowBox[{"mtEZ1", "[", "t", "]"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "40", ",", "70"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"100", "*", 
    RowBox[{"s1", "[", "t", "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "40", ",", "70"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.67264258043194*^9, 3.672642651789075*^9}, {
   3.672642971748478*^9, 3.6726430244874783`*^9}, 3.672643508540897*^9, 
   3.672643653696411*^9, {3.672643903778475*^9, 3.6726439039214745`*^9}, {
   3.672643999428475*^9, 3.672643999770475*^9}, {3.672644130283475*^9, 
   3.6726441697000637`*^9}, {3.6726442160897017`*^9, 3.672644235816674*^9}, {
   3.6726442693290253`*^9, 3.6726442860767*^9}, {3.672644324954587*^9, 
   3.672644374749566*^9}, {3.6726444117912703`*^9, 3.6726444307491655`*^9}, {
   3.672644978538473*^9, 3.672644994198473*^9}, {3.672645123868473*^9, 
   3.672645161359473*^9}, {3.6726452047927203`*^9, 3.6726452078860292`*^9}, {
   3.672645254838724*^9, 3.67264531669691*^9}, {3.6726456356688037`*^9, 
   3.6726456385060873`*^9}, {3.672645705327769*^9, 3.672645708262062*^9}, {
   3.6726458375874696`*^9, 3.6726458570014696`*^9}, {3.6726459006074696`*^9, 
   3.6726459063244696`*^9}, {3.6726489294064126`*^9, 3.6726489588214126`*^9}, 
   3.6727328316623163`*^9, 3.6727328708793163`*^9, {3.672736267196001*^9, 
   3.672736268643146*^9}, {3.672737036918136*^9, 3.672737093964136*^9}, {
   3.6727372184011364`*^9, 3.672737228921136*^9}, {3.6727372606111364`*^9, 
   3.672737400485136*^9}, {3.6727380362891083`*^9, 3.672738056800159*^9}, {
   3.672738094226901*^9, 3.6727380947049494`*^9}, {3.6727444902759347`*^9, 
   3.672744529951935*^9}, {3.6727455846299343`*^9, 3.672745620425935*^9}, {
   3.6727456739279346`*^9, 3.672745733489935*^9}, {3.67306175369855*^9, 
   3.6730617539832363`*^9}, {3.6730618213440866`*^9, 3.673061821791233*^9}, {
   3.6734406327685003`*^9, 3.673440698900581*^9}, {3.6734409611222644`*^9, 
   3.6734409615425777`*^9}, {3.673443209935254*^9, 3.673443262736848*^9}, {
   3.6741334939087367`*^9, 3.6741335038723536`*^9}, {3.67413364362757*^9, 
   3.6741336479628763`*^9}, {3.6741336978887444`*^9, 
   3.6741337273073344`*^9}, {3.6742772118914933`*^9, 
   3.6742772188752785`*^9}, {3.674277267998288*^9, 3.674277268176382*^9}, {
   3.6749059525266943`*^9, 3.6749059527298*^9}, {3.676887717635948*^9, 
   3.676887717850178*^9}, {3.676887752834836*^9, 3.676887753033944*^9}, {
   3.676893997113489*^9, 3.676894020751462*^9}, {3.676894066143352*^9, 
   3.676894067582862*^9}, 3.6768945665255213`*^9, {3.6768946971060677`*^9, 
   3.676894707465334*^9}, {3.676894763545177*^9, 3.6768948668465233`*^9}, {
   3.6768949515526*^9, 3.67689502216471*^9}, {3.676895070167006*^9, 
   3.676895227189622*^9}, {3.676895303221459*^9, 3.676895469596249*^9}, {
   3.67689551025984*^9, 3.676895548226324*^9}, {3.676895584723349*^9, 
   3.676895664195094*^9}, {3.676896178512765*^9, 3.676896188470805*^9}, {
   3.676902751633563*^9, 3.676902770665652*^9}, {3.6769028580576506`*^9, 
   3.676902978833558*^9}, {3.676903101970601*^9, 3.6769035840471725`*^9}, {
   3.676903916418182*^9, 3.6769039274968157`*^9}, 3.6769039634268703`*^9, {
   3.6769040215211926`*^9, 3.676904187025659*^9}, {3.6769042839232006`*^9, 
   3.6769043568913746`*^9}, {3.6769051520158515`*^9, 
   3.6769051528338985`*^9}, {3.6769076200350084`*^9, 
   3.6769076643295417`*^9}, {3.676908455363781*^9, 3.6769087053790812`*^9}, {
   3.789311640107956*^9, 3.789311730458488*^9}, {3.78931177818904*^9, 
   3.78931182243939*^9}, {3.789311928509715*^9, 3.789311931281316*^9}, {
   3.789312367404416*^9, 3.7893123717437143`*^9}, {3.7893124846149263`*^9, 
   3.789312570075163*^9}, {3.789312635757204*^9, 3.78931263973396*^9}, {
   3.7893127913597116`*^9, 3.789312842753263*^9}, {3.7893128791469173`*^9, 
   3.789312883420965*^9}, {3.7893129534441357`*^9, 3.78931296956767*^9}, {
   3.789313996922024*^9, 3.789314023536887*^9}, {3.789314058875319*^9, 
   3.7893141055425034`*^9}, {3.789314152041346*^9, 3.789314175540576*^9}, {
   3.789314249353016*^9, 3.7893143394915857`*^9}, {3.7893144834739943`*^9, 
   3.7893144924907207`*^9}, {3.789314529539719*^9, 3.789314595329088*^9}, {
   3.78931514315168*^9, 3.7893152114087257`*^9}, {3.7893154122792053`*^9, 
   3.7893154433945417`*^9}, {3.789315751917164*^9, 3.789315827550708*^9}, {
   3.789315926662702*^9, 3.789315938105475*^9}, {3.78931612756929*^9, 
   3.7893161646859922`*^9}, {3.789316253513262*^9, 3.789316287031867*^9}, {
   3.789316774221191*^9, 3.789316774823947*^9}, 3.789317032024033*^9, {
   3.789317281898444*^9, 3.789317284528286*^9}, {3.789317321017733*^9, 
   3.789317322053735*^9}, {3.789317360416225*^9, 3.7893173748674*^9}, {
   3.7893175080350943`*^9, 3.78931751687746*^9}, {3.789317547826995*^9, 
   3.789317699990305*^9}, {3.7893177447581987`*^9, 3.7893178235722227`*^9}, {
   3.789317869090206*^9, 3.7893179939348*^9}, {3.7893180441496973`*^9, 
   3.7893180494255953`*^9}, {3.7893180866208353`*^9, 3.789318087374906*^9}, {
   3.789318143001802*^9, 3.78931814469445*^9}, {3.789318237361003*^9, 
   3.789318313644979*^9}, {3.789318410272313*^9, 3.789318437450015*^9}, {
   3.7893184883758173`*^9, 3.7893185758352747`*^9}, {3.789318622716958*^9, 
   3.7893186309584837`*^9}, {3.78931870042441*^9, 3.7893187011289663`*^9}, {
   3.7893252803149357`*^9, 3.789325326549747*^9}, {3.789325517495101*^9, 
   3.789325580720155*^9}, {3.789325613320013*^9, 3.78932561499678*^9}, {
   3.7893256565236177`*^9, 3.7893256974143972`*^9}, {3.7893257315032682`*^9, 
   3.7893258153368397`*^9}, {3.789326173334712*^9, 3.789326311483427*^9}, {
   3.7893263465534067`*^9, 3.7893263471333838`*^9}, {3.789326408324431*^9, 
   3.789326586012582*^9}, {3.789326829269849*^9, 3.7893269928673153`*^9}, {
   3.789334419689983*^9, 3.789334420190699*^9}, {3.789334472033401*^9, 
   3.7893347134853354`*^9}, {3.7893351486277637`*^9, 3.789335187157651*^9}, {
   3.789395334342814*^9, 3.789395336082735*^9}, {3.7894007818289223`*^9, 
   3.789400953421501*^9}, {3.7894015061128693`*^9, 3.789401510461382*^9}, {
   3.7894015412513113`*^9, 3.78940154759348*^9}, {3.789401788270995*^9, 
   3.7894017959937563`*^9}, {3.789401826557157*^9, 3.7894018467051153`*^9}, {
   3.789401965963623*^9, 3.7894019701200457`*^9}, {3.789411780095235*^9, 
   3.789411831212929*^9}, {3.789411948013155*^9, 3.78941196731504*^9}, {
   3.789412011698403*^9, 3.789412011812902*^9}, {3.7894120716501503`*^9, 
   3.789412072517724*^9}, {3.78941246936609*^9, 3.7894125016822157`*^9}, {
   3.789412823472678*^9, 3.789412851131611*^9}, {3.7894951789451*^9, 
   3.789495412639433*^9}, {3.78949545720992*^9, 3.7894955117029967`*^9}, {
   3.7894955442194395`*^9, 3.78949558060817*^9}, {3.789495725872781*^9, 
   3.7894957573220997`*^9}, {3.7894957931610136`*^9, 3.789495803086301*^9}, {
   3.789495877196356*^9, 3.789495924935638*^9}, {3.7894965154949503`*^9, 
   3.7894966009224987`*^9}, {3.7894967903324366`*^9, 3.789496827533391*^9}, {
   3.789667117584785*^9, 3.789667138248561*^9}, {3.789667653059841*^9, 
   3.78966765400458*^9}, {3.789668001094075*^9, 3.789668018974975*^9}, {
   3.789668255795224*^9, 3.789668261456489*^9}, {3.789670236804184*^9, 
   3.7896702630485687`*^9}, {3.789670295691539*^9, 3.789670296056432*^9}, 
   3.789670361956896*^9, {3.789670522740527*^9, 3.78967053427814*^9}, {
   3.789742123254738*^9, 3.789742249781941*^9}, {3.789742288210823*^9, 
   3.789742404530457*^9}, {3.789743330679028*^9, 3.789743346327992*^9}, {
   3.789745073728435*^9, 3.7897450763244057`*^9}, 3.789747427359785*^9, {
   3.7897519910365057`*^9, 3.7897520064765*^9}, {3.789752141310568*^9, 
   3.7897521646057243`*^9}, {3.789752203950254*^9, 3.789752204145308*^9}, {
   3.789752257889612*^9, 3.78975228821531*^9}, {3.789752492040756*^9, 
   3.7897524977351217`*^9}, {3.789753209477501*^9, 3.7897532633790483`*^9}, {
   3.7897538129897747`*^9, 3.7897538304487457`*^9}, {3.790352952127253*^9, 
   3.7903530788765697`*^9}, {3.790437506013485*^9, 3.790437597013739*^9}, {
   3.790437726586358*^9, 3.79043773032661*^9}, {3.790437775044035*^9, 
   3.790437795399683*^9}, {3.7904379194669313`*^9, 3.79043793654602*^9}, {
   3.790437973662833*^9, 3.790437999080894*^9}, {3.790438076464531*^9, 
   3.790438096547615*^9}, {3.790438261140005*^9, 3.7904382752239723`*^9}, {
   3.790438433108886*^9, 3.790438433699441*^9}, {3.790438481422957*^9, 
   3.790438653723041*^9}, {3.7904387251178503`*^9, 3.790438735701314*^9}, {
   3.790438805908821*^9, 3.790438807780986*^9}, {3.790519913072362*^9, 
   3.790519914840403*^9}, {3.790524468197268*^9, 3.79052454012271*^9}, {
   3.790525038361351*^9, 3.7905250534757757`*^9}, {3.790525092179916*^9, 
   3.790525139182682*^9}, {3.7905252087175303`*^9, 3.790525228920742*^9}, {
   3.790617095730408*^9, 3.790617112666479*^9}, {3.790617484852479*^9, 
   3.7906175157704077`*^9}, {3.790617823001479*^9, 3.7906178644984083`*^9}, {
   3.79064412764567*^9, 3.7906441337976727`*^9}, 3.790644171880741*^9, {
   3.79064420544267*^9, 3.790644206100672*^9}, {3.7906444193286715`*^9, 
   3.7906444388276715`*^9}, {3.79064455602767*^9, 3.790644622043684*^9}, {
   3.793017852655445*^9, 3.7930178731961203`*^9}, {3.79301842173308*^9, 
   3.793018453752194*^9}, {3.7930185824051657`*^9, 3.793018616194182*^9}, {
   3.793026458692902*^9, 3.793026501550075*^9}, {3.793026534514382*^9, 
   3.7930265402939672`*^9}, {3.79302658094716*^9, 3.793026606907935*^9}, {
   3.793026660408703*^9, 3.793026666443615*^9}, {3.793028938195631*^9, 
   3.793028950897756*^9}, {3.793032771512848*^9, 3.79303281469907*^9}, {
   3.793032880944927*^9, 3.793032887401472*^9}, {3.79303736357934*^9, 
   3.7930373837287703`*^9}, 3.79303741487208*^9, {3.7930378847472754`*^9, 
   3.79303792794274*^9}, {3.793038027702757*^9, 3.793038074424151*^9}, {
   3.79303811168329*^9, 3.79303812454008*^9}, {3.7930381804093723`*^9, 
   3.793038195364409*^9}, {3.793038255733303*^9, 3.793038327381259*^9}, {
   3.793038394471051*^9, 3.7930384211650476`*^9}, {3.79310874939636*^9, 
   3.793108764915299*^9}, {3.793108835550433*^9, 3.793108887450992*^9}, {
   3.793109158124238*^9, 3.79310920074262*^9}, {3.793109309894123*^9, 
   3.793109315101781*^9}, 3.7931093479879417`*^9, {3.793109454148999*^9, 
   3.793109473494624*^9}, {3.793111392759989*^9, 3.793111442020569*^9}, 
   3.793111525060781*^9, {3.793111583046186*^9, 3.793111662664253*^9}, {
   3.793111790975335*^9, 3.793111792616671*^9}, {3.793112035818199*^9, 
   3.7931120365919323`*^9}, {3.793112069045405*^9, 3.7931121114592457`*^9}, {
   3.793112152419758*^9, 3.7931121525676813`*^9}, {3.793112236424749*^9, 
   3.793112292298359*^9}, {3.793112359566656*^9, 3.793112401463307*^9}, {
   3.793112446158132*^9, 3.793112482535097*^9}, {3.793112515350951*^9, 
   3.793112548531637*^9}, 3.7931126128988037`*^9, {3.793112667697619*^9, 
   3.793112776497677*^9}, {3.793112869255392*^9, 3.7931129718172693`*^9}, {
   3.7931130387930937`*^9, 3.7931130419979763`*^9}, {3.793113212369114*^9, 
   3.793113221096876*^9}, {3.7931141326690187`*^9, 3.793114171377946*^9}, 
   3.793114278941833*^9, {3.79312226020268*^9, 3.7931222605431767`*^9}, {
   3.793122526361073*^9, 3.793122544181508*^9}, 3.793122714085287*^9, 
   3.7931228001083937`*^9, {3.793122836165785*^9, 3.793122951216073*^9}, 
   3.7931229813376017`*^9, {3.793123197403571*^9, 3.793123197713538*^9}, 
   3.7931232837451267`*^9, {3.79312351630834*^9, 3.793123542631386*^9}, {
   3.7931235796368027`*^9, 3.7931235834349613`*^9}, {3.793123835309059*^9, 
   3.793123835697548*^9}, {3.793125180868307*^9, 3.793125185971624*^9}, {
   3.793125239394339*^9, 3.793125250276126*^9}, {3.793125502559353*^9, 
   3.793125524357697*^9}, {3.793125615767148*^9, 3.79312561861765*^9}, {
   3.79312566871227*^9, 3.793125712533433*^9}, {3.7931257493182697`*^9, 
   3.793125751862171*^9}, {3.7931257915485764`*^9, 3.793125846299383*^9}, {
   3.793125980667596*^9, 3.793126049845243*^9}, 3.7931261072735043`*^9, {
   3.7931263728532248`*^9, 3.793126378884593*^9}, {3.793126454694347*^9, 
   3.793126462556485*^9}, {3.793126501627398*^9, 3.793126580625454*^9}, {
   3.793126612560544*^9, 3.7931266640051203`*^9}, {3.793126704256085*^9, 
   3.793126704603923*^9}, {3.793220238752836*^9, 3.793220282303876*^9}, {
   3.793220342621264*^9, 3.793220401721624*^9}, 3.793220436745514*^9, {
   3.793221335408908*^9, 3.7932213413186398`*^9}, {3.7932214416618147`*^9, 
   3.793221447854465*^9}, {3.793222185949546*^9, 3.793222198895383*^9}, {
   3.793222812251814*^9, 3.793222820788184*^9}, {3.793222873686595*^9, 
   3.793222891498558*^9}, {3.793223000713141*^9, 3.793223021013124*^9}, 
   3.7932235588286324`*^9, {3.7932872763307977`*^9, 3.793287276337798*^9}, {
   3.793287324639852*^9, 3.7932873741828365`*^9}, {3.7934023181390686`*^9, 
   3.793402320798069*^9}, 3.7934023889660664`*^9, {3.793402460526068*^9, 
   3.79340246129807*^9}, {3.793402499431138*^9, 3.793402501103137*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"b1866d67-018b-47a9-88d1-0471869cc6e4"],

Cell[BoxData["0.0030571876280634652`"], "Output",
 CellChangeTimes->{
  3.7931227434616537`*^9, 3.793122819689846*^9, {3.793122856105218*^9, 
   3.793122897977666*^9}, 3.7931229584667463`*^9, 3.7931229902345057`*^9, 
   3.7931232293120327`*^9, 3.793123289769927*^9, {3.79312342392732*^9, 
   3.793123449998481*^9}, 3.7931235473957033`*^9, 3.7931235868282223`*^9, 
   3.793123671182539*^9, 3.7931238390927267`*^9, 3.7931239240749073`*^9, 
   3.7931241618259993`*^9, 3.7931242933400793`*^9, 3.7931244621187763`*^9, {
   3.793124542940534*^9, 3.793124572605843*^9}, 3.793124635804078*^9, 
   3.793124672379466*^9, 3.793124779887642*^9, 3.79312484519706*^9, 
   3.793124877630179*^9, {3.793124909464181*^9, 3.7931249179324837`*^9}, 
   3.793125003784465*^9, 3.793125073549595*^9, 3.793125138333951*^9, {
   3.7931251875730333`*^9, 3.7931251916766577`*^9}, 3.793125251838825*^9, 
   3.793125289367548*^9, 3.793125387554441*^9, 3.793125450164056*^9, 
   3.793125529644301*^9, 3.793125562375999*^9, 3.793125719436274*^9, 
   3.7931257528473797`*^9, {3.7931258191565332`*^9, 3.793125839299905*^9}, 
   3.793125872217445*^9, 3.7931260784040613`*^9, 3.793126114362714*^9, {
   3.793126379920179*^9, 3.7931263828470497`*^9}, {3.793126464727227*^9, 
   3.7931264901869097`*^9}, {3.7931265248098707`*^9, 3.793126581429575*^9}, {
   3.793126634388142*^9, 3.7931266661724987`*^9}, 3.7931267055524406`*^9, {
   3.793220423884582*^9, 3.793220448739499*^9}, 3.793221082655582*^9, 
   3.793221343064475*^9, 3.7932214588611183`*^9, 3.7932221998700857`*^9, 
   3.793222838596732*^9, {3.7932228763194532`*^9, 3.79322289693723*^9}, 
   3.793223022979884*^9, 3.793223071431253*^9, {3.793223154720566*^9, 
   3.793223203418968*^9}, {3.793223248411333*^9, 3.793223303203636*^9}, {
   3.793223413766755*^9, 3.793223443449913*^9}, 3.7932235194843273`*^9, 
   3.793223599913848*^9, 3.793223666606126*^9, 3.793223704920658*^9, 
   3.793223748177013*^9, 3.793223852287105*^9, 3.793224373544454*^9, {
   3.793287352718788*^9, 3.793287374768783*^9}, 3.793287762007783*^9, 
   3.793287802448783*^9, 3.7932978260830646`*^9, 3.793401836517068*^9, 
   3.7934021440880723`*^9, 3.793402325573067*^9, {3.793402391232068*^9, 
   3.7934024202310667`*^9}, 3.7934024640750675`*^9, 3.7934025042990675`*^9, 
   3.793402730605003*^9, 3.7934039383151417`*^9, 3.824532524796343*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"d17f37e0-b51b-45fe-86d3-9bf125e26748"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox["InterpolatingFunction",
    "SummaryHead"], "[", 
   DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = "Ready"}, 
    TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
            PaneBox[
             ButtonBox[
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEBitmaps", "SquarePlusIconMedium"]], 
              ButtonFunction :> (Typeset`open$$ = True), Appearance -> None, 
              Evaluator -> Automatic, Method -> "Preemptive"], 
             Alignment -> {Center, Center}, ImageSize -> 
             Dynamic[{
               Automatic, 3.5 CurrentValue["FontCapHeight"]/
                AbsoluteCurrentValue[Magnification]}]], 
            GraphicsBox[{{{{}, {}, 
                TagBox[{
                  Directive[
                   Opacity[1.], 
                   RGBColor[0.368417, 0.506779, 0.709798], 
                   AbsoluteThickness[1]], 
                  LineBox[CompressedData["
1:eJwB0QMu/CFib1JlAgAAADwAAAACAAAAStFeOa+/tj6Rjy7vlAkJPzd0wYnD
3fQ/y3iThw4IDD/SUFjDa74FQJ6CxbLmrg8/IqE47AknEEBkabigbcIRP9Wb
k3tZVBVAYaolWe/cEz+7wbiC/fEaQLegkVPQbRY/gEqXStgXIEDWRfEpLR8Z
P7tJtw/c7iJA+2IDzwFoHD/ziT6XnbglQFk31rcMBiA/2iBupGZSKEBgTO3A
a+4hP1rNgu1ZJCtA+lYIK55BJD+J0D+8VMYtQOc04wessiY/WwqypoYtMEBA
U7zxTWApPz63Ng34kzFAonSBne2jLD94j482beIyQOviza0FCDA/f/LaffdM
NEAZ0UkNBx4yPwX2WabgsDVArP3tZ4xtND/iJK2Rzfw2QC/Li8rC2DY/jN7y
ms9kOEBUDHNIIss5P43DDGfVtDlAY7ZpBlziPD9bMxlR8CA7QBfs8+gxU0A/
p0NZHGqGPEBseDzhOGlCP0t/barn0z1AuHjOkCmYRD+8RXRWej0/QD1ZldzS
QEc/wpunYohHQEBaNAtOmgpKP+XkrgoD7UBAXZBXoIkYTT9vc69BiKBBQELP
bsPUZ1A/pRcaWg9IQkAHnljKaVlSP0EBfgGh/UJAIfrQBIy2VD8cu3sZ4q9D
QFkgv7znUlc/oorjEiVWREAGSdYImAxaP4+fRJtyCkVARkvVM3FbXT8oyg8F
wrJFQHcn9ZwcaGA/AMV038BXRkDfJBXp4EpiPz4F00jKCkdAtKmZsH+TZD8o
W5uT1bFHQIKLx7JJ9GY/ePZcbetmSEATHQXWmtRpP3SniCgDEElAPCKRGT/T
bD+vKE5UyrVJQOLGa/5aCnA/Ue8MD5xpSkB1tJd5lgByP5/LNatvEUtACn4b
7fsIdD9T7VfWTcdLQKrMfMyRenY/R98Tctt5TEDunTNd3SR5P+bmOe9qIE1A
qy07Y33jez/rM1n7BNVNQEWZ5oOKK38/nJbi6KB9TkCAWNKiekWBP4zJBUfs
Ik9At7oOG4UUgz/iQSI0QtZPQNR/yKWQOoU/8mdUAc0+UECooD6ZcWuHP6ZR
FDB+mVBA4x6oCIECij96IyEXh/JQQN/YhZFayIw/JADj7pBFUUCKHhN4sZWP
P4F/IQ6gn1FATd54OmFvkT+0CRUesPNRQLzN3XS2FpM/mjaFdcVOUkBhEQsn
LASVP59LQoUyqFJAZoYmf+wMlz96a7SFoPtSQIoppAf9E5k/CC6jzRNWU0CC
6i3UuWubP2z7RgaIqlNA7yINigC/nT8yFFD6//9TQBJqJuVEHqA/mgqkGA==

                   "]]}, 
                 Annotation[#, "Charting`Private`Tag$9909#1"]& ]}}, {}}, {
             DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
              AxesOrigin -> {0, 0}, FrameTicks -> {{{}, {}}, {{}, {}}}, 
              GridLines -> {None, None}, DisplayFunction -> Identity, 
              PlotRangePadding -> {{
                 Scaled[0.1], 
                 Scaled[0.1]}, {
                 Scaled[0.1], 
                 Scaled[0.1]}}, PlotRangeClipping -> True, ImagePadding -> 
              All, DisplayFunction -> Identity, AspectRatio -> 1, 
              Axes -> {False, False}, AxesLabel -> {None, None}, 
              AxesOrigin -> {0, 0}, DisplayFunction :> Identity, 
              Frame -> {{True, True}, {True, True}}, 
              FrameLabel -> {{None, None}, {None, None}}, FrameStyle -> 
              Directive[
                Opacity[0.5], 
                Thickness[Tiny], 
                RGBColor[0.368417, 0.506779, 0.709798]], 
              FrameTicks -> {{None, None}, {None, None}}, 
              GridLines -> {None, None}, GridLinesStyle -> Directive[
                GrayLevel[0.5, 0.4]], ImageSize -> 
              Dynamic[{
                Automatic, 3.5 CurrentValue["FontCapHeight"]/
                 AbsoluteCurrentValue[Magnification]}], 
              Method -> {
               "DefaultBoundaryStyle" -> Automatic, 
                "DefaultGraphicsInteraction" -> {
                 "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
                  "Effects" -> {
                   "Highlight" -> {"ratio" -> 2}, 
                    "HighlightPoint" -> {"ratio" -> 2}, 
                    "Droplines" -> {
                    "freeformCursorMode" -> True, 
                    "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
                "DefaultMeshStyle" -> AbsolutePointSize[6], 
                "ScalingFunctions" -> None, 
                "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& ), "CopiedValueFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& )}}, 
              PlotRange -> {{0., 80.}, {0., 0.03148093507043738}}, 
              PlotRangeClipping -> True, PlotRangePadding -> {{
                 Scaled[0.1], 
                 Scaled[0.1]}, {
                 Scaled[0.1], 
                 Scaled[0.1]}}, Ticks -> {Automatic, Automatic}}], 
            GridBox[{{
               RowBox[{
                 TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox[
                  RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"0.`", ",", "80.`"}], "}"}], "}"}], 
                  "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["\"scalar\"", "SummaryItem"]}]}}, 
             GridBoxAlignment -> {
              "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
             False, GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{2}}, "Rows" -> {{Automatic}}},
              BaseStyle -> {
              ShowStringCharacters -> False, NumberMarks -> False, 
               PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
          GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
          BaselinePosition -> {1, 1}], True -> GridBox[{{
            PaneBox[
             ButtonBox[
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEBitmaps", "SquareMinusIconMedium"]], 
              ButtonFunction :> (Typeset`open$$ = False), Appearance -> None, 
              Evaluator -> Automatic, Method -> "Preemptive"], 
             Alignment -> {Center, Center}, ImageSize -> 
             Dynamic[{
               Automatic, 3.5 CurrentValue["FontCapHeight"]/
                AbsoluteCurrentValue[Magnification]}]], 
            GraphicsBox[{{{{}, {}, 
                TagBox[{
                  Directive[
                   Opacity[1.], 
                   RGBColor[0.368417, 0.506779, 0.709798], 
                   AbsoluteThickness[1]], 
                  LineBox[CompressedData["
1:eJwB0QMu/CFib1JlAgAAADwAAAACAAAAStFeOa+/tj6Rjy7vlAkJPzd0wYnD
3fQ/y3iThw4IDD/SUFjDa74FQJ6CxbLmrg8/IqE47AknEEBkabigbcIRP9Wb
k3tZVBVAYaolWe/cEz+7wbiC/fEaQLegkVPQbRY/gEqXStgXIEDWRfEpLR8Z
P7tJtw/c7iJA+2IDzwFoHD/ziT6XnbglQFk31rcMBiA/2iBupGZSKEBgTO3A
a+4hP1rNgu1ZJCtA+lYIK55BJD+J0D+8VMYtQOc04wessiY/WwqypoYtMEBA
U7zxTWApPz63Ng34kzFAonSBne2jLD94j482beIyQOviza0FCDA/f/LaffdM
NEAZ0UkNBx4yPwX2WabgsDVArP3tZ4xtND/iJK2Rzfw2QC/Li8rC2DY/jN7y
ms9kOEBUDHNIIss5P43DDGfVtDlAY7ZpBlziPD9bMxlR8CA7QBfs8+gxU0A/
p0NZHGqGPEBseDzhOGlCP0t/barn0z1AuHjOkCmYRD+8RXRWej0/QD1ZldzS
QEc/wpunYohHQEBaNAtOmgpKP+XkrgoD7UBAXZBXoIkYTT9vc69BiKBBQELP
bsPUZ1A/pRcaWg9IQkAHnljKaVlSP0EBfgGh/UJAIfrQBIy2VD8cu3sZ4q9D
QFkgv7znUlc/oorjEiVWREAGSdYImAxaP4+fRJtyCkVARkvVM3FbXT8oyg8F
wrJFQHcn9ZwcaGA/AMV038BXRkDfJBXp4EpiPz4F00jKCkdAtKmZsH+TZD8o
W5uT1bFHQIKLx7JJ9GY/ePZcbetmSEATHQXWmtRpP3SniCgDEElAPCKRGT/T
bD+vKE5UyrVJQOLGa/5aCnA/Ue8MD5xpSkB1tJd5lgByP5/LNatvEUtACn4b
7fsIdD9T7VfWTcdLQKrMfMyRenY/R98Tctt5TEDunTNd3SR5P+bmOe9qIE1A
qy07Y33jez/rM1n7BNVNQEWZ5oOKK38/nJbi6KB9TkCAWNKiekWBP4zJBUfs
Ik9At7oOG4UUgz/iQSI0QtZPQNR/yKWQOoU/8mdUAc0+UECooD6ZcWuHP6ZR
FDB+mVBA4x6oCIECij96IyEXh/JQQN/YhZFayIw/JADj7pBFUUCKHhN4sZWP
P4F/IQ6gn1FATd54OmFvkT+0CRUesPNRQLzN3XS2FpM/mjaFdcVOUkBhEQsn
LASVP59LQoUyqFJAZoYmf+wMlz96a7SFoPtSQIoppAf9E5k/CC6jzRNWU0CC
6i3UuWubP2z7RgaIqlNA7yINigC/nT8yFFD6//9TQBJqJuVEHqA/mgqkGA==

                   "]]}, 
                 Annotation[#, "Charting`Private`Tag$9909#1"]& ]}}, {}}, {
             DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
              AxesOrigin -> {0, 0}, FrameTicks -> {{{}, {}}, {{}, {}}}, 
              GridLines -> {None, None}, DisplayFunction -> Identity, 
              PlotRangePadding -> {{
                 Scaled[0.1], 
                 Scaled[0.1]}, {
                 Scaled[0.1], 
                 Scaled[0.1]}}, PlotRangeClipping -> True, ImagePadding -> 
              All, DisplayFunction -> Identity, AspectRatio -> 1, 
              Axes -> {False, False}, AxesLabel -> {None, None}, 
              AxesOrigin -> {0, 0}, DisplayFunction :> Identity, 
              Frame -> {{True, True}, {True, True}}, 
              FrameLabel -> {{None, None}, {None, None}}, FrameStyle -> 
              Directive[
                Opacity[0.5], 
                Thickness[Tiny], 
                RGBColor[0.368417, 0.506779, 0.709798]], 
              FrameTicks -> {{None, None}, {None, None}}, 
              GridLines -> {None, None}, GridLinesStyle -> Directive[
                GrayLevel[0.5, 0.4]], ImageSize -> 
              Dynamic[{
                Automatic, 3.5 CurrentValue["FontCapHeight"]/
                 AbsoluteCurrentValue[Magnification]}], 
              Method -> {
               "DefaultBoundaryStyle" -> Automatic, 
                "DefaultGraphicsInteraction" -> {
                 "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
                  "Effects" -> {
                   "Highlight" -> {"ratio" -> 2}, 
                    "HighlightPoint" -> {"ratio" -> 2}, 
                    "Droplines" -> {
                    "freeformCursorMode" -> True, 
                    "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
                "DefaultMeshStyle" -> AbsolutePointSize[6], 
                "ScalingFunctions" -> None, 
                "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& ), "CopiedValueFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& )}}, 
              PlotRange -> {{0., 80.}, {0., 0.03148093507043738}}, 
              PlotRangeClipping -> True, PlotRangePadding -> {{
                 Scaled[0.1], 
                 Scaled[0.1]}, {
                 Scaled[0.1], 
                 Scaled[0.1]}}, Ticks -> {Automatic, Automatic}}], 
            GridBox[{{
               RowBox[{
                 TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox[
                  RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"0.`", ",", "80.`"}], "}"}], "}"}], 
                  "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["\"scalar\"", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["3", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["\"Hermite\"", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["False", "SummaryItem"]}]}}, 
             GridBoxAlignment -> {
              "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
             False, GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{2}}, "Rows" -> {{Automatic}}},
              BaseStyle -> {
              ShowStringCharacters -> False, NumberMarks -> False, 
               PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
          GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
          BaselinePosition -> {1, 1}]}, 
       Dynamic[Typeset`open$$], ImageSize -> Automatic]},
     "SummaryPanel"],
    DynamicModuleValues:>{}], "]"}],
  InterpolatingFunction[{{0., 80.}}, {
   5, 7, 1, {34}, {4}, 0, 0, 0, 0, Automatic, {}, {}, False}, {{0., 
   0.008211878606325291, 0.016423757212650582`, 1.1577701980851232`, 
   2.299116638957596, 3.440463079830068, 5.580465906739493, 7.720468733648918,
    9.860471560558343, 12.000474387467769`, 14.651996297105107`, 
   17.30351820674245, 19.955040116379788`, 22.60656202601713, 
   25.25808393565447, 28.469748006449052`, 31.681412077243635`, 
   34.89307614803822, 38.104740218832795`, 41.31640428962738, 
   44.52806836042196, 48.209489866600755`, 51.89091137277955, 
   54.62800259458475, 57.365093816389944`, 60.10218503819514, 
   62.83927626000033, 65.57636748180553, 68.31345870361073, 71.05054992541592,
    73.78764114722112, 76.52473236902632, 78.26236618451316, 80.}}, {
   Developer`PackedArrayForm, {0, 2, 4, 6, 8, 10, 12, 14, 16, 18, 20, 22, 24, 
    26, 28, 30, 32, 34, 36, 38, 40, 42, 44, 46, 48, 50, 52, 54, 56, 58, 60, 
    62, 64, 66, 68}, CompressedData["
1:eJwBLQLS/SFib1JlAQAAAEQAAAA4heK9lAkJP1yTxkkOVtE+IRy/zSMOCT/o
/zkJNlnRPmvnBLKzEgk/IlmqW15c0T5ed/evsq0LPywZpKXvKdM+IGLW9/WN
Dj+AmJf9YifVPqM9yfBW3RA/BscEMbtZ1z6677FwQksUP5QZCfgzGNw+HYBY
1kFsGD8UM55vV+fgPta0JscdZB0/pXRMDIhW5D4sH1XlKa8hPzxd++T+d+g+
GHSP4KQ9Jj9OH5rSJcPuPjyhyF0U+Cs/SRwmJbFV8z4idDLMppUxP7AAHS00
TPg+ZRLvCqIbNj/J8zukTob+PqjmaQ8Vyjs/1s9FP3gqAz9ItLR/1lJCP8vk
7V5DPAk/AyUT2dUmSD8emo2dmJgQPzXO9mTtz08/ZaJRWz/MFT+KPFBQne5U
P+3pDxpAkxw/+LOZMiyDWz9IyjCGv64iP4Kdg7UfDWI/c7s4eStZKD+67pS/
/ZRoP5rlBGNkZzA/YhIw+pGscD9T+2QApO81P/hWt/n52XQ/cMMeN7IOOz/i
oK6Lv/x5P/ZgkuxSlEA/NIOj9uwggD8n4kd5ISpEP0htZDa/7IM/WnO77hZQ
SD/1xKb6unqIP1aSoezXB00/iJdycHjjjT8qlmLPDCZRP8dWDtgCH5I/SVxT
MRUIVD8S1clhVc+VP1w+Ck4/IFc/8ca8I+4Kmj8l05VpH2JaP8Nk/UbvBZ0/
OgB0g9OCXD+Lu/P6RB6gPyEqLjASq14/D3/x+g==
    "]}, {Automatic}],
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output",
 CellChangeTimes->{
  3.7931227434616537`*^9, 3.793122819689846*^9, {3.793122856105218*^9, 
   3.793122897977666*^9}, 3.7931229584667463`*^9, 3.7931229902345057`*^9, 
   3.7931232293120327`*^9, 3.793123289769927*^9, {3.79312342392732*^9, 
   3.793123449998481*^9}, 3.7931235473957033`*^9, 3.7931235868282223`*^9, 
   3.793123671182539*^9, 3.7931238390927267`*^9, 3.7931239240749073`*^9, 
   3.7931241618259993`*^9, 3.7931242933400793`*^9, 3.7931244621187763`*^9, {
   3.793124542940534*^9, 3.793124572605843*^9}, 3.793124635804078*^9, 
   3.793124672379466*^9, 3.793124779887642*^9, 3.79312484519706*^9, 
   3.793124877630179*^9, {3.793124909464181*^9, 3.7931249179324837`*^9}, 
   3.793125003784465*^9, 3.793125073549595*^9, 3.793125138333951*^9, {
   3.7931251875730333`*^9, 3.7931251916766577`*^9}, 3.793125251838825*^9, 
   3.793125289367548*^9, 3.793125387554441*^9, 3.793125450164056*^9, 
   3.793125529644301*^9, 3.793125562375999*^9, 3.793125719436274*^9, 
   3.7931257528473797`*^9, {3.7931258191565332`*^9, 3.793125839299905*^9}, 
   3.793125872217445*^9, 3.7931260784040613`*^9, 3.793126114362714*^9, {
   3.793126379920179*^9, 3.7931263828470497`*^9}, {3.793126464727227*^9, 
   3.7931264901869097`*^9}, {3.7931265248098707`*^9, 3.793126581429575*^9}, {
   3.793126634388142*^9, 3.7931266661724987`*^9}, 3.7931267055524406`*^9, {
   3.793220423884582*^9, 3.793220448739499*^9}, 3.793221082655582*^9, 
   3.793221343064475*^9, 3.7932214588611183`*^9, 3.7932221998700857`*^9, 
   3.793222838596732*^9, {3.7932228763194532`*^9, 3.79322289693723*^9}, 
   3.793223022979884*^9, 3.793223071431253*^9, {3.793223154720566*^9, 
   3.793223203418968*^9}, {3.793223248411333*^9, 3.793223303203636*^9}, {
   3.793223413766755*^9, 3.793223443449913*^9}, 3.7932235194843273`*^9, 
   3.793223599913848*^9, 3.793223666606126*^9, 3.793223704920658*^9, 
   3.793223748177013*^9, 3.793223852287105*^9, 3.793224373544454*^9, {
   3.793287352718788*^9, 3.793287374768783*^9}, 3.793287762007783*^9, 
   3.793287802448783*^9, 3.7932978260830646`*^9, 3.793401836517068*^9, 
   3.7934021440880723`*^9, 3.793402325573067*^9, {3.793402391232068*^9, 
   3.7934024202310667`*^9}, 3.7934024640750675`*^9, 3.7934025042990675`*^9, 
   3.793402730605003*^9, 3.7934039383151417`*^9, 3.82453252482307*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"016d3971-e398-43fd-8174-16473d2f3f99"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwB4QQe+yFib1JlAgAAAE0AAAACAAAAMckiBQAAREAwzdxpSJYVwIqRF4Qt
AURAVo01OqKUFcDiWQwDWwJEQJ9OxQ78khXAlOr1ALYERECG2Y7Er48VwPYL
yfxrCURAo73tYheJFcC8Tm/01xJEQK0eAGznexXASNS7468lREC+DB+5imEV
wGDfVMJfS0RAruP4k94sFcAfOiWNFp1EQC5VSULquhTA+s41F2PpRECBZ/0t
2VAUwMP2pXowNEVA11gnTi7pE8AbY7TrVIVFQEkSB8AVeRPAkAkDHA/RRUAf
+hLx0RATwJT071kgI0ZAzZNgPjygEsCGcjxxsnNGQJO0m7AnMhLAlCrJR9q+
RkCVZuDT5MsRwDIn9CtZEEdAuk21NHddEcDsXV/PbVxHQHo2TIXR9hDAlCcq
TAOnR0Di2aJ1oJIQwMw1k9bv90dANAM/MHAmEMAgfjwgckNIQDVocQ0GhA/A
BAuEd0uVSEDF/aKIfasOwNUqK6il5UhAJvpCayHYDcDDhBKYlTBJQIjgIWkh
FA3AQCOYldyBSUAVEGRr0UAMwNr7XVK5zUlAhZz9VtZ8C8ADGcIc7R9KQAgf
1/PqqQrAGsmFwKFwSkBFCXkKV9wJwE2ziSPsu0pA4Gg7G+8dCcAQ4iuUjQ1L
QKqh7zkNUQjA8EoOxMRZS0BmG38rSJMHwL1GUM18pEtAhxmDLbjaBsAahzDk
i/VLQJslMOgyFAbAkwFRujBBTEBdevKYlVwFwJzAD54sk0xAlf7tlW6XBMCS
Ei5bqeNMQH5cbgfR1wPApZ6M17suTUCPFbSA3yYDwEdviWElgE1A1wvghvpo
AsAGesaqJMxNQKSW9JiiuQHAshdjzaQWTkD2GN3Dlw8BwO75nf17Z05AmrcC
vDNZAMBGFhnt6LJOQG3y3X0hYv+/Lncy6qwET0Al9DkFIvr9vzMSjKYGUU9A
d1FFHlWu/L8lQEU84ZtPQCTeS70zbfu/p7Kc3xLtT0ChevPXnxX6v6IvGiFt
HFBArRW0oIDZ+L85KDVZfEVQQHdfFy/3h/e/R+r//cttUEAqc4LVv0H2v2PJ
aoJmk1BA7wpEux8W9b/HyqSNLLxQQHw4vrFq1vO/Oel+eD3iUEDCRfnY27Dy
vyLRCNCOB1FAS6riK7qV8b9S22GuCzBRQMc8uRHMZ/C/kQJbbNNVUUCiHNW+
Dqbuv/RQnx58VlFAerf1BH2c7r9Yn+PQJFdRQIQ7/wvsku6/HjxsNXZYUUBy
OeJczH/uv6x1ff4YW1FAJHN7CpZZ7r/G6J+QXmBRQFb1eJlNDe6//M7ktOlq
UUDnaK+oTXXtv2AdKWeSa1FAE1iXFdRr7b/Da20ZO2xRQAGbAURbYu2/igj2
fYxtUUDyxG3la0/tvxdCB0cvcFFASVUZO5Yp7b8ytSnZdHVRQHGMPzUP3uy/
lQNuix12UUBVZjO8odTsv/hRsj3GdlFAG9/oBDXL7L+/7jqiF3hRQOZyp9td
uOy/TChMa7p6UUD8C9ieuJLsv7B2kB1je1FA4QQ+NFGJ7L8TxdTPC3xRQKcb
govqf+y/2mFdNF19UUCiH7J/H23svz2woeYFflFAkrWkHLtj7L+g/uWYrn5R
QLasgntXWuy/BE0qS1d/UUCIn0+c9FDsv2ebbv3/f1FAGzYOf5JH7L86U0R5

       "]]},
     Annotation[#, "Charting`Private`Tag$9987#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{40., -5.39676061067739},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Part[#, 1], 
      Exp[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Part[#, 1], 
      Exp[
       Part[#, 2]]}& )},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Quiet[
      Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , 
     Charting`ScaledFrameTicks[{Log, Exp}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{{40, 70}, {-5.39676061067739, -0.8837368470719328}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->FrontEndValueCache[{Automatic, Quiet[
      Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& }, {
    Automatic, {{-5.298317366548036, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.005\"", 0.005, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.605170185988091, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.010\"", 0.01, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.995732273553991, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.050\"", 0.05, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.100\"", 0.1, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.500\"", 0.5, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-6.907755278982137, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-6.214608098422191, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.809142990314028, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.521460917862246, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.115995809754082, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.961845129926823, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.8283137373023015`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.710530701645918, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-3.912023005428146, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-3.506557897319982, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-3.2188758248682006`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.8134107167600364`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.659260036932778, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.5257286443082556`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.4079456086518722`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.916290731874155, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0., 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}}]]], "Output",
 CellChangeTimes->{
  3.7931227434616537`*^9, 3.793122819689846*^9, {3.793122856105218*^9, 
   3.793122897977666*^9}, 3.7931229584667463`*^9, 3.7931229902345057`*^9, 
   3.7931232293120327`*^9, 3.793123289769927*^9, {3.79312342392732*^9, 
   3.793123449998481*^9}, 3.7931235473957033`*^9, 3.7931235868282223`*^9, 
   3.793123671182539*^9, 3.7931238390927267`*^9, 3.7931239240749073`*^9, 
   3.7931241618259993`*^9, 3.7931242933400793`*^9, 3.7931244621187763`*^9, {
   3.793124542940534*^9, 3.793124572605843*^9}, 3.793124635804078*^9, 
   3.793124672379466*^9, 3.793124779887642*^9, 3.79312484519706*^9, 
   3.793124877630179*^9, {3.793124909464181*^9, 3.7931249179324837`*^9}, 
   3.793125003784465*^9, 3.793125073549595*^9, 3.793125138333951*^9, {
   3.7931251875730333`*^9, 3.7931251916766577`*^9}, 3.793125251838825*^9, 
   3.793125289367548*^9, 3.793125387554441*^9, 3.793125450164056*^9, 
   3.793125529644301*^9, 3.793125562375999*^9, 3.793125719436274*^9, 
   3.7931257528473797`*^9, {3.7931258191565332`*^9, 3.793125839299905*^9}, 
   3.793125872217445*^9, 3.7931260784040613`*^9, 3.793126114362714*^9, {
   3.793126379920179*^9, 3.7931263828470497`*^9}, {3.793126464727227*^9, 
   3.7931264901869097`*^9}, {3.7931265248098707`*^9, 3.793126581429575*^9}, {
   3.793126634388142*^9, 3.7931266661724987`*^9}, 3.7931267055524406`*^9, {
   3.793220423884582*^9, 3.793220448739499*^9}, 3.793221082655582*^9, 
   3.793221343064475*^9, 3.7932214588611183`*^9, 3.7932221998700857`*^9, 
   3.793222838596732*^9, {3.7932228763194532`*^9, 3.79322289693723*^9}, 
   3.793223022979884*^9, 3.793223071431253*^9, {3.793223154720566*^9, 
   3.793223203418968*^9}, {3.793223248411333*^9, 3.793223303203636*^9}, {
   3.793223413766755*^9, 3.793223443449913*^9}, 3.7932235194843273`*^9, 
   3.793223599913848*^9, 3.793223666606126*^9, 3.793223704920658*^9, 
   3.793223748177013*^9, 3.793223852287105*^9, 3.793224373544454*^9, {
   3.793287352718788*^9, 3.793287374768783*^9}, 3.793287762007783*^9, 
   3.793287802448783*^9, 3.7932978260830646`*^9, 3.793401836517068*^9, 
   3.7934021440880723`*^9, 3.793402325573067*^9, {3.793402391232068*^9, 
   3.7934024202310667`*^9}, 3.7934024640750675`*^9, 3.7934025042990675`*^9, 
   3.793402730605003*^9, 3.7934039383151417`*^9, 3.824532525003911*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"2bf20109-e22a-4add-98ca-fae4cdf5d5e7"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVkHsw1AkAx5clnJNaRSRv+xPSJnqI+32rZS277E+6bJLYOifvHpTXpThn
WUfWpImUSw8jNUvO0VMds7Rbric1yWOvdIkKR3nc3h/f+c5nvjPf+c7XOjIh
aI8mjUbjq/W/r5LbaNNobLQbmycrFstJcbFJ9goNNipqC6XjlnKyX/gtPVST
jckmRY21o5yUvhunNWqp8xeZ93K+k5MT+vLpGD02lG2iJxlRcvJ6QMLYMwYb
bubeDS7NctL3ccvAFXt1bhrbUBHZQe7qDW4N92cjsj5RrHW7k7T0sJcYV7BR
vtvaYOMnJflF6W4iGmLj8Irc+6csu8i7E9WpLDdvGI2rtiS++YtcKmr4JzjH
G1aC4EgtvSdkkR7d3LDLG+vGs55f9nhGSsdGhFa2PlBcW2I+191N/rzPM0m2
3wdN0u2Wm2UvSamjnNNz0we5484huhW9pCsx5iRcwMGjLmVtcX4f+T4s/EHc
Dg5ab8xUGwUPkFLCkUe/wEGkm3gh5aUi77uXPB35l4ORLUb2dUffkFaZnlb7
NvuikXukhno8RGrpZ6f4l/pCMS9eYSN9Tz5xdLpYrfJFBOFitjBvhLybzSgr
ZXFxYLpyfIP3RxK2ZaUvs7hw5kuT6vQ/kz1fw4L+UHAhTvnmsFv3GEk3bTUf
tvTD86S6W8rJCdJMnnP7bKIf7DNM5456TZH8+jzb9y1++NzHKJvI/Uou6HeS
Sgz8Ufhm35e8tbPkqN/8e/eE/rgwP2wqOpmGGz4CRfo5f1RORXdKBzRglssa
zB/3h3CP8/VfJHSUaFDNrI08aF3cXxu0Thvltw1PO5fw0B5DU21w0MFxhkvo
pQEeFHOLUliueqg+XfCsxYWPQUVo9rH1+uAk5EXYH+EjYe3mVdxiA8xLbaux
u8/HGhH/+cFBQ8hMRIpzxgGwaJZo9DIX4sNUxUxaVABs9M/LDPMY8DE2HX4r
C0B1wG9Zr1RGcElxfVerFQixMmTS6cBirGYUnJ9HBWLvJu5qs6/GsIe3Z9+p
QMTnL91tV7AEF2TlvYzhQLw+khHVG2SGqpVm1nHmAtw0bl6ZbWCO9Q7uwnRv
Afqn61VVNAtw3s3NdMYJMJsb5X5nxhIi+d6jP5QI4CAJTysYs0J7xzmJ83UB
ppfmBKXo2GD9UOYhr34BNJtK2+sNbWHTpfuwUIdCubaiPNLUDkEvIur0WRRe
C3uCjqnXFWuGxj7aSqG40PZpu5CJMUGlRfr3FMoGC39v2clESOXAQ7ttFOzL
Xs9cETFh4RnrnhxC4URVeNPJOCZqD2bMLgmlcH676lVSFhNtbyuLdu6iUGDT
2Op2iYlp5WDD0F4K/Xanf6RPMbFr2fKo4zEU3D7KMuizTNyNiTPdEEvhFr13
lE4nINadyCiIo/Cx8cyotgEBk006nJWJFGo87gTOtybgem1594GDFBLPLtrB
4hIopcfnL0umUK/TtG5NAIFJSubVpuY015kEzy0Ebn3wqDI5REHsWjjMDSPA
c+DFNKdSuNgps4hOInA1uWiZKI3CAgmvIymZgNGfjx/op1PQ1OlQpqYR6IkI
cwvLoPC5pKhPkkPA6+rZv7Uz1X90RI+cEBM4M6sqq1PzJ13O1qpfCWjxHf23
/aTuWzTKuCwlEHUqfmZOzZWeKxyaThL4D9a4GdY=
       "]]},
     Annotation[#, "Charting`Private`Tag$10178#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{40., 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{40, 70}, {0., 11.800233130952902`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.7931227434616537`*^9, 3.793122819689846*^9, {3.793122856105218*^9, 
   3.793122897977666*^9}, 3.7931229584667463`*^9, 3.7931229902345057`*^9, 
   3.7931232293120327`*^9, 3.793123289769927*^9, {3.79312342392732*^9, 
   3.793123449998481*^9}, 3.7931235473957033`*^9, 3.7931235868282223`*^9, 
   3.793123671182539*^9, 3.7931238390927267`*^9, 3.7931239240749073`*^9, 
   3.7931241618259993`*^9, 3.7931242933400793`*^9, 3.7931244621187763`*^9, {
   3.793124542940534*^9, 3.793124572605843*^9}, 3.793124635804078*^9, 
   3.793124672379466*^9, 3.793124779887642*^9, 3.79312484519706*^9, 
   3.793124877630179*^9, {3.793124909464181*^9, 3.7931249179324837`*^9}, 
   3.793125003784465*^9, 3.793125073549595*^9, 3.793125138333951*^9, {
   3.7931251875730333`*^9, 3.7931251916766577`*^9}, 3.793125251838825*^9, 
   3.793125289367548*^9, 3.793125387554441*^9, 3.793125450164056*^9, 
   3.793125529644301*^9, 3.793125562375999*^9, 3.793125719436274*^9, 
   3.7931257528473797`*^9, {3.7931258191565332`*^9, 3.793125839299905*^9}, 
   3.793125872217445*^9, 3.7931260784040613`*^9, 3.793126114362714*^9, {
   3.793126379920179*^9, 3.7931263828470497`*^9}, {3.793126464727227*^9, 
   3.7931264901869097`*^9}, {3.7931265248098707`*^9, 3.793126581429575*^9}, {
   3.793126634388142*^9, 3.7931266661724987`*^9}, 3.7931267055524406`*^9, {
   3.793220423884582*^9, 3.793220448739499*^9}, 3.793221082655582*^9, 
   3.793221343064475*^9, 3.7932214588611183`*^9, 3.7932221998700857`*^9, 
   3.793222838596732*^9, {3.7932228763194532`*^9, 3.79322289693723*^9}, 
   3.793223022979884*^9, 3.793223071431253*^9, {3.793223154720566*^9, 
   3.793223203418968*^9}, {3.793223248411333*^9, 3.793223303203636*^9}, {
   3.793223413766755*^9, 3.793223443449913*^9}, 3.7932235194843273`*^9, 
   3.793223599913848*^9, 3.793223666606126*^9, 3.793223704920658*^9, 
   3.793223748177013*^9, 3.793223852287105*^9, 3.793224373544454*^9, {
   3.793287352718788*^9, 3.793287374768783*^9}, 3.793287762007783*^9, 
   3.793287802448783*^9, 3.7932978260830646`*^9, 3.793401836517068*^9, 
   3.7934021440880723`*^9, 3.793402325573067*^9, {3.793402391232068*^9, 
   3.7934024202310667`*^9}, 3.7934024640750675`*^9, 3.7934025042990675`*^9, 
   3.793402730605003*^9, 3.7934039383151417`*^9, 3.824532525248814*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"8902ab8c-a558-4ae8-ae5c-3f8ac662177a"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.79312582519835*^9},
 CellLabel->"In[15]:=",ExpressionUUID->"004582c2-6422-46ee-ae3a-e6ffc47d88d3"],

Cell[BoxData[
 RowBox[{"(*", "Sweden", "*)"}]], "Input",
 CellChangeTimes->{{3.7931129860622673`*^9, 3.793112989797537*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"e470aca3-b06e-458d-9854-19f820dad5ab"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r", ">", "0"}], ",", 
     RowBox[{"\[Delta]", ">", "0"}], ",", 
     RowBox[{"m", ">", "0"}], ",", 
     RowBox[{"\[Beta]", ">", "0"}], ",", 
     RowBox[{"0", "<", "q", "<", "1"}], ",", 
     RowBox[{"\[Gamma]", ">", "1"}], ",", 
     RowBox[{"a", ">", "0"}], ",", 
     RowBox[{"\[Zeta]", ">", "0"}], ",", 
     RowBox[{"\[Psi]", ">", "1"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"parvalEZS", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r", "\[Rule]", 
      RowBox[{"1", "/", "100"}]}], ",", 
     RowBox[{"\[Delta]", "\[Rule]", 
      RowBox[{"3", "/", "100"}]}], ",", 
     RowBox[{"\[Beta]", "\[Rule]", ".0765124"}], ",", 
     RowBox[{"\[Gamma]", "\[Rule]", "2"}], ",", 
     RowBox[{"a", "\[Rule]", ".25"}], ",", 
     RowBox[{"\[Zeta]", "\[Rule]", 
      RowBox[{"5", "/", "10"}]}], ",", " ", 
     RowBox[{"q", "\[Rule]", " ", ".64"}], ",", 
     RowBox[{"\[Psi]", "\[Rule]", "1.5"}], ",", 
     RowBox[{"m0", "\[Rule]", 
      RowBox[{"Exp", "[", 
       RowBox[{"mortNHC", "[", "0", "]"}], "]"}]}], ",", 
     RowBox[{"\[Mu]", "\[Rule]", "0.052"}], ",", 
     RowBox[{"\[Sigma]", "\[Rule]", ".154"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"\[Beta]lS", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"\[Beta]", "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", "q"}], ")"}], "*", 
      RowBox[{"a", "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Psi]", "-", "1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "q"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}]}]}], ")"}], "/.", 
   "parvalEZS"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"asyu1EZS", "[", "m_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"\[Beta]lS", "<=", "0"}], ",", "0", ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"m", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Zeta]", 
               RowBox[{"1", "-", "\[Gamma]"}]]}], ")"}], "*", "\[Psi]"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}], "*", 
            "\[Beta]lS"}]]], " ", "*", "\[Beta]lS"}], ")"}], "/", 
       RowBox[{"ExpIntegralE", "[", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"r", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "/", 
                 RowBox[{"(", 
                  RowBox[{"2", "*", "\[Gamma]"}], ")"}]}], ")"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"\[Mu]", "/", "\[Sigma]"}], ")"}], "^", "2"}]}]}], 
             ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Psi]"}], ")"}]}], "+", 
           RowBox[{"(", 
            RowBox[{"\[Beta]", "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "/", "q"}], ")"}], "*", 
              RowBox[{"a", "^", 
               RowBox[{"(", 
                RowBox[{"1", "/", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Psi]", "-", "1"}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "q"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}]}]}], ")"}], " ", 
           "+", 
           RowBox[{"\[Delta]", "*", "\[Psi]"}]}], "\[Beta]lS"], ",", 
         FractionBox[
          RowBox[{
           RowBox[{"m", "*", "\[Psi]"}], "-", 
           RowBox[{"m", "*", "\[Psi]", "*", 
            SuperscriptBox["\[Zeta]", 
             RowBox[{"1", "-", "\[Gamma]"}]]}]}], 
          RowBox[{"\[Beta]lS", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]}]]}], "]"}]}], 
      ")"}], "/.", "parvalEZS"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"asyu2EZS", "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"\[Beta]", "*", 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"#", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Zeta]", 
             RowBox[{"1", "-", "\[Gamma]"}]]}], ")"}], "*", "\[Psi]"}], 
         RowBox[{"\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]}]]], " "}], 
      RowBox[{"ExpIntegralE", "[", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"r", "+", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "/", 
                RowBox[{"(", 
                 RowBox[{"2", "*", "\[Gamma]"}], ")"}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Mu]", "/", "\[Sigma]"}], ")"}], "^", "2"}]}]}], 
            ")"}], "*", 
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Psi]"}], ")"}]}], "+", "\[Beta]", "+", 
          RowBox[{"\[Delta]", " ", "\[Psi]"}]}], 
         RowBox[{"\[Beta]", " "}]], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"#", "*", "\[Psi]"}], "-", 
          RowBox[{"#", "*", "\[Psi]", "*", 
           SuperscriptBox["\[Zeta]", 
            RowBox[{"1", "-", "\[Gamma]"}]]}]}], 
         RowBox[{"\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]}]]}], "]"}]], 
     "&"}], "/.", "parvalEZS"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"asyu3EZS", "[", "m_", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"\[Beta]lS", "<=", "0"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Delta]", "*", "\[Psi]"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Psi]"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"r", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "/", 
              RowBox[{"(", 
               RowBox[{"2", "*", "\[Gamma]"}], ")"}]}], ")"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Mu]", "/", "\[Sigma]"}], ")"}], "^", "2"}]}]}], 
          ")"}]}]}], ")"}], "/.", "parvalEZS"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Delta]", "*", "\[Psi]"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Psi]"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"r", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "/", 
              RowBox[{"(", 
               RowBox[{"2", "*", "\[Gamma]"}], ")"}]}], ")"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Mu]", "/", "\[Sigma]"}], ")"}], "^", "2"}]}]}], 
          ")"}]}], "+", 
        FractionBox[
         RowBox[{"\[Psi]", "*", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["\[Zeta]", 
             RowBox[{"1", "-", "\[Gamma]"}]]}], ")"}], " ", "m"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]], "+", 
        "\[Beta]lS"}], ")"}], "/.", "parvalEZS"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"asyuEZS", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{"asyu1EZS", "[", "#", "]"}], "]"}], "+", 
        RowBox[{"Min", "[", 
         RowBox[{
          RowBox[{"Re", "[", 
           RowBox[{"asyu2EZS", "[", "#", "]"}], "]"}], ",", 
          RowBox[{"asyu3EZS", "[", "#", "]"}]}], "]"}]}], ")"}], "/", "2"}], 
     "&"}], "/.", "parvalEZS"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"asyuDEZS", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Re", "[", 
             RowBox[{"asyu2EZS", "[", "#", "]"}], "]"}], "<", 
            RowBox[{"asyu3EZS", "[", "#", "]"}]}], ",", 
           RowBox[{"Re", "[", 
            RowBox[{
             RowBox[{"asyu2EZS", "'"}], "[", "#", "]"}], "]"}], ",", 
           FractionBox[
            RowBox[{"\[Psi]", "*", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SuperscriptBox["\[Zeta]", 
                RowBox[{"1", "-", "\[Gamma]"}]]}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]]}], "]"}], "+", 
         RowBox[{"Re", "[", 
          RowBox[{
           RowBox[{"asyu1EZS", "'"}], "[", "#", "]"}], "]"}]}], ")"}], "/", 
       "2"}], "&"}], "/.", "parvalEZS"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"asyuDEZS", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"asyu2EZS", "'"}], "[", "#", "]"}], "]"}], "+", 
        RowBox[{"(", 
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"#", "-", "20"}], ")"}]}], ")"}]}], "&"}], "/.", 
      "parvalEZS"}]}], ";"}], "*)"}], "\[IndentingNewLine]", " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"lower", " ", "bound"}], " ", "+", " ", 
       RowBox[{"upper", " ", "bound"}]}], ")"}], "/", "2"}], " ", "of", " ", 
    "u"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"a", "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Psi]", "-", "1"}], ")"}], "*", 
         RowBox[{
          RowBox[{"asyuEZS", "[", "#", "]"}], "/", 
          RowBox[{"(", 
           RowBox[{"#", "*", 
            RowBox[{"asyuDEZS", "[", "#", "]"}]}], ")"}]}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}]}], "&"}], "/.", 
    "parvalEZS"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mtEZ2", " ", "=", " ", 
   RowBox[{"M", "/.", 
    RowBox[{"First", "[", 
     RowBox[{"NDSolve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"M", "'"}], "[", "t", "]"}], "\[Equal]", 
           RowBox[{
            RowBox[{"M", "[", "t", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"\[Beta]", "-", 
              RowBox[{
               RowBox[{"1", "/", "q"}], " ", 
               RowBox[{"a", "^", 
                RowBox[{"(", 
                 RowBox[{"1", "/", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"\[Psi]", "-", "1"}], ")"}], "*", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"asyuEZS", "[", 
                    RowBox[{"M", "[", "t", "]"}], "]"}], "/", 
                    RowBox[{"M", "[", "t", "]"}]}], "/", 
                   RowBox[{"asyuDEZS", "[", 
                    RowBox[{"M", "[", "t", "]"}], "]"}]}]}], ")"}], "^", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "q"}], "/", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}]}]}], ")"}]}]}], "/.",
           "parvalEZS"}], ",", 
         RowBox[{
          RowBox[{"M", "[", "0", "]"}], "\[Equal]", "0.0000804113"}]}], "}"}],
        ",", "M", ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "0", ",", "80"}], "}"}], ",", 
       RowBox[{"MaxSteps", "\[Rule]", "50000"}]}], "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"s2", "[", "t_", "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"h2", "[", 
     RowBox[{"mtEZ2", "[", "t", "]"}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Re", "[", 
       RowBox[{"asyuEZS", "[", 
        RowBox[{"mtEZ2", "[", "t", "]"}], "]"}], "]"}], "+", 
      RowBox[{"h2", "[", 
       RowBox[{"mtEZ2", "[", "t", "]"}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"100", "*", 
     RowBox[{"s2", "[", "t", "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "40", ",", "80"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.67264258043194*^9, 3.672642651789075*^9}, {
   3.672642971748478*^9, 3.6726430244874783`*^9}, 3.672643508540897*^9, 
   3.672643653696411*^9, {3.672643903778475*^9, 3.6726439039214745`*^9}, {
   3.672643999428475*^9, 3.672643999770475*^9}, {3.672644130283475*^9, 
   3.6726441697000637`*^9}, {3.6726442160897017`*^9, 3.672644235816674*^9}, {
   3.6726442693290253`*^9, 3.6726442860767*^9}, {3.672644324954587*^9, 
   3.672644374749566*^9}, {3.6726444117912703`*^9, 3.6726444307491655`*^9}, {
   3.672644978538473*^9, 3.672644994198473*^9}, {3.672645123868473*^9, 
   3.672645161359473*^9}, {3.6726452047927203`*^9, 3.6726452078860292`*^9}, {
   3.672645254838724*^9, 3.67264531669691*^9}, {3.6726456356688037`*^9, 
   3.6726456385060873`*^9}, {3.672645705327769*^9, 3.672645708262062*^9}, {
   3.6726458375874696`*^9, 3.6726458570014696`*^9}, {3.6726459006074696`*^9, 
   3.6726459063244696`*^9}, {3.6726489294064126`*^9, 3.6726489588214126`*^9}, 
   3.6727328316623163`*^9, 3.6727328708793163`*^9, {3.672736267196001*^9, 
   3.672736268643146*^9}, {3.672737036918136*^9, 3.672737093964136*^9}, {
   3.6727372184011364`*^9, 3.672737228921136*^9}, {3.6727372606111364`*^9, 
   3.672737400485136*^9}, {3.6727380362891083`*^9, 3.672738056800159*^9}, {
   3.672738094226901*^9, 3.6727380947049494`*^9}, {3.6727444902759347`*^9, 
   3.672744529951935*^9}, {3.6727455846299343`*^9, 3.672745620425935*^9}, {
   3.6727456739279346`*^9, 3.672745733489935*^9}, {3.67306175369855*^9, 
   3.6730617539832363`*^9}, {3.6730618213440866`*^9, 3.673061821791233*^9}, {
   3.6734406327685003`*^9, 3.673440698900581*^9}, {3.6734409611222644`*^9, 
   3.6734409615425777`*^9}, {3.673443209935254*^9, 3.673443262736848*^9}, {
   3.6741334939087367`*^9, 3.6741335038723536`*^9}, {3.67413364362757*^9, 
   3.6741336479628763`*^9}, {3.6741336978887444`*^9, 
   3.6741337273073344`*^9}, {3.6742772118914933`*^9, 
   3.6742772188752785`*^9}, {3.674277267998288*^9, 3.674277268176382*^9}, {
   3.6749059525266943`*^9, 3.6749059527298*^9}, {3.676887717635948*^9, 
   3.676887717850178*^9}, {3.676887752834836*^9, 3.676887753033944*^9}, {
   3.676893997113489*^9, 3.676894020751462*^9}, {3.676894066143352*^9, 
   3.676894067582862*^9}, 3.6768945665255213`*^9, {3.6768946971060677`*^9, 
   3.676894707465334*^9}, {3.676894763545177*^9, 3.6768948668465233`*^9}, {
   3.6768949515526*^9, 3.67689502216471*^9}, {3.676895070167006*^9, 
   3.676895227189622*^9}, {3.676895303221459*^9, 3.676895469596249*^9}, {
   3.67689551025984*^9, 3.676895548226324*^9}, {3.676895584723349*^9, 
   3.676895664195094*^9}, {3.676896178512765*^9, 3.676896188470805*^9}, {
   3.676902751633563*^9, 3.676902770665652*^9}, {3.6769028580576506`*^9, 
   3.676902978833558*^9}, {3.676903101970601*^9, 3.6769035840471725`*^9}, {
   3.676903916418182*^9, 3.6769039274968157`*^9}, 3.6769039634268703`*^9, {
   3.6769040215211926`*^9, 3.676904187025659*^9}, {3.6769042839232006`*^9, 
   3.6769043568913746`*^9}, {3.6769051520158515`*^9, 
   3.6769051528338985`*^9}, {3.6769076200350084`*^9, 
   3.6769076643295417`*^9}, {3.676908455363781*^9, 3.6769087053790812`*^9}, {
   3.789311640107956*^9, 3.789311730458488*^9}, {3.78931177818904*^9, 
   3.78931182243939*^9}, {3.789311928509715*^9, 3.789311931281316*^9}, {
   3.789312367404416*^9, 3.7893123717437143`*^9}, {3.7893124846149263`*^9, 
   3.789312570075163*^9}, {3.789312635757204*^9, 3.78931263973396*^9}, {
   3.7893127913597116`*^9, 3.789312842753263*^9}, {3.7893128791469173`*^9, 
   3.789312883420965*^9}, {3.7893129534441357`*^9, 3.78931296956767*^9}, {
   3.789313996922024*^9, 3.789314023536887*^9}, {3.789314058875319*^9, 
   3.7893141055425034`*^9}, {3.789314152041346*^9, 3.789314175540576*^9}, {
   3.789314249353016*^9, 3.7893143394915857`*^9}, {3.7893144834739943`*^9, 
   3.7893144924907207`*^9}, {3.789314529539719*^9, 3.789314595329088*^9}, {
   3.78931514315168*^9, 3.7893152114087257`*^9}, {3.7893154122792053`*^9, 
   3.7893154433945417`*^9}, {3.789315751917164*^9, 3.789315827550708*^9}, {
   3.789315926662702*^9, 3.789315938105475*^9}, {3.78931612756929*^9, 
   3.7893161646859922`*^9}, {3.789316253513262*^9, 3.789316287031867*^9}, {
   3.789316774221191*^9, 3.789316774823947*^9}, 3.789317032024033*^9, {
   3.789317281898444*^9, 3.789317284528286*^9}, {3.789317321017733*^9, 
   3.789317322053735*^9}, {3.789317360416225*^9, 3.7893173748674*^9}, {
   3.7893175080350943`*^9, 3.78931751687746*^9}, {3.789317547826995*^9, 
   3.789317699990305*^9}, {3.7893177447581987`*^9, 3.7893178235722227`*^9}, {
   3.789317869090206*^9, 3.7893179939348*^9}, {3.7893180441496973`*^9, 
   3.7893180494255953`*^9}, {3.7893180866208353`*^9, 3.789318087374906*^9}, {
   3.789318143001802*^9, 3.78931814469445*^9}, {3.789318237361003*^9, 
   3.789318313644979*^9}, {3.789318410272313*^9, 3.789318437450015*^9}, {
   3.7893184883758173`*^9, 3.7893185758352747`*^9}, {3.789318622716958*^9, 
   3.7893186309584837`*^9}, {3.78931870042441*^9, 3.7893187011289663`*^9}, {
   3.7893252803149357`*^9, 3.789325326549747*^9}, {3.789325517495101*^9, 
   3.789325580720155*^9}, {3.789325613320013*^9, 3.78932561499678*^9}, {
   3.7893256565236177`*^9, 3.7893256974143972`*^9}, {3.7893257315032682`*^9, 
   3.7893258153368397`*^9}, {3.789326173334712*^9, 3.789326311483427*^9}, {
   3.7893263465534067`*^9, 3.7893263471333838`*^9}, {3.789326408324431*^9, 
   3.789326586012582*^9}, {3.789326829269849*^9, 3.7893269928673153`*^9}, {
   3.789334419689983*^9, 3.789334420190699*^9}, {3.789334472033401*^9, 
   3.7893347134853354`*^9}, {3.7893351486277637`*^9, 3.789335187157651*^9}, {
   3.789395334342814*^9, 3.789395336082735*^9}, {3.7894007818289223`*^9, 
   3.789400953421501*^9}, {3.7894015061128693`*^9, 3.789401510461382*^9}, {
   3.7894015412513113`*^9, 3.78940154759348*^9}, {3.789401788270995*^9, 
   3.7894017959937563`*^9}, {3.789401826557157*^9, 3.7894018467051153`*^9}, {
   3.789401965963623*^9, 3.7894019701200457`*^9}, {3.789411780095235*^9, 
   3.789411831212929*^9}, {3.789411948013155*^9, 3.78941196731504*^9}, {
   3.789412011698403*^9, 3.789412011812902*^9}, {3.7894120716501503`*^9, 
   3.789412072517724*^9}, {3.78941246936609*^9, 3.7894125016822157`*^9}, {
   3.789412823472678*^9, 3.789412851131611*^9}, {3.7894951789451*^9, 
   3.789495412639433*^9}, {3.78949545720992*^9, 3.7894955117029967`*^9}, {
   3.7894955442194395`*^9, 3.78949558060817*^9}, {3.789495725872781*^9, 
   3.7894957573220997`*^9}, {3.7894957931610136`*^9, 3.789495803086301*^9}, {
   3.789495877196356*^9, 3.789495924935638*^9}, {3.7894965154949503`*^9, 
   3.7894966009224987`*^9}, {3.7894967903324366`*^9, 3.789496827533391*^9}, {
   3.789667117584785*^9, 3.789667138248561*^9}, {3.789667653059841*^9, 
   3.78966765400458*^9}, {3.789668001094075*^9, 3.789668018974975*^9}, {
   3.789668255795224*^9, 3.789668261456489*^9}, {3.789670236804184*^9, 
   3.7896702630485687`*^9}, {3.789670295691539*^9, 3.789670296056432*^9}, 
   3.789670361956896*^9, {3.789670522740527*^9, 3.78967053427814*^9}, {
   3.789742123254738*^9, 3.789742249781941*^9}, {3.789742288210823*^9, 
   3.789742404530457*^9}, {3.789743330679028*^9, 3.789743346327992*^9}, {
   3.789745073728435*^9, 3.7897450763244057`*^9}, 3.789747427359785*^9, {
   3.7897519910365057`*^9, 3.7897520064765*^9}, {3.789752141310568*^9, 
   3.7897521646057243`*^9}, {3.789752203950254*^9, 3.789752204145308*^9}, {
   3.789752257889612*^9, 3.78975228821531*^9}, {3.789752492040756*^9, 
   3.7897524977351217`*^9}, {3.789753209477501*^9, 3.7897532633790483`*^9}, {
   3.7897538129897747`*^9, 3.7897538304487457`*^9}, {3.790352952127253*^9, 
   3.7903530788765697`*^9}, {3.790437506013485*^9, 3.790437597013739*^9}, {
   3.790437726586358*^9, 3.79043773032661*^9}, {3.790437775044035*^9, 
   3.790437795399683*^9}, {3.7904379194669313`*^9, 3.79043793654602*^9}, {
   3.790437973662833*^9, 3.790437999080894*^9}, {3.790438076464531*^9, 
   3.790438096547615*^9}, {3.790438261140005*^9, 3.7904382752239723`*^9}, {
   3.790438433108886*^9, 3.790438433699441*^9}, {3.790438481422957*^9, 
   3.790438653723041*^9}, {3.7904387251178503`*^9, 3.790438735701314*^9}, {
   3.790438805908821*^9, 3.790438807780986*^9}, {3.790519913072362*^9, 
   3.790519914840403*^9}, {3.790524468197268*^9, 3.79052454012271*^9}, {
   3.790525038361351*^9, 3.7905250534757757`*^9}, {3.790525092179916*^9, 
   3.790525139182682*^9}, {3.7905252087175303`*^9, 3.790525228920742*^9}, {
   3.790617095730408*^9, 3.790617112666479*^9}, {3.790617484852479*^9, 
   3.7906175157704077`*^9}, {3.790617823001479*^9, 3.7906178644984083`*^9}, {
   3.79064412764567*^9, 3.7906441337976727`*^9}, 3.790644171880741*^9, {
   3.79064420544267*^9, 3.790644206100672*^9}, {3.7906444193286715`*^9, 
   3.7906444388276715`*^9}, {3.79064455602767*^9, 3.790644622043684*^9}, {
   3.793017852655445*^9, 3.7930178731961203`*^9}, {3.79301842173308*^9, 
   3.793018453752194*^9}, {3.7930185824051657`*^9, 3.793018616194182*^9}, {
   3.793026458692902*^9, 3.793026501550075*^9}, {3.793026534514382*^9, 
   3.7930265402939672`*^9}, {3.79302658094716*^9, 3.793026606907935*^9}, {
   3.793026660408703*^9, 3.793026666443615*^9}, {3.793028938195631*^9, 
   3.793028950897756*^9}, {3.793032771512848*^9, 3.79303281469907*^9}, {
   3.793032880944927*^9, 3.793032887401472*^9}, {3.79303736357934*^9, 
   3.7930373837287703`*^9}, 3.79303741487208*^9, {3.7930378847472754`*^9, 
   3.79303792794274*^9}, {3.793038027702757*^9, 3.793038074424151*^9}, {
   3.79303811168329*^9, 3.79303812454008*^9}, {3.7930381804093723`*^9, 
   3.793038195364409*^9}, {3.793038255733303*^9, 3.793038327381259*^9}, {
   3.793038394471051*^9, 3.7930384211650476`*^9}, {3.79310874939636*^9, 
   3.793108764915299*^9}, {3.793108835550433*^9, 3.793108887450992*^9}, {
   3.793109158124238*^9, 3.79310920074262*^9}, {3.793109309894123*^9, 
   3.793109315101781*^9}, 3.7931093479879417`*^9, {3.793109454148999*^9, 
   3.793109473494624*^9}, {3.793111392759989*^9, 3.793111442020569*^9}, 
   3.793111525060781*^9, {3.793111583046186*^9, 3.793111662664253*^9}, {
   3.793111790975335*^9, 3.793111792616671*^9}, {3.793112035818199*^9, 
   3.7931120365919323`*^9}, {3.793112069045405*^9, 3.7931121114592457`*^9}, {
   3.793112152419758*^9, 3.7931121525676813`*^9}, {3.793112236424749*^9, 
   3.793112292298359*^9}, {3.793112359566656*^9, 3.793112401463307*^9}, {
   3.793112446158132*^9, 3.793112482535097*^9}, {3.793112515350951*^9, 
   3.793112548531637*^9}, 3.7931126128988037`*^9, {3.793112667697619*^9, 
   3.793112776497677*^9}, {3.793112869255392*^9, 3.793112977800796*^9}, {
   3.79311307075662*^9, 3.793113148693713*^9}, {3.793113179328414*^9, 
   3.793113183416066*^9}, {3.793113226101221*^9, 3.79311330409783*^9}, {
   3.793113348983899*^9, 3.7931133928220673`*^9}, {3.793114219894928*^9, 
   3.793114239834856*^9}, 3.793114274072721*^9, {3.7931222647399273`*^9, 
   3.793122264879169*^9}, {3.793122601783833*^9, 3.793122611018379*^9}, {
   3.793123130542927*^9, 3.793123187908971*^9}, 3.793123636205715*^9, {
   3.79312476668526*^9, 3.793124775169005*^9}, {3.793124815856299*^9, 
   3.793124840953471*^9}, {3.793124874165805*^9, 3.793124906490168*^9}, {
   3.793125855187261*^9, 3.793125855651887*^9}, {3.7931261875324717`*^9, 
   3.793126250602235*^9}, {3.793126317878501*^9, 3.793126360679413*^9}, {
   3.793126405210348*^9, 3.793126434061674*^9}, {3.7931268012434196`*^9, 
   3.7931268349466867`*^9}, {3.793220300211134*^9, 3.793220306278418*^9}, {
   3.793220514390052*^9, 3.793220519125431*^9}, {3.793221663104998*^9, 
   3.793221664023889*^9}, {3.793222089966545*^9, 3.793222090634365*^9}, {
   3.7932221378905573`*^9, 3.793222139753125*^9}, {3.7932227029868402`*^9, 
   3.793222726052231*^9}, {3.793222828346733*^9, 3.793222834939549*^9}, 
   3.793223039676762*^9, {3.7932231504318*^9, 3.793223199818417*^9}, 
   3.793223571998502*^9, {3.793287276381797*^9, 3.793287276389797*^9}, {
   3.7934022178161373`*^9, 3.7934022362401376`*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"5f46e87e-5c94-4219-8fac-1cef22f7cb35"],

Cell[BoxData[
 RowBox[{"-", "0.03740645152110514`"}]], "Output",
 CellChangeTimes->{
  3.7931231311544228`*^9, 3.793123229465152*^9, 3.79312333878839*^9, {
   3.793123424065569*^9, 3.793123450149213*^9}, 3.793123547554878*^9, 
   3.793123586991069*^9, 3.793123671332684*^9, 3.793123839162788*^9, 
   3.793123924123352*^9, 3.7931241618746*^9, 3.793124293392167*^9, 
   3.7931244621746902`*^9, {3.793124542991777*^9, 3.793124572654929*^9}, 
   3.793124635855981*^9, 3.793124672432077*^9, 3.7931247799506063`*^9, 
   3.79312484524682*^9, 3.793124877682074*^9, {3.79312490951261*^9, 
   3.793124918001507*^9}, 3.79312500385219*^9, 3.7931250736003103`*^9, 
   3.793125138384787*^9, 3.793125191738152*^9, 3.793125289558495*^9, 
   3.793125387741294*^9, 3.793125450356145*^9, 3.793125529817724*^9, 
   3.793125562533326*^9, 3.793125872364931*^9, 3.793126251185245*^9, 
   3.793126382999467*^9, {3.7931264231342993`*^9, 3.793126434931888*^9}, 
   3.793126490467614*^9, {3.793126819322929*^9, 3.793126835609776*^9}, 
   3.793220828953258*^9, 3.793221083249955*^9, 3.793221474471407*^9, 
   3.793221664882847*^9, 3.793222095871573*^9, 3.793222140447937*^9, {
   3.793222704365013*^9, 3.793222726839059*^9}, 3.7932228391942596`*^9, 
   3.793222897565707*^9, 3.793223072071601*^9, {3.793223155377181*^9, 
   3.793223204106608*^9}, {3.7932232490601473`*^9, 3.793223303847509*^9}, {
   3.793223414420128*^9, 3.793223444097046*^9}, 3.7932235201396093`*^9, 
   3.793223600572688*^9, 3.793223667274158*^9, 3.7932237055965767`*^9, 
   3.79322374885331*^9, 3.793223852955925*^9, 3.7932243743117723`*^9, 
   3.7932877637197833`*^9, 3.793287804309867*^9, 3.793297827899066*^9, 
   3.7934018383810673`*^9, 3.793402145786066*^9, {3.7934022286010675`*^9, 
   3.7934022373380675`*^9}, 3.7934023275931363`*^9, 3.793402421964069*^9, 
   3.7934024659550667`*^9, 3.793402506172068*^9, 3.793402732327004*^9, 
   3.793403940205141*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"e2e3d702-2960-435d-9e06-0c902351fd09"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVkns0lHkAhkdlpNqhIiqXnYruEpXMVr8X48Ngvpn5bOV2NkWIhMix2rTS
KCu1krYU3aTSJCkhLNJFCKOEhHLJJZJuk8jaP97znuec5/3v5W7dJfGawGKx
nMfzf1tOa2SzWHwETsnirLyTQzilIcoJSuOsZtTvUJZDGsPUJy2YyMe9+D55
cF0OCWy3UbJl83Grtuxp84cckpqf8/3oND4+2xtYLVlxl4z4JA7qz+YjRH8B
OyvjLsl5QDcREz62hIpmpFzPJUsjH8oiPfnw3xFw4WB1Ptnn2Lx9dy0ffRe3
lwZOKyZfZ54tNzKzBhWrN3bqeynZlGIi7DttDf/ruVWbtzwk3OjBjrkqFKK1
qu8sK3pCpm91NtDwpxBLC53mJVaTL5cv1pfvpJB9c+bi7mvVpLmvPyZyF4XD
BX86FJVUk8uhUb29wRTcpVxZ8vtqsu5wRmZJOIVF1yumcgxriM/NUfNdMRSW
QPZKL7qGFP04L3xygQK98NPRDKqW+CX3hu1vpFDpM1pY3iUnW0wLlhu9pJB6
V8/H8JOcbKw40v6ymYLXx9sBcUp1BN+NabM2CgsbgjJCdOqIhmuY4UAXhQlL
I5JzJHWkYM6k566fKPhYxxiyS+rItNO6JmZqNoh12rFxYtozIvtH9K6fb4MK
nloYK66eaMZ7TJl/1QapLu4y34Qm8rblNK9S0xYNV2afNitqJa0LIzXWR9gi
4fW6OUb33pCiVWvVM1ts8VonI/gku4uonJ2td0JgB/68ba95pJfsGU17bplp
B8a04GR55wAR5bmkeuoIoHn9ifiL/xCZbt4RGxMjwCMttfTc9s9EcVP75+A+
AYpfdWolZn4jdtGhj2o22cNNWeAwWfqDFNN/aH8tsMdDjeBkpkcJ5/fIIv5e
4oA7Wl/D7W2UscPjFmt5kgPq5xZ2c5aowpm/dcWxYQdYPmsZi9v6E25F8QK9
vR2x9gjLfIrLdKzMK3RhVzliJ0uL/YCngZPZmt6XjYXQzXvITQ/Tgrdq0sH8
M0I0dOvIp+6fC/dNJY5JSjREM7N9b1Tpo5CluagrgAZPnn/AL34elAPWLzBr
ouHsphKlF22AfN/JnQv1RWjtlwTPOrsIhgK2RcCvIpzpsHAsdl2GtMuNQdqH
RPDskYRydI2h7XXS9H6eCDWCzAHpChNA7Psj/b0IbhukfU/OrUJEnnrKIFcM
yz2T1S9pmMGPrqR2bxbj3EDN0LMecwR4uJc5/yXGoH/IKXn2Ong+b5CjUAxd
9YALVByBWphPr8dHMUrPtDtZuVugKrGqvstAgg36vk1+bZZAG1WZ5iaBTCp+
qZDykX7kmsQrQQKLXObrx/kUuHfbZYfKJIj/ZeUup1QbiDgrZ3QNS6D5ZnO6
jrHd+C8Y+/TlDFQX2zyYcEqAx7M8NH1/Y/BlW4tyeZ89ssOjuj1PMFg9Y56F
wNYRWZvDj5U9GvfXLrWe/7sQa0oW70t7zIAz0VzhEClE/uImP2k5Ax/TIwtC
o4UoG+bZ2FYwkA6huzheiPozI6MVTxlkRsXMoi4KMdIW6Vf3fHx/NKSLXSmE
ra+UetPOIKIj2cxDh0ZV7ZpV9zsY6Hazip25NCS8t9xLnQxUpt4vEBnScJ1q
O+r1lgFdNDCDZ0wjQKZ6u6eXQWCUwmjYikbihzjuhw8MPL4cVzf2ozHbZb2a
fIjBrCusOrVAGiml/SO3PjKwKnCaPBBCI/24sCHkMwOnA34Vafto5K9WP6pQ
MFBS7M+akEBjQ0rx3sZvDP54IVatT6Jxnx20I3+YgYE8ti49mUbli1rrvSMM
stpY/1JpNMSIMnUfZfCJMWibeY1G/RUT7oYfDOSp+3e33qDhMr2doz/GIPud
SvjVbBqt4cdHxsY5Q3FzMCiXxn8Qu4T4
       "]]},
     Annotation[#, "Charting`Private`Tag$3312#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{40., 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{40, 80}, {0., 63.44097717896633}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.7931231311544228`*^9, 3.793123229465152*^9, 3.79312333878839*^9, {
   3.793123424065569*^9, 3.793123450149213*^9}, 3.793123547554878*^9, 
   3.793123586991069*^9, 3.793123671332684*^9, 3.793123839162788*^9, 
   3.793123924123352*^9, 3.7931241618746*^9, 3.793124293392167*^9, 
   3.7931244621746902`*^9, {3.793124542991777*^9, 3.793124572654929*^9}, 
   3.793124635855981*^9, 3.793124672432077*^9, 3.7931247799506063`*^9, 
   3.79312484524682*^9, 3.793124877682074*^9, {3.79312490951261*^9, 
   3.793124918001507*^9}, 3.79312500385219*^9, 3.7931250736003103`*^9, 
   3.793125138384787*^9, 3.793125191738152*^9, 3.793125289558495*^9, 
   3.793125387741294*^9, 3.793125450356145*^9, 3.793125529817724*^9, 
   3.793125562533326*^9, 3.793125872364931*^9, 3.793126251185245*^9, 
   3.793126382999467*^9, {3.7931264231342993`*^9, 3.793126434931888*^9}, 
   3.793126490467614*^9, {3.793126819322929*^9, 3.793126835609776*^9}, 
   3.793220828953258*^9, 3.793221083249955*^9, 3.793221474471407*^9, 
   3.793221664882847*^9, 3.793222095871573*^9, 3.793222140447937*^9, {
   3.793222704365013*^9, 3.793222726839059*^9}, 3.7932228391942596`*^9, 
   3.793222897565707*^9, 3.793223072071601*^9, {3.793223155377181*^9, 
   3.793223204106608*^9}, {3.7932232490601473`*^9, 3.793223303847509*^9}, {
   3.793223414420128*^9, 3.793223444097046*^9}, 3.7932235201396093`*^9, 
   3.793223600572688*^9, 3.793223667274158*^9, 3.7932237055965767`*^9, 
   3.79322374885331*^9, 3.793223852955925*^9, 3.7932243743117723`*^9, 
   3.7932877637197833`*^9, 3.793287804309867*^9, 3.793297827899066*^9, 
   3.7934018383810673`*^9, 3.793402145786066*^9, {3.7934022286010675`*^9, 
   3.7934022373380675`*^9}, 3.7934023275931363`*^9, 3.793402421964069*^9, 
   3.7934024659550667`*^9, 3.793402506172068*^9, 3.793402732327004*^9, 
   3.7934039404391413`*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"4017cbc6-789b-4544-98a6-382bb45cc169"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", "USA", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.793113381982383*^9, 3.793113386480804*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"df96d9be-2426-4e5e-a607-dcf3b88365de"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r", ">", "0"}], ",", 
     RowBox[{"\[Delta]", ">", "0"}], ",", 
     RowBox[{"m", ">", "0"}], ",", 
     RowBox[{"\[Beta]", ">", "0"}], ",", 
     RowBox[{"0", "<", "q", "<", "1"}], ",", 
     RowBox[{"\[Gamma]", ">", "1"}], ",", 
     RowBox[{"a", ">", "0"}], ",", 
     RowBox[{"\[Zeta]", ">", "0"}], ",", 
     RowBox[{"\[Psi]", ">", "1"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"parvalEZU", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r", "\[Rule]", 
      RowBox[{"1", "/", "100"}]}], ",", 
     RowBox[{"\[Delta]", "\[Rule]", 
      RowBox[{"3", "/", "100"}]}], ",", 
     RowBox[{"\[Beta]", "\[Rule]", "0.0724069"}], ",", 
     RowBox[{"\[Gamma]", "\[Rule]", "2"}], ",", 
     RowBox[{"a", "\[Rule]", ".19"}], ",", 
     RowBox[{"\[Zeta]", "\[Rule]", 
      RowBox[{"5", "/", "10"}]}], ",", " ", 
     RowBox[{"q", "\[Rule]", " ", ".61"}], ",", 
     RowBox[{"\[Psi]", "\[Rule]", "1.5"}], ",", 
     RowBox[{"m0", "\[Rule]", 
      RowBox[{"Exp", "[", 
       RowBox[{"mortNHC", "[", "0", "]"}], "]"}]}], ",", 
     RowBox[{"\[Mu]", "\[Rule]", "0.052"}], ",", 
     RowBox[{"\[Sigma]", "\[Rule]", ".154"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"\[Beta]lU", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"\[Beta]", "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", "q"}], ")"}], "*", 
      RowBox[{"a", "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Psi]", "-", "1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "q"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}]}]}], ")"}], "/.", 
   "parvalEZU"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"asyu1EZU", "[", "m_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"\[Beta]lU", "<=", "0"}], ",", "0", ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"m", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Zeta]", 
               RowBox[{"1", "-", "\[Gamma]"}]]}], ")"}], "*", "\[Psi]"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}], "*", 
            "\[Beta]lU"}]]], " ", "*", "\[Beta]lU"}], ")"}], "/", 
       RowBox[{"ExpIntegralE", "[", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"r", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "/", 
                 RowBox[{"(", 
                  RowBox[{"2", "*", "\[Gamma]"}], ")"}]}], ")"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"\[Mu]", "/", "\[Sigma]"}], ")"}], "^", "2"}]}]}], 
             ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Psi]"}], ")"}]}], "+", 
           RowBox[{"(", 
            RowBox[{"\[Beta]", "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "/", "q"}], ")"}], "*", 
              RowBox[{"a", "^", 
               RowBox[{"(", 
                RowBox[{"1", "/", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Psi]", "-", "1"}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "q"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}]}]}], ")"}], " ", 
           "+", 
           RowBox[{"\[Delta]", "*", "\[Psi]"}]}], "\[Beta]lU"], ",", 
         FractionBox[
          RowBox[{
           RowBox[{"m", "*", "\[Psi]"}], "-", 
           RowBox[{"m", "*", "\[Psi]", "*", 
            SuperscriptBox["\[Zeta]", 
             RowBox[{"1", "-", "\[Gamma]"}]]}]}], 
          RowBox[{"\[Beta]lU", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]}]]}], "]"}]}], 
      ")"}], "/.", "parvalEZU"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"asyu2EZU", "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"\[Beta]", "*", 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"#", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Zeta]", 
             RowBox[{"1", "-", "\[Gamma]"}]]}], ")"}], "*", "\[Psi]"}], 
         RowBox[{"\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]}]]], " "}], 
      RowBox[{"ExpIntegralE", "[", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"r", "+", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "/", 
                RowBox[{"(", 
                 RowBox[{"2", "*", "\[Gamma]"}], ")"}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Mu]", "/", "\[Sigma]"}], ")"}], "^", "2"}]}]}], 
            ")"}], "*", 
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Psi]"}], ")"}]}], "+", "\[Beta]", "+", 
          RowBox[{"\[Delta]", " ", "\[Psi]"}]}], 
         RowBox[{"\[Beta]", " "}]], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"#", "*", "\[Psi]"}], "-", 
          RowBox[{"#", "*", "\[Psi]", "*", 
           SuperscriptBox["\[Zeta]", 
            RowBox[{"1", "-", "\[Gamma]"}]]}]}], 
         RowBox[{"\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]}]]}], "]"}]], 
     "&"}], "/.", "parvalEZU"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"asyu3EZU", "[", "m_", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"\[Beta]lU", "<=", "0"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Delta]", "*", "\[Psi]"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Psi]"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"r", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "/", 
              RowBox[{"(", 
               RowBox[{"2", "*", "\[Gamma]"}], ")"}]}], ")"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Mu]", "/", "\[Sigma]"}], ")"}], "^", "2"}]}]}], 
          ")"}]}]}], ")"}], "/.", "parvalEZU"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Delta]", "*", "\[Psi]"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Psi]"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"r", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "/", 
              RowBox[{"(", 
               RowBox[{"2", "*", "\[Gamma]"}], ")"}]}], ")"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Mu]", "/", "\[Sigma]"}], ")"}], "^", "2"}]}]}], 
          ")"}]}], "+", 
        FractionBox[
         RowBox[{"\[Psi]", "*", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["\[Zeta]", 
             RowBox[{"1", "-", "\[Gamma]"}]]}], ")"}], " ", "m"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]], "+", 
        "\[Beta]lU"}], ")"}], "/.", "parvalEZU"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"asyuEZU", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{"asyu1EZU", "[", "#", "]"}], "]"}], "+", 
        RowBox[{"Min", "[", 
         RowBox[{
          RowBox[{"Re", "[", 
           RowBox[{"asyu2EZU", "[", "#", "]"}], "]"}], ",", 
          RowBox[{"asyu3EZU", "[", "#", "]"}]}], "]"}]}], ")"}], "/", "2"}], 
     "&"}], "/.", "parvalEZU"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"asyuDEZU", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Re", "[", 
             RowBox[{"asyu2EZU", "[", "#", "]"}], "]"}], "<", 
            RowBox[{"asyu3EZU", "[", "#", "]"}]}], ",", 
           RowBox[{"Re", "[", 
            RowBox[{
             RowBox[{"asyu2EZU", "'"}], "[", "#", "]"}], "]"}], ",", 
           FractionBox[
            RowBox[{"\[Psi]", "*", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SuperscriptBox["\[Zeta]", 
                RowBox[{"1", "-", "\[Gamma]"}]]}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]]}], "]"}], "+", 
         RowBox[{"Re", "[", 
          RowBox[{
           RowBox[{"asyu1EZU", "'"}], "[", "#", "]"}], "]"}]}], ")"}], "/", 
       "2"}], "&"}], "/.", "parvalEZU"}]}], ";"}], "\[IndentingNewLine]", " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"lower", " ", "bound"}], " ", "+", " ", 
       RowBox[{"upper", " ", "bound"}]}], ")"}], "/", "2"}], " ", "of", " ", 
    "u"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"a", "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Psi]", "-", "1"}], ")"}], "*", 
         RowBox[{
          RowBox[{"asyuEZU", "[", "#", "]"}], "/", 
          RowBox[{"(", 
           RowBox[{"#", "*", 
            RowBox[{"asyuDEZU", "[", "#", "]"}]}], ")"}]}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}]}], "&"}], "/.", 
    "parvalEZU"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mtEZ3", " ", "=", " ", 
   RowBox[{"M", "/.", 
    RowBox[{"First", "[", 
     RowBox[{"NDSolve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"M", "'"}], "[", "t", "]"}], "\[Equal]", 
           RowBox[{
            RowBox[{"M", "[", "t", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"\[Beta]", "-", 
              RowBox[{
               RowBox[{"1", "/", "q"}], " ", 
               RowBox[{"a", "^", 
                RowBox[{"(", 
                 RowBox[{"1", "/", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"\[Psi]", "-", "1"}], ")"}], "*", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"asyuEZU", "[", 
                    RowBox[{"M", "[", "t", "]"}], "]"}], "/", 
                    RowBox[{"M", "[", "t", "]"}]}], "/", 
                   RowBox[{"asyuDEZU", "[", 
                    RowBox[{"M", "[", "t", "]"}], "]"}]}]}], ")"}], "^", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "q"}], "/", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}]}]}], ")"}]}]}], "/.",
           "parvalEZU"}], ",", 
         RowBox[{
          RowBox[{"M", "[", "0", "]"}], "\[Equal]", "0.000134995"}]}], "}"}], 
       ",", "M", ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "0", ",", "80"}], "}"}], ",", 
       RowBox[{"MaxSteps", "\[Rule]", "50000"}]}], "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"s3", "[", "t_", "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"h3", "[", 
     RowBox[{"mtEZ3", "[", "t", "]"}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Re", "[", 
       RowBox[{"asyuEZU", "[", 
        RowBox[{"mtEZ3", "[", "t", "]"}], "]"}], "]"}], "+", 
      RowBox[{"h3", "[", 
       RowBox[{"mtEZ3", "[", "t", "]"}], "]"}], "-", ".01"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"LogPlot", "[", 
  RowBox[{
   RowBox[{"100", "*", 
    RowBox[{"h3", "[", 
     RowBox[{"mtEZ3", "[", "t", "]"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "40", ",", "80"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"100", "*", 
    RowBox[{"s3", "[", "t", "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "40", ",", "80"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.67264258043194*^9, 3.672642651789075*^9}, {
   3.672642971748478*^9, 3.6726430244874783`*^9}, 3.672643508540897*^9, 
   3.672643653696411*^9, {3.672643903778475*^9, 3.6726439039214745`*^9}, {
   3.672643999428475*^9, 3.672643999770475*^9}, {3.672644130283475*^9, 
   3.6726441697000637`*^9}, {3.6726442160897017`*^9, 3.672644235816674*^9}, {
   3.6726442693290253`*^9, 3.6726442860767*^9}, {3.672644324954587*^9, 
   3.672644374749566*^9}, {3.6726444117912703`*^9, 3.6726444307491655`*^9}, {
   3.672644978538473*^9, 3.672644994198473*^9}, {3.672645123868473*^9, 
   3.672645161359473*^9}, {3.6726452047927203`*^9, 3.6726452078860292`*^9}, {
   3.672645254838724*^9, 3.67264531669691*^9}, {3.6726456356688037`*^9, 
   3.6726456385060873`*^9}, {3.672645705327769*^9, 3.672645708262062*^9}, {
   3.6726458375874696`*^9, 3.6726458570014696`*^9}, {3.6726459006074696`*^9, 
   3.6726459063244696`*^9}, {3.6726489294064126`*^9, 3.6726489588214126`*^9}, 
   3.6727328316623163`*^9, 3.6727328708793163`*^9, {3.672736267196001*^9, 
   3.672736268643146*^9}, {3.672737036918136*^9, 3.672737093964136*^9}, {
   3.6727372184011364`*^9, 3.672737228921136*^9}, {3.6727372606111364`*^9, 
   3.672737400485136*^9}, {3.6727380362891083`*^9, 3.672738056800159*^9}, {
   3.672738094226901*^9, 3.6727380947049494`*^9}, {3.6727444902759347`*^9, 
   3.672744529951935*^9}, {3.6727455846299343`*^9, 3.672745620425935*^9}, {
   3.6727456739279346`*^9, 3.672745733489935*^9}, {3.67306175369855*^9, 
   3.6730617539832363`*^9}, {3.6730618213440866`*^9, 3.673061821791233*^9}, {
   3.6734406327685003`*^9, 3.673440698900581*^9}, {3.6734409611222644`*^9, 
   3.6734409615425777`*^9}, {3.673443209935254*^9, 3.673443262736848*^9}, {
   3.6741334939087367`*^9, 3.6741335038723536`*^9}, {3.67413364362757*^9, 
   3.6741336479628763`*^9}, {3.6741336978887444`*^9, 
   3.6741337273073344`*^9}, {3.6742772118914933`*^9, 
   3.6742772188752785`*^9}, {3.674277267998288*^9, 3.674277268176382*^9}, {
   3.6749059525266943`*^9, 3.6749059527298*^9}, {3.676887717635948*^9, 
   3.676887717850178*^9}, {3.676887752834836*^9, 3.676887753033944*^9}, {
   3.676893997113489*^9, 3.676894020751462*^9}, {3.676894066143352*^9, 
   3.676894067582862*^9}, 3.6768945665255213`*^9, {3.6768946971060677`*^9, 
   3.676894707465334*^9}, {3.676894763545177*^9, 3.6768948668465233`*^9}, {
   3.6768949515526*^9, 3.67689502216471*^9}, {3.676895070167006*^9, 
   3.676895227189622*^9}, {3.676895303221459*^9, 3.676895469596249*^9}, {
   3.67689551025984*^9, 3.676895548226324*^9}, {3.676895584723349*^9, 
   3.676895664195094*^9}, {3.676896178512765*^9, 3.676896188470805*^9}, {
   3.676902751633563*^9, 3.676902770665652*^9}, {3.6769028580576506`*^9, 
   3.676902978833558*^9}, {3.676903101970601*^9, 3.6769035840471725`*^9}, {
   3.676903916418182*^9, 3.6769039274968157`*^9}, 3.6769039634268703`*^9, {
   3.6769040215211926`*^9, 3.676904187025659*^9}, {3.6769042839232006`*^9, 
   3.6769043568913746`*^9}, {3.6769051520158515`*^9, 
   3.6769051528338985`*^9}, {3.6769076200350084`*^9, 
   3.6769076643295417`*^9}, {3.676908455363781*^9, 3.6769087053790812`*^9}, {
   3.789311640107956*^9, 3.789311730458488*^9}, {3.78931177818904*^9, 
   3.78931182243939*^9}, {3.789311928509715*^9, 3.789311931281316*^9}, {
   3.789312367404416*^9, 3.7893123717437143`*^9}, {3.7893124846149263`*^9, 
   3.789312570075163*^9}, {3.789312635757204*^9, 3.78931263973396*^9}, {
   3.7893127913597116`*^9, 3.789312842753263*^9}, {3.7893128791469173`*^9, 
   3.789312883420965*^9}, {3.7893129534441357`*^9, 3.78931296956767*^9}, {
   3.789313996922024*^9, 3.789314023536887*^9}, {3.789314058875319*^9, 
   3.7893141055425034`*^9}, {3.789314152041346*^9, 3.789314175540576*^9}, {
   3.789314249353016*^9, 3.7893143394915857`*^9}, {3.7893144834739943`*^9, 
   3.7893144924907207`*^9}, {3.789314529539719*^9, 3.789314595329088*^9}, {
   3.78931514315168*^9, 3.7893152114087257`*^9}, {3.7893154122792053`*^9, 
   3.7893154433945417`*^9}, {3.789315751917164*^9, 3.789315827550708*^9}, {
   3.789315926662702*^9, 3.789315938105475*^9}, {3.78931612756929*^9, 
   3.7893161646859922`*^9}, {3.789316253513262*^9, 3.789316287031867*^9}, {
   3.789316774221191*^9, 3.789316774823947*^9}, 3.789317032024033*^9, {
   3.789317281898444*^9, 3.789317284528286*^9}, {3.789317321017733*^9, 
   3.789317322053735*^9}, {3.789317360416225*^9, 3.7893173748674*^9}, {
   3.7893175080350943`*^9, 3.78931751687746*^9}, {3.789317547826995*^9, 
   3.789317699990305*^9}, {3.7893177447581987`*^9, 3.7893178235722227`*^9}, {
   3.789317869090206*^9, 3.7893179939348*^9}, {3.7893180441496973`*^9, 
   3.7893180494255953`*^9}, {3.7893180866208353`*^9, 3.789318087374906*^9}, {
   3.789318143001802*^9, 3.78931814469445*^9}, {3.789318237361003*^9, 
   3.789318313644979*^9}, {3.789318410272313*^9, 3.789318437450015*^9}, {
   3.7893184883758173`*^9, 3.7893185758352747`*^9}, {3.789318622716958*^9, 
   3.7893186309584837`*^9}, {3.78931870042441*^9, 3.7893187011289663`*^9}, {
   3.7893252803149357`*^9, 3.789325326549747*^9}, {3.789325517495101*^9, 
   3.789325580720155*^9}, {3.789325613320013*^9, 3.78932561499678*^9}, {
   3.7893256565236177`*^9, 3.7893256974143972`*^9}, {3.7893257315032682`*^9, 
   3.7893258153368397`*^9}, {3.789326173334712*^9, 3.789326311483427*^9}, {
   3.7893263465534067`*^9, 3.7893263471333838`*^9}, {3.789326408324431*^9, 
   3.789326586012582*^9}, {3.789326829269849*^9, 3.7893269928673153`*^9}, {
   3.789334419689983*^9, 3.789334420190699*^9}, {3.789334472033401*^9, 
   3.7893347134853354`*^9}, {3.7893351486277637`*^9, 3.789335187157651*^9}, {
   3.789395334342814*^9, 3.789395336082735*^9}, {3.7894007818289223`*^9, 
   3.789400953421501*^9}, {3.7894015061128693`*^9, 3.789401510461382*^9}, {
   3.7894015412513113`*^9, 3.78940154759348*^9}, {3.789401788270995*^9, 
   3.7894017959937563`*^9}, {3.789401826557157*^9, 3.7894018467051153`*^9}, {
   3.789401965963623*^9, 3.7894019701200457`*^9}, {3.789411780095235*^9, 
   3.789411831212929*^9}, {3.789411948013155*^9, 3.78941196731504*^9}, {
   3.789412011698403*^9, 3.789412011812902*^9}, {3.7894120716501503`*^9, 
   3.789412072517724*^9}, {3.78941246936609*^9, 3.7894125016822157`*^9}, {
   3.789412823472678*^9, 3.789412851131611*^9}, {3.7894951789451*^9, 
   3.789495412639433*^9}, {3.78949545720992*^9, 3.7894955117029967`*^9}, {
   3.7894955442194395`*^9, 3.78949558060817*^9}, {3.789495725872781*^9, 
   3.7894957573220997`*^9}, {3.7894957931610136`*^9, 3.789495803086301*^9}, {
   3.789495877196356*^9, 3.789495924935638*^9}, {3.7894965154949503`*^9, 
   3.7894966009224987`*^9}, {3.7894967903324366`*^9, 3.789496827533391*^9}, {
   3.789667117584785*^9, 3.789667138248561*^9}, {3.789667653059841*^9, 
   3.78966765400458*^9}, {3.789668001094075*^9, 3.789668018974975*^9}, {
   3.789668255795224*^9, 3.789668261456489*^9}, {3.789670236804184*^9, 
   3.7896702630485687`*^9}, {3.789670295691539*^9, 3.789670296056432*^9}, 
   3.789670361956896*^9, {3.789670522740527*^9, 3.78967053427814*^9}, {
   3.789742123254738*^9, 3.789742249781941*^9}, {3.789742288210823*^9, 
   3.789742404530457*^9}, {3.789743330679028*^9, 3.789743346327992*^9}, {
   3.789745073728435*^9, 3.7897450763244057`*^9}, 3.789747427359785*^9, {
   3.7897519910365057`*^9, 3.7897520064765*^9}, {3.789752141310568*^9, 
   3.7897521646057243`*^9}, {3.789752203950254*^9, 3.789752204145308*^9}, {
   3.789752257889612*^9, 3.78975228821531*^9}, {3.789752492040756*^9, 
   3.7897524977351217`*^9}, {3.789753209477501*^9, 3.7897532633790483`*^9}, {
   3.7897538129897747`*^9, 3.7897538304487457`*^9}, {3.790352952127253*^9, 
   3.7903530788765697`*^9}, {3.790437506013485*^9, 3.790437597013739*^9}, {
   3.790437726586358*^9, 3.79043773032661*^9}, {3.790437775044035*^9, 
   3.790437795399683*^9}, {3.7904379194669313`*^9, 3.79043793654602*^9}, {
   3.790437973662833*^9, 3.790437999080894*^9}, {3.790438076464531*^9, 
   3.790438096547615*^9}, {3.790438261140005*^9, 3.7904382752239723`*^9}, {
   3.790438433108886*^9, 3.790438433699441*^9}, {3.790438481422957*^9, 
   3.790438653723041*^9}, {3.7904387251178503`*^9, 3.790438735701314*^9}, {
   3.790438805908821*^9, 3.790438807780986*^9}, {3.790519913072362*^9, 
   3.790519914840403*^9}, {3.790524468197268*^9, 3.79052454012271*^9}, {
   3.790525038361351*^9, 3.7905250534757757`*^9}, {3.790525092179916*^9, 
   3.790525139182682*^9}, {3.7905252087175303`*^9, 3.790525228920742*^9}, {
   3.790617095730408*^9, 3.790617112666479*^9}, {3.790617484852479*^9, 
   3.7906175157704077`*^9}, {3.790617823001479*^9, 3.7906178644984083`*^9}, {
   3.79064412764567*^9, 3.7906441337976727`*^9}, 3.790644171880741*^9, {
   3.79064420544267*^9, 3.790644206100672*^9}, {3.7906444193286715`*^9, 
   3.7906444388276715`*^9}, {3.79064455602767*^9, 3.790644622043684*^9}, {
   3.793017852655445*^9, 3.7930178731961203`*^9}, {3.79301842173308*^9, 
   3.793018453752194*^9}, {3.7930185824051657`*^9, 3.793018616194182*^9}, {
   3.793026458692902*^9, 3.793026501550075*^9}, {3.793026534514382*^9, 
   3.7930265402939672`*^9}, {3.79302658094716*^9, 3.793026606907935*^9}, {
   3.793026660408703*^9, 3.793026666443615*^9}, {3.793028938195631*^9, 
   3.793028950897756*^9}, {3.793032771512848*^9, 3.79303281469907*^9}, {
   3.793032880944927*^9, 3.793032887401472*^9}, {3.79303736357934*^9, 
   3.7930373837287703`*^9}, 3.79303741487208*^9, {3.7930378847472754`*^9, 
   3.79303792794274*^9}, {3.793038027702757*^9, 3.793038074424151*^9}, {
   3.79303811168329*^9, 3.79303812454008*^9}, {3.7930381804093723`*^9, 
   3.793038195364409*^9}, {3.793038255733303*^9, 3.793038327381259*^9}, {
   3.793038394471051*^9, 3.7930384211650476`*^9}, {3.79310874939636*^9, 
   3.793108764915299*^9}, {3.793108835550433*^9, 3.793108887450992*^9}, {
   3.793109158124238*^9, 3.79310920074262*^9}, {3.793109309894123*^9, 
   3.793109315101781*^9}, 3.7931093479879417`*^9, {3.793109454148999*^9, 
   3.793109473494624*^9}, {3.793111392759989*^9, 3.793111442020569*^9}, 
   3.793111525060781*^9, {3.793111583046186*^9, 3.793111662664253*^9}, {
   3.793111790975335*^9, 3.793111792616671*^9}, {3.793112035818199*^9, 
   3.7931120365919323`*^9}, {3.793112069045405*^9, 3.7931121114592457`*^9}, {
   3.793112152419758*^9, 3.7931121525676813`*^9}, {3.793112236424749*^9, 
   3.793112292298359*^9}, {3.793112359566656*^9, 3.793112401463307*^9}, {
   3.793112446158132*^9, 3.793112482535097*^9}, {3.793112515350951*^9, 
   3.793112548531637*^9}, 3.7931126128988037`*^9, {3.793112667697619*^9, 
   3.793112776497677*^9}, {3.793112869255392*^9, 3.793112977800796*^9}, {
   3.79311307075662*^9, 3.793113148693713*^9}, {3.793113179328414*^9, 
   3.793113183416066*^9}, {3.793113226101221*^9, 3.79311330409783*^9}, {
   3.793113348983899*^9, 3.7931133738865023`*^9}, {3.7931134045563517`*^9, 
   3.793113453279416*^9}, {3.793113617498501*^9, 3.793113621172145*^9}, {
   3.7931142470361147`*^9, 3.793114271270585*^9}, {3.7931180904523993`*^9, 
   3.793118104187757*^9}, {3.7931187460770473`*^9, 3.793118780486178*^9}, {
   3.7931189629142113`*^9, 3.793118964208577*^9}, {3.793119015899289*^9, 
   3.793119018457705*^9}, {3.79311909780342*^9, 3.793119101636986*^9}, {
   3.793123206720064*^9, 3.793123207224663*^9}, 3.79312364775665*^9, {
   3.7931252647283382`*^9, 3.793125284869392*^9}, {3.793125348940263*^9, 
   3.7931253563294287`*^9}, {3.793125409505828*^9, 3.79312544574517*^9}, {
   3.793125859253491*^9, 3.793125859678933*^9}, {3.793220316747168*^9, 
   3.793220328380351*^9}, {3.793220538213615*^9, 3.793220551281909*^9}, {
   3.7932206896672087`*^9, 3.793220793632593*^9}, {3.793220841357317*^9, 
   3.793220845696678*^9}, {3.793221486559883*^9, 3.793221491263775*^9}, {
   3.793222231205411*^9, 3.7932222752950172`*^9}, {3.793222317817606*^9, 
   3.793222326170761*^9}, {3.793222357379603*^9, 3.793222357880219*^9}, {
   3.7932224118652077`*^9, 3.793222476845624*^9}, {3.793222509525817*^9, 
   3.793222543201661*^9}, 3.79322304744177*^9, 3.7932235792380047`*^9, {
   3.793287276434803*^9, 3.7932872764407983`*^9}, {3.7932875839947815`*^9, 
   3.793287607307783*^9}, {3.793402249892081*^9, 3.7934022780540686`*^9}, {
   3.7934023732310667`*^9, 3.7934024035390673`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"badbd3b7-8c19-449c-ae07-4771688fda1d"],

Cell[BoxData["0.003832469122754173`"], "Output",
 CellChangeTimes->{
  3.79312541707301*^9, 3.793125450429191*^9, 3.793125529891612*^9, 
   3.793125562603578*^9, 3.793125872434331*^9, 3.793126383090461*^9, 
   3.793126490662684*^9, {3.7932207944864473`*^9, 3.7932208056454353`*^9}, 
   3.793220848879183*^9, 3.79322108355401*^9, 3.793221497032239*^9, {
   3.79322224140384*^9, 3.7932222759294024`*^9}, {3.79322231845443*^9, 
   3.7932223268331823`*^9}, 3.793222358467352*^9, {3.79322242345168*^9, 
   3.793222477515429*^9}, {3.793222519007056*^9, 3.7932225438681183`*^9}, 
   3.7932228395305443`*^9, 3.793222897937093*^9, 3.79322307244888*^9, {
   3.793223155808943*^9, 3.7932232045122147`*^9}, {3.793223249447308*^9, 
   3.7932233042381496`*^9}, {3.793223414813961*^9, 3.7932234444773703`*^9}, 
   3.793223520515267*^9, 3.7932236009560957`*^9, 3.7932236677514*^9, 
   3.793223705967927*^9, 3.793223749228038*^9, 3.793223853341846*^9, 
   3.793224374713132*^9, 3.793287764256819*^9, 3.793287804875784*^9, 
   3.7932978283180647`*^9, 3.7934018387530684`*^9, 3.793402146167068*^9, {
   3.793402253376068*^9, 3.7934022791920676`*^9}, 3.793402327955067*^9, 
   3.7934024223640685`*^9, 3.7934024663560677`*^9, 3.7934025064810667`*^9, 
   3.793402732710004*^9, 3.793403940554141*^9, 3.824532350287396*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"10448e41-7d3d-436c-8392-4f5fd5be6628"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVx308FHYcwPG7kpyHc4dz18PkkkzWAyoPy3yrw5067u635qHYrth52pWS
Ek7zolo0RbIkra3LtBDtxVz4/TwUXh7qTq54tVSEdA2pMZ1a++Pzer8+3N17
JZHzKBSK8GP/u8W0z5BC4cGRuifH2f5sQm9KWJBL5YH/U936ET826TvEMFgx
nwelbtZj1T5ssm/Qj8o35EFZd1fcV5vZ5JKq+l2OKQ8eDq+5n+/OJvqosxPL
FvHgLf3P1dYObFJ9O7Df24UHk90VKz4xYBOntDtlaRE8uFx3c4LXYE0Uwkff
HlDzIDVbsEToYE2mLS+2r3HzgVHWK4aukEWCil0CXhb6QDmnOv8xk0W4GRND
Sxb6gtMG25+HUq0Ic3eIvVWcL7TqqsJS3liS2Atjh472+UJhl1lb8DeWpOwn
ke4Vzw8isilrVHctCOtHqbFdqR+YDIxJiwQWZORxoWcniw+3ym3knFomGXBI
s/JK5oNtpUs43ZVJGta7Myoe88F83OR82g0GWXhxkU2+vwDijgrztHYMkjin
7N1SIYAbbJ9bTlvNiag29FLEUn/wQHkCayc6YXoMnTx+3B8cDVfdS19sRmZu
cGz3v/SHo+s0KMPGlAgyDrbeC9oGirToxDpzE0ICUznTddsgSFTQkcIyJpcT
y5LPrNoOw1GTNC6NRmKkVZTV57YDbbyKd97AiITwdq89PbsdzmTl1AisFpKq
dM99MpkQNrFKZQ8sDIlzbX2oYZcQOH/XiZPtF5CCmyzZ1XUBQK3hx1R5GxAZ
7VymqigAgjO8GlsF80lYUKPwHDUQNCPTc1myeaSewvp0WB4IRpURW6mJVLJA
7rXCrT8Q1lrGsK5nU4gq2ui5wzIRNO0zYxt/9wGv9DfcLN8hApPN5vbBV+aw
8mpfPOeECLgdjS0Kqh5zIgtcm2tF4FwyrqHJZzGIo9+XjIsgfOLzmkgyg5Nr
GcUTXDG4Z8QmidymcWxgp++BYDFwF8uk3flvsVwa1hKSJQaFbYOpPecNjuh9
qIF6MbzzzuyvL32NzQ9FjUmnxLDSIzyfYz+Ju852aYftJZCyc4ciPHMcwxPf
TuUuCZx+GhyZWqDDJaeuSSJzJSBUGsHd9heYWzNYdqJFAi9vX9TqNo1gEd3Z
YnhWAjmjapOlWUM49ynaVrIagV1b0a9MzjPcZi1lRX+NII7fu2dv+gC+mZQ+
GpGPwON6yu+S3H5cGZx0uqUVwS85V46Vs7V4Y6OjQtmGYOqIddQ/87VY5dgf
e6wdgdNMWwNM9OKWWU8/fgeCRocL7Y/aerG2SD/X0Y1A6WcmcTnSi/VP0mJ7
ehHULWXYob/uY370Md9ngwhqtSd1Mcoe3KXeuL55CIG7ssKFmtuDJZ4j3CvP
ESicIl6cV/TgnSb8ucgRBK4c11JNUA+Wl9H+eDGGIGFKtF9q3IPPTmZzJycR
OAd8afpmrwYvCvUy17xGoC2qQJW7NLi46ZW+agrBtYPlZvECDS7JC3iY8BaB
jd64a3q5Bqs2MHJmZhCMkubDy7Vq/EUxSen7FwHPcZ3nVJMaNxvGx6hmERQq
Pou8U6HGnQ/UPil6BHLHeFrCD2oshnTXsDkEIUzx9wGJaqz9zYX7xXsEgmRv
mdMeNQ5lDtKXfUBwKpOuMhap8UBSnv7Dx79e/uCwbpMa/wfrzkm9
       "]]},
     Annotation[#, "Charting`Private`Tag$6278#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{40., -5.822355387775241},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Part[#, 1], 
      Exp[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Part[#, 1], 
      Exp[
       Part[#, 2]]}& )},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Quiet[
      Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , 
     Charting`ScaledFrameTicks[{Log, Exp}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{{40, 80}, {-5.822355387775241, 0.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->FrontEndValueCache[{Automatic, Quiet[
      Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& }, {
    Automatic, {{-5.298317366548036, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.005\"", 0.005, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.605170185988091, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.010\"", 0.01, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.995732273553991, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.050\"", 0.05, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.100\"", 0.1, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.500\"", 0.5, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {0., 
       FormBox["1", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-6.907755278982137, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-6.214608098422191, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.809142990314028, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.521460917862246, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.115995809754082, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.961845129926823, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.8283137373023015`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.710530701645918, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-3.912023005428146, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-3.506557897319982, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-3.2188758248682006`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.8134107167600364`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.659260036932778, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.5257286443082556`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.4079456086518722`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.916290731874155, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.6931471805599453, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.791759469228055, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.302585092994046, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}}]]], "Output",
 CellChangeTimes->{
  3.79312541707301*^9, 3.793125450429191*^9, 3.793125529891612*^9, 
   3.793125562603578*^9, 3.793125872434331*^9, 3.793126383090461*^9, 
   3.793126490662684*^9, {3.7932207944864473`*^9, 3.7932208056454353`*^9}, 
   3.793220848879183*^9, 3.79322108355401*^9, 3.793221497032239*^9, {
   3.79322224140384*^9, 3.7932222759294024`*^9}, {3.79322231845443*^9, 
   3.7932223268331823`*^9}, 3.793222358467352*^9, {3.79322242345168*^9, 
   3.793222477515429*^9}, {3.793222519007056*^9, 3.7932225438681183`*^9}, 
   3.7932228395305443`*^9, 3.793222897937093*^9, 3.79322307244888*^9, {
   3.793223155808943*^9, 3.7932232045122147`*^9}, {3.793223249447308*^9, 
   3.7932233042381496`*^9}, {3.793223414813961*^9, 3.7932234444773703`*^9}, 
   3.793223520515267*^9, 3.7932236009560957`*^9, 3.7932236677514*^9, 
   3.793223705967927*^9, 3.793223749228038*^9, 3.793223853341846*^9, 
   3.793224374713132*^9, 3.793287764256819*^9, 3.793287804875784*^9, 
   3.7932978283180647`*^9, 3.7934018387530684`*^9, 3.793402146167068*^9, {
   3.793402253376068*^9, 3.7934022791920676`*^9}, 3.793402327955067*^9, 
   3.7934024223640685`*^9, 3.7934024663560677`*^9, 3.7934025064810667`*^9, 
   3.793402732710004*^9, 3.793403940554141*^9, 3.824532350583354*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"1cc7f846-61c1-4462-8367-d7399ca68709"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVjX081HcAx1lzHpI8XZGwi5jqcr8Uo/H9qHPOeTr3U7iSF3no0pS0JBVK
qmUxSU2iFlGvpJhE2cLpAdfQqJNKEUWFteThMPvj/Xq/3n+9WSHbRWFfKSkp
ec7wv9doyhlKSlwMJqRPzB6qI1q1u1QylLlg6OotyB+vI/JY7a/NZ3HRYZmW
66wiJTu6XZX5DC6kr893py6QkryqmxNpmlykWJ0tCHWREsWWzCFTQy5uHsl0
NcqRkpv13h1kBRd22j8srfCsJ0sT7hUnhHLxTv3jiGPtPXLAszM8poWLwKvz
cu1IA/mid+7hcjsXqJtvEt75LCN+uSu8BrJdEF1ZaiHRaCGs5KEeI1UewmXi
YZ3Mx0QnJGCx/jYerjgXJlavbSeRZ/tjE+U8VNKdBnnpclJ8Rvj+A9cVXm7z
/xpxek6YJ4I1zC67wiH/FsVO6yJ9L7Idmph8XO+UPWl4/5q8tEzQd4znoyuo
YiVT8ob8sfI77ZIXfKzeE13mvugtUT1naHJK4IawR+5miB4guycL2taUuMHa
d01zSs9HIqwU54UuFKAsM2ntnqPDRMe+56cjRwSwP/HZ17H1Exm9bvDNzgEB
Eov0rLU4I8Qt+cf7zX7uGHaNeOKrOkbueu83+HLHHVry9e/G/p0gF3YXx/+y
xAPPksL2m+yaJluDS5XYWR5QzZr2ss1VRgA3xDp93APHN07MQ+oslB502BER
4Qket/ljzt8qoCqrxQyZJxQmNrVmFmo4XcaMuMTxwmj1KXF9tgYi1LMOV+V4
4ZmySsXzvXMQ6FfjmaXsjYubNBljy7VRrcT8tjfKG3vHk93iOnWgEuVobtfh
DRHb+GpDnh6qJGpvLE2FYLelLBQEMWEhYDhHrROiVNl2WhQ8HwWX5NEGR4V4
ZTNwt3SDIQzCTtvUVQqhGjm1jR9qBPhIpgoHhZjyts6yKTNGfKV27hDLBy7R
wq6KYVNEejfxYvx90GGsdlXzexaiggOlAcd94K6xbHAqZhFC2562otoHd2I7
a0KumWFu7Jb+4E8+4BYlDTTOXgxZpqy9d7EI5dEvHmX5WwBdvKaCjSKoJLlW
6t+3ROHPV0RhGSKIrQ7o0DZWYFV0Fx+VinA+Pt3pxrElEGpRur3jIvQdSnjl
OLUUGa9o90I2Df0mv2sDAWw8mBfMlATRUN5euD6oeDnK4g6+DT1Fg6m7KnzT
HA5u+MelS+/TYBf5q3WUc2BbY3Wg4AGNZ5tHjepvcVBl1RGZ8pBGkdHLyZLb
HEjHHVz5jTR2XmQvO1zDQXuOYrLxEY0v5mVstowDRVdC5OM2Gon9D8/E9HDA
l6TwXnfTuKXwbX6qS0HWYruyroeGZ1b3umomBZFDHyv/DY2ky6vyLxhQ2DCb
PxnWR8PxV/tsiQmFqGL139/10ygr1OgdsaKQOZzKGh6moRWf085wpmAodpzb
+s/M/zdWa99aCrm1HxSln2hkC+ozHvAoFJ70errrM43B/aKwYx4UqlZpp42O
0rBrsBCo+VNwyr27Tz5GI1VlMKpPTKGOEb21apzGwvLVAfcCKTQ9aXHZp6Ah
sr8dd2gzBR8ctAmcpBH5QV4SHE6hvWgFy2mKRvKiG5eJhIJYp1vLdJqGrNw3
wngbhZdxJxXTM/3n8ca341EU/gP0YyrS
       "]]},
     Annotation[#, "Charting`Private`Tag$6553#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{40., 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{40, 80}, {0., 17.433516072934932`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.79312541707301*^9, 3.793125450429191*^9, 3.793125529891612*^9, 
   3.793125562603578*^9, 3.793125872434331*^9, 3.793126383090461*^9, 
   3.793126490662684*^9, {3.7932207944864473`*^9, 3.7932208056454353`*^9}, 
   3.793220848879183*^9, 3.79322108355401*^9, 3.793221497032239*^9, {
   3.79322224140384*^9, 3.7932222759294024`*^9}, {3.79322231845443*^9, 
   3.7932223268331823`*^9}, 3.793222358467352*^9, {3.79322242345168*^9, 
   3.793222477515429*^9}, {3.793222519007056*^9, 3.7932225438681183`*^9}, 
   3.7932228395305443`*^9, 3.793222897937093*^9, 3.79322307244888*^9, {
   3.793223155808943*^9, 3.7932232045122147`*^9}, {3.793223249447308*^9, 
   3.7932233042381496`*^9}, {3.793223414813961*^9, 3.7932234444773703`*^9}, 
   3.793223520515267*^9, 3.7932236009560957`*^9, 3.7932236677514*^9, 
   3.793223705967927*^9, 3.793223749228038*^9, 3.793223853341846*^9, 
   3.793224374713132*^9, 3.793287764256819*^9, 3.793287804875784*^9, 
   3.7932978283180647`*^9, 3.7934018387530684`*^9, 3.793402146167068*^9, {
   3.793402253376068*^9, 3.7934022791920676`*^9}, 3.793402327955067*^9, 
   3.7934024223640685`*^9, 3.7934024663560677`*^9, 3.7934025064810667`*^9, 
   3.793402732710004*^9, 3.793403940554141*^9, 3.82453235085445*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"d032646a-cf9f-401e-b230-f51bdc16b339"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "UK", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"$Assumptions", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"r", ">", "0"}], ",", 
       RowBox[{"\[Delta]", ">", "0"}], ",", 
       RowBox[{"m", ">", "0"}], ",", 
       RowBox[{"\[Beta]", ">", "0"}], ",", 
       RowBox[{"0", "<", "q", "<", "1"}], ",", 
       RowBox[{"\[Gamma]", ">", "1"}], ",", 
       RowBox[{"a", ">", "0"}], ",", 
       RowBox[{"\[Zeta]", ">", "0"}], ",", 
       RowBox[{"\[Psi]", ">", "1"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"parvalEZUK", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"r", "\[Rule]", 
        RowBox[{"1", "/", "100"}]}], ",", 
       RowBox[{"\[Delta]", "\[Rule]", 
        RowBox[{"3", "/", "100"}]}], ",", 
       RowBox[{"\[Beta]", "\[Rule]", "0.0779605"}], ",", 
       RowBox[{"\[Gamma]", "\[Rule]", "2"}], ",", 
       RowBox[{"a", "\[Rule]", ".19"}], ",", 
       RowBox[{"\[Zeta]", "\[Rule]", 
        RowBox[{"5", "/", "10"}]}], ",", " ", 
       RowBox[{"q", "\[Rule]", " ", ".6"}], ",", 
       RowBox[{"\[Psi]", "\[Rule]", "1.5"}], ",", 
       RowBox[{"m0", "\[Rule]", 
        RowBox[{"Exp", "[", 
         RowBox[{"mortNHC", "[", "0", "]"}], "]"}]}], ",", 
       RowBox[{"\[Mu]", "\[Rule]", "0.052"}], ",", 
       RowBox[{"\[Sigma]", "\[Rule]", ".154"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"\[Beta]lUK", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Beta]", "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "/", "q"}], ")"}], "*", 
        RowBox[{"a", "^", 
         RowBox[{"(", 
          RowBox[{"1", "/", 
           RowBox[{"(", 
            RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Psi]", "-", "1"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "q"}], "/", 
           RowBox[{"(", 
            RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}]}]}], ")"}], "/.", 
     "parvalEZUK"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"asyu1EZK", "[", "m_", "]"}], ":=", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"\[Beta]lUK", "<=", "0"}], ",", "0", ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            FractionBox[
             RowBox[{"m", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[Zeta]", 
                 RowBox[{"1", "-", "\[Gamma]"}]]}], ")"}], "*", "\[Psi]"}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}], "*", 
              "\[Beta]lUK"}]]], " ", "*", "\[Beta]lUK"}], ")"}], "/", 
         RowBox[{"ExpIntegralE", "[", 
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"r", "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "/", 
                   RowBox[{"(", 
                    RowBox[{"2", "*", "\[Gamma]"}], ")"}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"\[Mu]", "/", "\[Sigma]"}], ")"}], "^", "2"}]}]}], 
               ")"}], "*", 
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Psi]"}], ")"}]}], "+", 
             RowBox[{"(", 
              RowBox[{"\[Beta]", "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "/", "q"}], ")"}], "*", 
                RowBox[{"a", "^", 
                 RowBox[{"(", 
                  RowBox[{"1", "/", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], "*", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[Psi]", "-", "1"}], ")"}], "^", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "q"}], "/", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}]}]}], ")"}], " ",
              "+", 
             RowBox[{"\[Delta]", "*", "\[Psi]"}]}], "\[Beta]lUK"], ",", 
           FractionBox[
            RowBox[{
             RowBox[{"m", "*", "\[Psi]"}], "-", 
             RowBox[{"m", "*", "\[Psi]", "*", 
              SuperscriptBox["\[Zeta]", 
               RowBox[{"1", "-", "\[Gamma]"}]]}]}], 
            RowBox[{"\[Beta]lUK", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]}]]}], "]"}]}],
         ")"}], "/.", "parvalEZUK"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"asyu2EZK", "=", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"\[Beta]", "*", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"#", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Zeta]", 
               RowBox[{"1", "-", "\[Gamma]"}]]}], ")"}], "*", "\[Psi]"}], 
           RowBox[{"\[Beta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]}]]], " "}], 
        RowBox[{"ExpIntegralE", "[", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"r", "+", " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "/", 
                  RowBox[{"(", 
                   RowBox[{"2", "*", "\[Gamma]"}], ")"}]}], ")"}], "*", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[Mu]", "/", "\[Sigma]"}], ")"}], "^", "2"}]}]}], 
              ")"}], "*", 
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Psi]"}], ")"}]}], "+", "\[Beta]", "+", 
            RowBox[{"\[Delta]", " ", "\[Psi]"}]}], 
           RowBox[{"\[Beta]", " "}]], ",", 
          FractionBox[
           RowBox[{
            RowBox[{"#", "*", "\[Psi]"}], "-", 
            RowBox[{"#", "*", "\[Psi]", "*", 
             SuperscriptBox["\[Zeta]", 
              RowBox[{"1", "-", "\[Gamma]"}]]}]}], 
           RowBox[{"\[Beta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]}]]}], "]"}]], 
       "&"}], "/.", "parvalEZUK"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"asyu3EZK", "[", "m_", "]"}], ":=", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"\[Beta]lUK", "<=", "0"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Delta]", "*", "\[Psi]"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Psi]"}], ")"}], "*", 
           RowBox[{"(", 
            RowBox[{"r", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "/", 
                RowBox[{"(", 
                 RowBox[{"2", "*", "\[Gamma]"}], ")"}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Mu]", "/", "\[Sigma]"}], ")"}], "^", "2"}]}]}], 
            ")"}]}]}], ")"}], "/.", "parvalEZUK"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Delta]", "*", "\[Psi]"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Psi]"}], ")"}], "*", 
           RowBox[{"(", 
            RowBox[{"r", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "/", 
                RowBox[{"(", 
                 RowBox[{"2", "*", "\[Gamma]"}], ")"}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Mu]", "/", "\[Sigma]"}], ")"}], "^", "2"}]}]}], 
            ")"}]}], "+", 
          FractionBox[
           RowBox[{"\[Psi]", "*", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SuperscriptBox["\[Zeta]", 
               RowBox[{"1", "-", "\[Gamma]"}]]}], ")"}], " ", "m"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]], "+", 
          "\[Beta]lUK"}], ")"}], "/.", "parvalEZUK"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"asyuEZK", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Re", "[", 
           RowBox[{"asyu1EZK", "[", "#", "]"}], "]"}], "+", 
          RowBox[{"Min", "[", 
           RowBox[{
            RowBox[{"Re", "[", 
             RowBox[{"asyu2EZK", "[", "#", "]"}], "]"}], ",", 
            RowBox[{"asyu3EZK", "[", "#", "]"}]}], "]"}]}], ")"}], "/", "2"}],
        "&"}], "/.", "parvalEZUK"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"asyuDEZK", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Re", "[", 
               RowBox[{"asyu2EZK", "[", "#", "]"}], "]"}], "<", 
              RowBox[{"asyu3EZK", "[", "#", "]"}]}], ",", 
             RowBox[{"Re", "[", 
              RowBox[{
               RowBox[{"asyu2EZK", "'"}], "[", "#", "]"}], "]"}], ",", 
             FractionBox[
              RowBox[{"\[Psi]", "*", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 SuperscriptBox["\[Zeta]", 
                  RowBox[{"1", "-", "\[Gamma]"}]]}], ")"}]}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]]}], "]"}], 
           "+", "0"}], ")"}], "/", "2"}], "&"}], "/.", "parvalEZUK"}]}], 
     ";"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"asyuDEZK", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{
         RowBox[{"asyu2EZK", "'"}], "[", "#", "]"}], "]"}], "&"}], "/.", 
      "parvalEZUK"}]}], ";"}], "\[IndentingNewLine]", " ", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"lower", " ", "bound"}], " ", "+", " ", 
        RowBox[{"upper", " ", "bound"}]}], ")"}], "/", "2"}], " ", "of", " ", 
     "u"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"h4", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"a", "^", 
         RowBox[{"(", 
          RowBox[{"1", "/", 
           RowBox[{"(", 
            RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Psi]", "-", "1"}], ")"}], "*", 
           RowBox[{
            RowBox[{"asyuEZK", "[", "#", "]"}], "/", 
            RowBox[{"(", 
             RowBox[{"#", "*", 
              RowBox[{"asyuDEZK", "[", "#", "]"}]}], ")"}]}]}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "/", 
           RowBox[{"(", 
            RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}]}], "&"}], "/.", 
      "parvalEZUK"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mtEZ4", " ", "=", " ", 
     RowBox[{"M", "/.", 
      RowBox[{"First", "[", 
       RowBox[{"NDSolve", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"M", "'"}], "[", "t", "]"}], "\[Equal]", 
             RowBox[{
              RowBox[{"M", "[", "t", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"\[Beta]", "-", 
                RowBox[{
                 RowBox[{"1", "/", "q"}], " ", 
                 RowBox[{"a", "^", 
                  RowBox[{"(", 
                   RowBox[{"1", "/", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Psi]", "-", "1"}], ")"}], "*", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"asyuEZK", "[", 
                    RowBox[{"M", "[", "t", "]"}], "]"}], "/", 
                    RowBox[{"M", "[", "t", "]"}]}], "/", 
                    RowBox[{"asyuDEZK", "[", 
                    RowBox[{"M", "[", "t", "]"}], "]"}]}]}], ")"}], "^", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "q"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}]}]}], ")"}]}]}], 
            "/.", "parvalEZUK"}], ",", 
           RowBox[{
            RowBox[{"M", "[", "0", "]"}], "\[Equal]", "0.0000843827"}]}], 
          "}"}], ",", "M", ",", 
         RowBox[{"{", 
          RowBox[{"t", ",", "0", ",", "80"}], "}"}], ",", 
         RowBox[{"MaxSteps", "\[Rule]", "50000"}]}], "]"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"s4", "[", "t_", "]"}], " ", ":=", " ", 
     RowBox[{
      RowBox[{"h4", "[", 
       RowBox[{"mtEZ4", "[", "t", "]"}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{"asyuEZK", "[", 
          RowBox[{"mtEZ4", "[", "t", "]"}], "]"}], "]"}], "+", 
        RowBox[{"h4", "[", 
         RowBox[{"mtEZ4", "[", "t", "]"}], "]"}], "-", ".01"}], ")"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"LogPlot", "[", 
    RowBox[{
     RowBox[{"100", "*", 
      RowBox[{"h4", "[", 
       RowBox[{"mtEZ4", "[", "t", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "40", ",", "80"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"100", "*", 
      RowBox[{"s4", "[", "t", "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "40", ",", "80"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.7931136337547483`*^9, 3.793113715568572*^9}, {
   3.793114287010207*^9, 3.7931143081742287`*^9}, {3.793119535524473*^9, 
   3.7931195655042143`*^9}, {3.793123214416677*^9, 3.793123214897863*^9}, 
   3.793123655555073*^9, {3.793124238566175*^9, 3.793124272718914*^9}, 
   3.793124336826933*^9, {3.793124456093218*^9, 3.793124497962578*^9}, {
   3.793124539596117*^9, 3.793124569156275*^9}, {3.793124611311695*^9, 
   3.7931246304552097`*^9}, {3.793124662990069*^9, 3.793124669646537*^9}, {
   3.793125060474318*^9, 3.793125067156352*^9}, {3.79312512356942*^9, 
   3.793125124198556*^9}, {3.793125863006537*^9, 3.793125863407371*^9}, {
   3.793220565253613*^9, 3.793220581184808*^9}, {3.793220650612439*^9, 
   3.793220661565612*^9}, {3.793220876162155*^9, 3.793220981619005*^9}, {
   3.793221386416853*^9, 3.793221390229416*^9}, {3.793221519670115*^9, 
   3.7932215283282824`*^9}, {3.793221915153935*^9, 3.7932219219594097`*^9}, {
   3.793221976180208*^9, 3.793221992229782*^9}, {3.793222022393013*^9, 
   3.793222052084898*^9}, 3.793223053774026*^9, {3.793223242502952*^9, 
   3.7932233009146633`*^9}, 3.793223587870474*^9, {3.793287276505804*^9, 
   3.7932872765127983`*^9}, {3.793287417033782*^9, 3.793287435101853*^9}, {
   3.793402292815137*^9, 3.7934022937600684`*^9}, {3.7934023639961367`*^9, 
   3.793402365060067*^9}, {3.7934024080490665`*^9, 3.7934024089100676`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"1a82650c-510e-4121-99a6-3fe4d8aee771"],

Cell[BoxData["0.003782051497606645`"], "Output",
 CellChangeTimes->{{3.7931242559237747`*^9, 3.793124293509322*^9}, 
   3.7931244622947617`*^9, {3.793124493606875*^9, 3.7931244990583467`*^9}, {
   3.793124543122246*^9, 3.793124572786132*^9}, 3.793124635995071*^9, 
   3.79312467256281*^9, 3.793124780085115*^9, 3.793124845390386*^9, 
   3.7931248778289833`*^9, {3.793124909667104*^9, 3.793124918148385*^9}, 
   3.793125004018441*^9, 3.793125073746571*^9, 3.793125138527776*^9, 
   3.79312519188589*^9, 3.793125289739602*^9, 3.793125387930936*^9, 
   3.793125450551162*^9, 3.793125529989847*^9, 3.7931255627159452`*^9, 
   3.7931258725357027`*^9, 3.7931263831929283`*^9, 3.7931264907633944`*^9, 
   3.7932209827176113`*^9, 3.793221084079851*^9, 3.793221409119728*^9, 
   3.793221529760198*^9, 3.7932219232742567`*^9, {3.793221979518043*^9, 
   3.793221992881298*^9}, {3.793222037140663*^9, 3.79322205278194*^9}, 
   3.7932228400851793`*^9, 3.793222898525929*^9, 3.793223073025934*^9, {
   3.793223156497937*^9, 3.793223205188322*^9}, {3.793223245338481*^9, 
   3.793223304813417*^9}, {3.793223415404584*^9, 3.7932234450682297`*^9}, 
   3.7932235211134777`*^9, 3.7932236015619926`*^9, 3.793223668431658*^9, 
   3.793223706562193*^9, 3.7932237498175697`*^9, 3.7932238539429903`*^9, 
   3.793224375231901*^9, 3.793287449173783*^9, 3.793287765884782*^9, 
   3.7932878067388535`*^9, 3.793297830034065*^9, 3.7934018404100676`*^9, 
   3.7934021478040676`*^9, 3.793402329645069*^9, 3.7934024239920673`*^9, 
   3.793402468284067*^9, 3.793402508180068*^9, 3.793402734349004*^9, 
   3.793403942127141*^9, 3.8245323580833273`*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"5cf2af91-b25a-41a5-986c-4034d152384a"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVjns0lHkch4fJKFsurXG0bZhu1nYRQjmN3zc7GMRc3jpyq1h3rQplJWl1
p02US8JUGzZxcomi9HuFpEbHpSaDzJtxp5Dkzto/nvM5z1+fh+V1ROijSKPR
HBf5f62WSxk0GgcS8uaP9Kyjk6ovwpQSFTiQWNyhVMGik9Jw9SXr6RyQdOam
X9elk0fltgpcBgfC1mjVw2o6KSovnYlfzgHLQxk7b62kk7P+N0Z0V3GAmfYP
h69AJ0treK3ImAO87tpdTzsUyU3RL/OjvTnQf19yNemmInnasd03tJEDbZ2C
L5iuSE78mFG31dwacH2c82S4Aumcaew0mGYNvI6ZtZrDNJJ1bqRrtbINlC49
dVbsSiM1vFw2aB62gUHlghcudxZw0K2B8DNSG9heclcz68Q8zk/lD33m2ILX
ZV+DtcI5zLzqqbLuvi0YBXJVVaxmcW9HmoWYyYXDajry0dUzWKYfrcmO5ELp
2TaHQJVp/Hz7DvWHHVxYnxw3zFuYxMoZq3SS7O0goTj2ZE3HBD4xl/Xe6qEd
jM/8cU7S9B3zy1xF3j/bQztLX32icBxr7OyKvXjRHkQPq/yZqd/wZIG2Xsig
PaifX54lSRzDdueO1zY4OwBXXhLiH/EVk7wo7YlnDtB/0nAqK2wU3zmRH5nw
6x5QyOO5E+4jONCziLYleQ9sftasS0v5gl04XobXpveA/14z/cjMIVwUY3HU
z88R/jxwXCvvzAA2KqtwZdQ7AtKDJ0NxfTilmOmXvc0J2oY7E5Zm92C/Zcnn
y9OdYGPUjv7a9C7s4VzpmKzAg7CGnTrMZ524gsb8pSeYB+9kP11OLqOwUjB7
vXkrD7JTf09JufoRlwcs7dbX5UOJLEbv9pQUb7Rn7A7exwdfJXmrxwYJzsqW
HtO+xAcTUXLnuKgJa/ukmFSV8eF1pMGDppC3GAQB8znDfAjIlPwmMqzFkWXq
mSMsAYQPYgfxeRIH8cQ2ofsFoPxoDZstLcLBnh7VLnECOJrWxhoVpmDv9y1N
UCGAkrH5uxUNaUgt3H/Ac0wAk1vimj+pPEL1N+olPRuE8NqusuauLomAshFn
uQvhgJ5eqFbaS5Tzd67QJ1EIK8W7CkybxYj1WJ5/qVoIscqMz0PQiPiqRit7
poWg5Lz1yj7OO5T4iXDI2ULAjkPdx3lLPqBXWp7MgIMEJHCWuFnnSFFxREyf
dxIBir4rKjNC2lHh/ohr1bUEnDzG8rCa70BmlQans14RcLPmo2/UMhkqN2gN
ulBHwMHxFnisKUPV0xa23DcE+JgX+uhvkiFJ+uzcm7cE2Gr3hk45y9AsFR3U
/J6Ae88Tc70LZYgbcMGmU05ARFVM5wMjCtU3mm2v6iJAyE4IMzOnkNCil3Wv
m4Dn0e5HyF0UcvuBO+fTS0BDo6WoyZZCwfnLHvUPLPbM1PUNe1DoxugV1ugo
Ad/31uqrxlJolStbrekrAS2pRtz4eAplvvg8WzRGgM6Tgka1JArlXHdqCRsn
4C8Nhp7abQqVm6rHT04SwHbLy2WUUsgykzwlnSLAZMxT8+xTClUxjgWWTxNg
us6td56kkPhDo/Wp2cU/u211395QSAAxJh5zBGw21W4JbqSQ5F9jluX8Yj92
4/dJKOSqIVfVXSDA8A7N2LOdQrKI67MLi37JZEWU9BOF/gOnFV6U
       "]]},
     Annotation[#, "Charting`Private`Tag$7042#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{40., -2.3925293683619846`},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Part[#, 1], 
      Exp[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Part[#, 1], 
      Exp[
       Part[#, 2]]}& )},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Quiet[
      Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , 
     Charting`ScaledFrameTicks[{Log, Exp}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{{40, 80}, {-2.3925293683619846`, 0.5275695269025258}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->FrontEndValueCache[{Automatic, Quiet[
      Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& }, {
    Automatic, {{-2.3025850929940455`, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.1\"", 0.1, AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.2\"", 0.2, AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.5\"", 0.5, AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {0., 
       FormBox["1", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.995732273553991, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.8134107167600364`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.659260036932778, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.5257286443082556`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.4079456086518722`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.8971199848858813`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.916290731874155, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.4054651081081644, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.6931471805599453, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.791759469228055, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.302585092994046, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}}]]], "Output",
 CellChangeTimes->{{3.7931242559237747`*^9, 3.793124293509322*^9}, 
   3.7931244622947617`*^9, {3.793124493606875*^9, 3.7931244990583467`*^9}, {
   3.793124543122246*^9, 3.793124572786132*^9}, 3.793124635995071*^9, 
   3.79312467256281*^9, 3.793124780085115*^9, 3.793124845390386*^9, 
   3.7931248778289833`*^9, {3.793124909667104*^9, 3.793124918148385*^9}, 
   3.793125004018441*^9, 3.793125073746571*^9, 3.793125138527776*^9, 
   3.79312519188589*^9, 3.793125289739602*^9, 3.793125387930936*^9, 
   3.793125450551162*^9, 3.793125529989847*^9, 3.7931255627159452`*^9, 
   3.7931258725357027`*^9, 3.7931263831929283`*^9, 3.7931264907633944`*^9, 
   3.7932209827176113`*^9, 3.793221084079851*^9, 3.793221409119728*^9, 
   3.793221529760198*^9, 3.7932219232742567`*^9, {3.793221979518043*^9, 
   3.793221992881298*^9}, {3.793222037140663*^9, 3.79322205278194*^9}, 
   3.7932228400851793`*^9, 3.793222898525929*^9, 3.793223073025934*^9, {
   3.793223156497937*^9, 3.793223205188322*^9}, {3.793223245338481*^9, 
   3.793223304813417*^9}, {3.793223415404584*^9, 3.7932234450682297`*^9}, 
   3.7932235211134777`*^9, 3.7932236015619926`*^9, 3.793223668431658*^9, 
   3.793223706562193*^9, 3.7932237498175697`*^9, 3.7932238539429903`*^9, 
   3.793224375231901*^9, 3.793287449173783*^9, 3.793287765884782*^9, 
   3.7932878067388535`*^9, 3.793297830034065*^9, 3.7934018404100676`*^9, 
   3.7934021478040676`*^9, 3.793402329645069*^9, 3.7934024239920673`*^9, 
   3.793402468284067*^9, 3.793402508180068*^9, 3.793402734349004*^9, 
   3.793403942127141*^9, 3.824532358187874*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"61590ba0-f840-481b-9b0f-51c017cce841"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVjn041AcAx882jmpyuHZ6wXmLpMN5S6Pv/ZxzTtzLrxYXSbm8NYXGIrNZ
RWklifWCmi5t8oimcSVCOQ+3yFI8TXlLCfPyrHSdmv3xeb7P55/v82Hu3CuR
fUKhUAIX+H+JJb06FAoXOlRq9tE7htBv2q+dp8VFw4mubbbNhuhNMfjM6lMu
YmnX3ZWthtg35KfF1+HCZxdXd3GXIUoUN9+fXMLFrJRKKxoyhCY6f8rMhIv2
rluDM7pGuHlP2LfRmYvykua83ZuNYJ9xvyIjkouYtIGI5EkjfBf4dHdS18Lf
0fhfhAF0vDUqalvn7gvCJyxhrnQZthY7B70+54tB1de2vroMMA9NDa+g8vBE
TlXqXDQBbWeItfEeHopC3u2gOa1A3PmxlO97eZjZw5JeVK9Exc+i8QmuHxrX
RHXKu01BPxGxyPJXPxifPLWLLzbHaP85zw46H/v7lHeIYCaerc4w9krjo/fG
olizEAvccfEwqOzn443lhYkr4ZagFpmYnhH4IzSzqj072wrJ8/JHRKU/2FNu
11RXrSGqk5ZErhQgXeOQEz1hA9r64WNZWQJYIKXV2sMWc9cZ5omvBWDdf11u
nmIH/0PftHZuDUDMVaHfhqdr0ChMZ7y9HYCkzTh0lr0Wl5Ir0k6t2YSBpVTO
F9UOiI2opjgUbMJ8PwJy2CyEcHeyctWbMNl+70Gl2BHVmZ77oqICYZLEAnuV
E5zq6qU6qkA4Jpsvqep3QuENetQVxyCE93iNc0qcEaVXcFhxIQgNipFl44ls
hG29G1igJcSPbJPSM54uqKfQbV/ECyE7lbpDaewK7XgvK/c+IToStQe5465Q
xOiOrDYTodbR4uZwjRtsBDqc+C0ilIY2p1bmukN+pTeBkS3CA4FPzfFQDzBk
hezmOhFKcv3L8i3XA+KYD2X/iMDQlc6uVK9HWp1B8RRTDObZRX8lNXoiTtjB
Swpe8OW80rf5GxAfEdYSkiOGbLLeuyj4S0Q+evIQ9WK4vwllRdG9sDQleixi
VgyPhE55RL8XVPmqnhfWEiznallTC7yB57wOeagEIZO32nYEb0TZT79JZHkS
OPAGLA30AOYfQxXZLRL4JJ1dHBQGiPSdDF+oJRj1vvZytAbIGyADyhxIFIZZ
7J3W5kC5LIIeE04isbbEtVPMwY0DmS8jz5AQUOoCbS5xUBV8ILellURDIa+c
fMmB21277+RKEqva2uxyXnGgsOuLO9JGgm2Uta9pjIMWtacfv53E5fHLXzlO
cNBzQTPf/icJ0bDpYb0ZDjTPM+K6H5HIsi6PrnrPAT/mCG9wiETTXnePx/oE
VF1uLs3DJNbZj9RSDQhIPEeZl0dING4/qOVBI7BtMX9eNkpC9sP2sUIjAvEV
er+/GiNxXF2zfAuDQP70ceb0NAm1ZGi2hUnAROq19OEMiW7zdTPTFgSKmyY0
1bMLPZWcWlMrAmWng57s/5cEkX77fIoNAYWrwcm5ORLb+R0NNvYEvIsbD/a+
I7F2j71GvJZAs05CrEJN4tjnvpR0BwIdj7t8D2pI3DO9FP6QRUCMTHbYPIl8
9+cKjSOBnqvOTO8PJEocu/+2cSYgpQ3pm30ksdHrW6WITeDZgdOajwveNq5K
TXUh8B+zxRSP
       "]]},
     Annotation[#, "Charting`Private`Tag$7213#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{40., 4.686071515492364},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{40, 80}, {4.686071515492364, 36.40998778395585}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.7931242559237747`*^9, 3.793124293509322*^9}, 
   3.7931244622947617`*^9, {3.793124493606875*^9, 3.7931244990583467`*^9}, {
   3.793124543122246*^9, 3.793124572786132*^9}, 3.793124635995071*^9, 
   3.79312467256281*^9, 3.793124780085115*^9, 3.793124845390386*^9, 
   3.7931248778289833`*^9, {3.793124909667104*^9, 3.793124918148385*^9}, 
   3.793125004018441*^9, 3.793125073746571*^9, 3.793125138527776*^9, 
   3.79312519188589*^9, 3.793125289739602*^9, 3.793125387930936*^9, 
   3.793125450551162*^9, 3.793125529989847*^9, 3.7931255627159452`*^9, 
   3.7931258725357027`*^9, 3.7931263831929283`*^9, 3.7931264907633944`*^9, 
   3.7932209827176113`*^9, 3.793221084079851*^9, 3.793221409119728*^9, 
   3.793221529760198*^9, 3.7932219232742567`*^9, {3.793221979518043*^9, 
   3.793221992881298*^9}, {3.793222037140663*^9, 3.79322205278194*^9}, 
   3.7932228400851793`*^9, 3.793222898525929*^9, 3.793223073025934*^9, {
   3.793223156497937*^9, 3.793223205188322*^9}, {3.793223245338481*^9, 
   3.793223304813417*^9}, {3.793223415404584*^9, 3.7932234450682297`*^9}, 
   3.7932235211134777`*^9, 3.7932236015619926`*^9, 3.793223668431658*^9, 
   3.793223706562193*^9, 3.7932237498175697`*^9, 3.7932238539429903`*^9, 
   3.793224375231901*^9, 3.793287449173783*^9, 3.793287765884782*^9, 
   3.7932878067388535`*^9, 3.793297830034065*^9, 3.7934018404100676`*^9, 
   3.7934021478040676`*^9, 3.793402329645069*^9, 3.7934024239920673`*^9, 
   3.793402468284067*^9, 3.793402508180068*^9, 3.793402734349004*^9, 
   3.793403942127141*^9, 3.82453235834582*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"96a38bb9-bb0e-4e4a-980c-fcc574a18f05"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "Bulgaria", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"$Assumptions", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"r", ">", "0"}], ",", 
       RowBox[{"\[Delta]", ">", "0"}], ",", 
       RowBox[{"m", ">", "0"}], ",", 
       RowBox[{"\[Beta]", ">", "0"}], ",", 
       RowBox[{"0", "<", "q", "<", "1"}], ",", 
       RowBox[{"\[Gamma]", ">", "1"}], ",", 
       RowBox[{"a", ">", "0"}], ",", 
       RowBox[{"\[Zeta]", ">", "0"}], ",", 
       RowBox[{"\[Psi]", ">", "1"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"parvalEZH", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"r", "\[Rule]", 
        RowBox[{"1", "/", "100"}]}], ",", 
       RowBox[{"\[Delta]", "\[Rule]", 
        RowBox[{"3", "/", "100"}]}], ",", 
       RowBox[{"\[Beta]", "\[Rule]", "0.0886593"}], ",", 
       RowBox[{"\[Gamma]", "\[Rule]", "2"}], ",", 
       RowBox[{"a", "\[Rule]", ".17"}], ",", 
       RowBox[{"\[Zeta]", "\[Rule]", 
        RowBox[{"5", "/", "10"}]}], ",", " ", 
       RowBox[{"q", "\[Rule]", " ", ".56"}], ",", 
       RowBox[{"\[Psi]", "\[Rule]", "1.5"}], ",", 
       RowBox[{"m0", "\[Rule]", 
        RowBox[{"Exp", "[", 
         RowBox[{"mortNHC", "[", "0", "]"}], "]"}]}], ",", 
       RowBox[{"\[Mu]", "\[Rule]", "0.052"}], ",", 
       RowBox[{"\[Sigma]", "\[Rule]", ".154"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Beta]lH", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Beta]", "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "/", "q"}], ")"}], "*", 
         RowBox[{"a", "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", 
            RowBox[{"(", 
             RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Psi]", "-", "1"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "q"}], "/", 
            RowBox[{"(", 
             RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}]}]}], ")"}], "/.", 
      "parvalEZH"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"asyu1EZH", "[", "m_", "]"}], ":=", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"\[Beta]lH", "<=", "0"}], ",", "0", ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            FractionBox[
             RowBox[{"m", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[Zeta]", 
                 RowBox[{"1", "-", "\[Gamma]"}]]}], ")"}], "*", "\[Psi]"}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}], "*", 
              "\[Beta]lH"}]]], " ", "*", "\[Beta]lH"}], ")"}], "/", 
         RowBox[{"ExpIntegralE", "[", 
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"r", "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "/", 
                   RowBox[{"(", 
                    RowBox[{"2", "*", "\[Gamma]"}], ")"}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"\[Mu]", "/", "\[Sigma]"}], ")"}], "^", "2"}]}]}], 
               ")"}], "*", 
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Psi]"}], ")"}]}], "+", 
             RowBox[{"(", 
              RowBox[{"\[Beta]", "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "/", "q"}], ")"}], "*", 
                RowBox[{"a", "^", 
                 RowBox[{"(", 
                  RowBox[{"1", "/", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], "*", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[Psi]", "-", "1"}], ")"}], "^", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "q"}], "/", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}]}]}], ")"}], " ",
              "+", 
             RowBox[{"\[Delta]", "*", "\[Psi]"}]}], "\[Beta]lH"], ",", 
           FractionBox[
            RowBox[{
             RowBox[{"m", "*", "\[Psi]"}], "-", 
             RowBox[{"m", "*", "\[Psi]", "*", 
              SuperscriptBox["\[Zeta]", 
               RowBox[{"1", "-", "\[Gamma]"}]]}]}], 
            RowBox[{"\[Beta]lH", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]}]]}], "]"}]}],
         ")"}], "/.", "parvalEZH"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"asyu2EZH", "=", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"\[Beta]", "*", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"#", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Zeta]", 
               RowBox[{"1", "-", "\[Gamma]"}]]}], ")"}], "*", "\[Psi]"}], 
           RowBox[{"\[Beta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]}]]], " "}], 
        RowBox[{"ExpIntegralE", "[", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"r", "+", " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "/", 
                  RowBox[{"(", 
                   RowBox[{"2", "*", "\[Gamma]"}], ")"}]}], ")"}], "*", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[Mu]", "/", "\[Sigma]"}], ")"}], "^", "2"}]}]}], 
              ")"}], "*", 
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Psi]"}], ")"}]}], "+", "\[Beta]", "+", 
            RowBox[{"\[Delta]", " ", "\[Psi]"}]}], 
           RowBox[{"\[Beta]", " "}]], ",", 
          FractionBox[
           RowBox[{
            RowBox[{"#", "*", "\[Psi]"}], "-", 
            RowBox[{"#", "*", "\[Psi]", "*", 
             SuperscriptBox["\[Zeta]", 
              RowBox[{"1", "-", "\[Gamma]"}]]}]}], 
           RowBox[{"\[Beta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]}]]}], "]"}]], 
       "&"}], "/.", "parvalEZH"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"asyu3EZH", "[", "m_", "]"}], ":=", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"\[Beta]lH", "<=", "0"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Delta]", "*", "\[Psi]"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Psi]"}], ")"}], "*", 
           RowBox[{"(", 
            RowBox[{"r", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "/", 
                RowBox[{"(", 
                 RowBox[{"2", "*", "\[Gamma]"}], ")"}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Mu]", "/", "\[Sigma]"}], ")"}], "^", "2"}]}]}], 
            ")"}]}]}], ")"}], "/.", "parvalEZH"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Delta]", "*", "\[Psi]"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Psi]"}], ")"}], "*", 
           RowBox[{"(", 
            RowBox[{"r", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "/", 
                RowBox[{"(", 
                 RowBox[{"2", "*", "\[Gamma]"}], ")"}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Mu]", "/", "\[Sigma]"}], ")"}], "^", "2"}]}]}], 
            ")"}]}], "+", 
          FractionBox[
           RowBox[{"\[Psi]", "*", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SuperscriptBox["\[Zeta]", 
               RowBox[{"1", "-", "\[Gamma]"}]]}], ")"}], " ", "m"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]], "+", 
          "\[Beta]lH"}], ")"}], "/.", "parvalEZH"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"asyuEZH", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Re", "[", 
           RowBox[{"asyu1EZH", "[", "#", "]"}], "]"}], "+", 
          RowBox[{"Min", "[", 
           RowBox[{
            RowBox[{"Re", "[", 
             RowBox[{"asyu2EZH", "[", "#", "]"}], "]"}], ",", 
            RowBox[{"asyu3EZH", "[", "#", "]"}]}], "]"}]}], ")"}], "/", "2"}],
        "&"}], "/.", "parvalEZH"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"asyuDEZH", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Re", "[", 
              RowBox[{"asyu2EZH", "[", "#", "]"}], "]"}], "<", 
             RowBox[{"asyu3EZH", "[", "#", "]"}]}], ",", 
            RowBox[{"Re", "[", 
             RowBox[{
              RowBox[{"asyu2EZH", "'"}], "[", "#", "]"}], "]"}], ",", 
            FractionBox[
             RowBox[{"\[Psi]", "*", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                SuperscriptBox["\[Zeta]", 
                 RowBox[{"1", "-", "\[Gamma]"}]]}], ")"}]}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]]}], "]"}], 
          "+", 
          RowBox[{"Re", "[", 
           RowBox[{
            RowBox[{"asyu1EZH", "'"}], "[", "#", "]"}], "]"}]}], ")"}], "/", 
        "2"}], "&"}], "/.", "parvalEZH"}]}], ";"}], "\[IndentingNewLine]", 
   " ", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"lower", " ", "bound"}], " ", "+", " ", 
        RowBox[{"upper", " ", "bound"}]}], ")"}], "/", "2"}], " ", "of", " ", 
     "u"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"h5", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"a", "^", 
         RowBox[{"(", 
          RowBox[{"1", "/", 
           RowBox[{"(", 
            RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Psi]", "-", "1"}], ")"}], "*", 
           RowBox[{
            RowBox[{"asyuEZH", "[", "#", "]"}], "/", 
            RowBox[{"(", 
             RowBox[{"#", "*", 
              RowBox[{"asyuDEZH", "[", "#", "]"}]}], ")"}]}]}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "/", 
           RowBox[{"(", 
            RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}]}], "&"}], "/.", 
      "parvalEZH"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mtEZ5", " ", "=", " ", 
     RowBox[{"M", "/.", 
      RowBox[{"First", "[", 
       RowBox[{"NDSolve", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"M", "'"}], "[", "t", "]"}], "\[Equal]", 
             RowBox[{
              RowBox[{"M", "[", "t", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"\[Beta]", "-", 
                RowBox[{
                 RowBox[{"1", "/", "q"}], " ", 
                 RowBox[{"a", "^", 
                  RowBox[{"(", 
                   RowBox[{"1", "/", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Psi]", "-", "1"}], ")"}], "*", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"asyuEZH", "[", 
                    RowBox[{"M", "[", "t", "]"}], "]"}], "/", 
                    RowBox[{"M", "[", "t", "]"}]}], "/", 
                    RowBox[{"asyuDEZH", "[", 
                    RowBox[{"M", "[", "t", "]"}], "]"}]}]}], ")"}], "^", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "q"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}]}]}], ")"}]}]}], 
            "/.", "parvalEZH"}], ",", 
           RowBox[{
            RowBox[{"M", "[", "0", "]"}], "\[Equal]", "0.0000892038"}]}], 
          "}"}], ",", "M", ",", 
         RowBox[{"{", 
          RowBox[{"t", ",", "0", ",", "80"}], "}"}], ",", 
         RowBox[{"MaxSteps", "\[Rule]", "50000"}]}], "]"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"s5", "[", "t_", "]"}], " ", ":=", " ", 
     RowBox[{
      RowBox[{"h5", "[", 
       RowBox[{"mtEZ5", "[", "t", "]"}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{"asyuEZH", "[", 
          RowBox[{"mtEZ5", "[", "t", "]"}], "]"}], "]"}], "+", 
        RowBox[{"h5", "[", 
         RowBox[{"mtEZ5", "[", "t", "]"}], "]"}], "-", ".01"}], ")"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.7931137207175627`*^9, 3.793113809599909*^9}, {
   3.793114000841202*^9, 3.7931140010685062`*^9}, {3.793114323041937*^9, 
   3.793114341016788*^9}, {3.79312230831518*^9, 3.793122351501396*^9}, 
   3.793122448593199*^9, {3.793123220875242*^9, 3.7931232212150593`*^9}, {
   3.793123411650463*^9, 3.793123412283991*^9}, 3.793123667981512*^9, {
   3.793125551627791*^9, 3.793125556874187*^9}, {3.7931258674151278`*^9, 
   3.7931258679050617`*^9}, {3.793220596277833*^9, 3.793220607363841*^9}, {
   3.7932206726644173`*^9, 3.793220677197094*^9}, {3.793221006358882*^9, 
   3.793221071193481*^9}, {3.793221164155716*^9, 3.7932211773874197`*^9}, {
   3.793221539525731*^9, 3.793221546614407*^9}, 3.793223068420451*^9, {
   3.793223381238624*^9, 3.793223440513833*^9}, {3.793223514639723*^9, 
   3.793223515085971*^9}, 3.7932235944362392`*^9, {3.7932236549363623`*^9, 
   3.7932236608554573`*^9}, 3.793223744921468*^9, {3.793287276563868*^9, 
   3.793287276569868*^9}, {3.7932874970657835`*^9, 3.793287546598781*^9}, {
   3.7932881413137817`*^9, 3.7932882086557827`*^9}, {3.793402298407093*^9, 
   3.793402299244137*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"c9b7b00c-87c0-4a40-a857-b8f9ff5c6232"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.67264258043194*^9, 3.672642651789075*^9}, {
   3.672642971748478*^9, 3.6726430244874783`*^9}, 3.672643508540897*^9, 
   3.672643653696411*^9, {3.672643903778475*^9, 3.6726439039214745`*^9}, {
   3.672643999428475*^9, 3.672643999770475*^9}, {3.672644130283475*^9, 
   3.6726441697000637`*^9}, {3.6726442160897017`*^9, 3.672644235816674*^9}, {
   3.6726442693290253`*^9, 3.6726442860767*^9}, {3.672644324954587*^9, 
   3.672644374749566*^9}, {3.6726444117912703`*^9, 3.6726444307491655`*^9}, {
   3.672644978538473*^9, 3.672644994198473*^9}, {3.672645123868473*^9, 
   3.672645161359473*^9}, {3.6726452047927203`*^9, 3.6726452078860292`*^9}, {
   3.672645254838724*^9, 3.67264531669691*^9}, {3.6726456356688037`*^9, 
   3.6726456385060873`*^9}, {3.672645705327769*^9, 3.672645708262062*^9}, {
   3.6726458375874696`*^9, 3.6726458570014696`*^9}, {3.6726459006074696`*^9, 
   3.6726459063244696`*^9}, {3.6726489294064126`*^9, 3.6726489588214126`*^9}, 
   3.6727328316623163`*^9, 3.6727328708793163`*^9, {3.672736267196001*^9, 
   3.672736268643146*^9}, {3.672737036918136*^9, 3.672737093964136*^9}, {
   3.6727372184011364`*^9, 3.672737228921136*^9}, {3.6727372606111364`*^9, 
   3.672737400485136*^9}, {3.6727380362891083`*^9, 3.672738056800159*^9}, {
   3.672738094226901*^9, 3.6727380947049494`*^9}, {3.6727444902759347`*^9, 
   3.672744529951935*^9}, {3.6727455846299343`*^9, 3.672745620425935*^9}, {
   3.6727456739279346`*^9, 3.672745733489935*^9}, {3.67306175369855*^9, 
   3.6730617539832363`*^9}, {3.6730618213440866`*^9, 3.673061821791233*^9}, {
   3.6734406327685003`*^9, 3.673440698900581*^9}, {3.6734409611222644`*^9, 
   3.6734409615425777`*^9}, {3.673443209935254*^9, 3.673443262736848*^9}, {
   3.6741334939087367`*^9, 3.6741335038723536`*^9}, {3.67413364362757*^9, 
   3.6741336479628763`*^9}, {3.6741336978887444`*^9, 
   3.6741337273073344`*^9}, {3.6742772118914933`*^9, 
   3.6742772188752785`*^9}, {3.674277267998288*^9, 3.674277268176382*^9}, {
   3.6749059525266943`*^9, 3.6749059527298*^9}, {3.676887717635948*^9, 
   3.676887717850178*^9}, {3.676887752834836*^9, 3.676887753033944*^9}, {
   3.676893997113489*^9, 3.676894020751462*^9}, {3.676894066143352*^9, 
   3.676894067582862*^9}, 3.6768945665255213`*^9, {3.6768946971060677`*^9, 
   3.676894707465334*^9}, {3.676894763545177*^9, 3.6768948668465233`*^9}, {
   3.6768949515526*^9, 3.67689502216471*^9}, {3.676895070167006*^9, 
   3.676895227189622*^9}, {3.676895303221459*^9, 3.676895469596249*^9}, {
   3.67689551025984*^9, 3.676895548226324*^9}, {3.676895584723349*^9, 
   3.676895664195094*^9}, {3.676896178512765*^9, 3.676896188470805*^9}, {
   3.676902751633563*^9, 3.676902770665652*^9}, {3.6769028580576506`*^9, 
   3.676902978833558*^9}, {3.676903101970601*^9, 3.6769035840471725`*^9}, {
   3.676903916418182*^9, 3.6769039274968157`*^9}, 3.6769039634268703`*^9, {
   3.6769040215211926`*^9, 3.676904187025659*^9}, {3.6769042839232006`*^9, 
   3.6769043568913746`*^9}, {3.6769051520158515`*^9, 
   3.6769051528338985`*^9}, {3.6769076200350084`*^9, 
   3.6769076643295417`*^9}, {3.676908455363781*^9, 3.6769087053790812`*^9}, {
   3.789311640107956*^9, 3.789311730458488*^9}, {3.78931177818904*^9, 
   3.78931182243939*^9}, {3.789311928509715*^9, 3.789311931281316*^9}, {
   3.789312367404416*^9, 3.7893123717437143`*^9}, {3.7893124846149263`*^9, 
   3.789312570075163*^9}, {3.789312635757204*^9, 3.78931263973396*^9}, {
   3.7893127913597116`*^9, 3.789312842753263*^9}, {3.7893128791469173`*^9, 
   3.789312883420965*^9}, {3.7893129534441357`*^9, 3.78931296956767*^9}, {
   3.789313996922024*^9, 3.789314023536887*^9}, {3.789314058875319*^9, 
   3.7893141055425034`*^9}, {3.789314152041346*^9, 3.789314175540576*^9}, {
   3.789314249353016*^9, 3.7893143394915857`*^9}, {3.7893144834739943`*^9, 
   3.7893144924907207`*^9}, {3.789314529539719*^9, 3.789314595329088*^9}, {
   3.78931514315168*^9, 3.7893152114087257`*^9}, {3.7893154122792053`*^9, 
   3.7893154433945417`*^9}, {3.789315751917164*^9, 3.789315827550708*^9}, {
   3.789315926662702*^9, 3.789315938105475*^9}, {3.78931612756929*^9, 
   3.7893161646859922`*^9}, {3.789316253513262*^9, 3.789316287031867*^9}, {
   3.789316774221191*^9, 3.789316774823947*^9}, 3.789317032024033*^9, {
   3.789317281898444*^9, 3.789317284528286*^9}, {3.789317321017733*^9, 
   3.789317322053735*^9}, {3.789317360416225*^9, 3.7893173748674*^9}, {
   3.7893175080350943`*^9, 3.78931751687746*^9}, {3.789317547826995*^9, 
   3.789317699990305*^9}, {3.7893177447581987`*^9, 3.7893178235722227`*^9}, {
   3.789317869090206*^9, 3.7893179939348*^9}, {3.7893180441496973`*^9, 
   3.7893180494255953`*^9}, {3.7893180866208353`*^9, 3.789318087374906*^9}, {
   3.789318143001802*^9, 3.78931814469445*^9}, {3.789318237361003*^9, 
   3.789318313644979*^9}, {3.789318410272313*^9, 3.789318437450015*^9}, {
   3.7893184883758173`*^9, 3.7893185758352747`*^9}, {3.789318622716958*^9, 
   3.7893186309584837`*^9}, {3.78931870042441*^9, 3.7893187011289663`*^9}, {
   3.7893252803149357`*^9, 3.789325326549747*^9}, {3.789325517495101*^9, 
   3.789325580720155*^9}, {3.789325613320013*^9, 3.78932561499678*^9}, {
   3.7893256565236177`*^9, 3.7893256974143972`*^9}, {3.7893257315032682`*^9, 
   3.7893258153368397`*^9}, {3.789326173334712*^9, 3.789326311483427*^9}, {
   3.7893263465534067`*^9, 3.7893263471333838`*^9}, {3.789326408324431*^9, 
   3.789326586012582*^9}, {3.789326829269849*^9, 3.7893269928673153`*^9}, {
   3.789334419689983*^9, 3.789334420190699*^9}, {3.789334472033401*^9, 
   3.7893347134853354`*^9}, {3.7893351486277637`*^9, 3.789335187157651*^9}, {
   3.789395334342814*^9, 3.789395336082735*^9}, {3.7894007818289223`*^9, 
   3.789400953421501*^9}, {3.7894015061128693`*^9, 3.789401510461382*^9}, {
   3.7894015412513113`*^9, 3.78940154759348*^9}, {3.789401788270995*^9, 
   3.7894017959937563`*^9}, {3.789401826557157*^9, 3.7894018467051153`*^9}, {
   3.789401965963623*^9, 3.7894019701200457`*^9}, {3.789411780095235*^9, 
   3.789411831212929*^9}, {3.789411948013155*^9, 3.78941196731504*^9}, {
   3.789412011698403*^9, 3.789412011812902*^9}, {3.7894120716501503`*^9, 
   3.789412072517724*^9}, {3.78941246936609*^9, 3.7894125016822157`*^9}, {
   3.789412823472678*^9, 3.789412851131611*^9}, {3.7894951789451*^9, 
   3.789495412639433*^9}, {3.78949545720992*^9, 3.7894955117029967`*^9}, {
   3.7894955442194395`*^9, 3.78949558060817*^9}, {3.789495725872781*^9, 
   3.7894957573220997`*^9}, {3.7894957931610136`*^9, 3.789495803086301*^9}, {
   3.789495877196356*^9, 3.789495924935638*^9}, {3.7894965154949503`*^9, 
   3.7894966009224987`*^9}, {3.7894967903324366`*^9, 3.789496827533391*^9}, {
   3.789667117584785*^9, 3.789667138248561*^9}, {3.789667653059841*^9, 
   3.78966765400458*^9}, {3.789668001094075*^9, 3.789668018974975*^9}, {
   3.789668255795224*^9, 3.789668261456489*^9}, {3.789670236804184*^9, 
   3.7896702630485687`*^9}, {3.789670295691539*^9, 3.789670296056432*^9}, 
   3.789670361956896*^9, {3.789670522740527*^9, 3.78967053427814*^9}, {
   3.789742123254738*^9, 3.789742249781941*^9}, {3.789742288210823*^9, 
   3.789742404530457*^9}, {3.789743330679028*^9, 3.789743346327992*^9}, {
   3.789745073728435*^9, 3.7897450763244057`*^9}, 3.789747427359785*^9, {
   3.7897519910365057`*^9, 3.7897520064765*^9}, {3.789752141310568*^9, 
   3.7897521646057243`*^9}, {3.789752203950254*^9, 3.789752204145308*^9}, {
   3.789752257889612*^9, 3.78975228821531*^9}, {3.789752492040756*^9, 
   3.7897524977351217`*^9}, {3.789753209477501*^9, 3.7897532633790483`*^9}, {
   3.7897538129897747`*^9, 3.7897538304487457`*^9}, {3.790352952127253*^9, 
   3.7903530788765697`*^9}, {3.790437506013485*^9, 3.790437597013739*^9}, {
   3.790437726586358*^9, 3.79043773032661*^9}, {3.790437775044035*^9, 
   3.790437795399683*^9}, {3.7904379194669313`*^9, 3.79043793654602*^9}, {
   3.790437973662833*^9, 3.790437999080894*^9}, {3.790438076464531*^9, 
   3.790438096547615*^9}, {3.790438261140005*^9, 3.7904382752239723`*^9}, {
   3.790438433108886*^9, 3.790438433699441*^9}, {3.790438481422957*^9, 
   3.790438653723041*^9}, {3.7904387251178503`*^9, 3.790438735701314*^9}, {
   3.790438805908821*^9, 3.790438807780986*^9}, {3.790519913072362*^9, 
   3.790519914840403*^9}, {3.790524468197268*^9, 3.79052454012271*^9}, {
   3.790525038361351*^9, 3.7905250534757757`*^9}, {3.790525092179916*^9, 
   3.790525139182682*^9}, {3.7905252087175303`*^9, 3.790525228920742*^9}, {
   3.790617095730408*^9, 3.790617112666479*^9}, {3.790617484852479*^9, 
   3.7906175157704077`*^9}, {3.790617823001479*^9, 3.7906178644984083`*^9}, {
   3.79064412764567*^9, 3.7906441337976727`*^9}, 3.790644171880741*^9, {
   3.79064420544267*^9, 3.790644206100672*^9}, {3.7906444193286715`*^9, 
   3.7906444388276715`*^9}, {3.79064455602767*^9, 3.790644622043684*^9}, {
   3.793017852655445*^9, 3.7930178731961203`*^9}, {3.79301842173308*^9, 
   3.793018453752194*^9}, {3.7930185824051657`*^9, 3.793018616194182*^9}, {
   3.793026458692902*^9, 3.793026501550075*^9}, {3.793026534514382*^9, 
   3.7930265402939672`*^9}, {3.79302658094716*^9, 3.793026606907935*^9}, {
   3.793026660408703*^9, 3.793026666443615*^9}, {3.793028938195631*^9, 
   3.793028950897756*^9}, {3.793032771512848*^9, 3.79303281469907*^9}, {
   3.793032880944927*^9, 3.793032887401472*^9}, {3.79303736357934*^9, 
   3.7930373837287703`*^9}, 3.79303741487208*^9, {3.7930378847472754`*^9, 
   3.79303792794274*^9}, {3.793038027702757*^9, 3.793038074424151*^9}, {
   3.79303811168329*^9, 3.79303812454008*^9}, {3.7930381804093723`*^9, 
   3.793038195364409*^9}, {3.793038255733303*^9, 3.793038327381259*^9}, {
   3.793038394471051*^9, 3.7930384211650476`*^9}, {3.79310874939636*^9, 
   3.793108764915299*^9}, {3.793108835550433*^9, 3.793108887450992*^9}, {
   3.793109158124238*^9, 3.79310920074262*^9}, {3.793109309894123*^9, 
   3.793109315101781*^9}, 3.7931093479879417`*^9, {3.793109454148999*^9, 
   3.793109473494624*^9}, {3.793111392759989*^9, 3.793111442020569*^9}, 
   3.793111525060781*^9, {3.793111583046186*^9, 3.793111662664253*^9}, {
   3.793111790975335*^9, 3.793111792616671*^9}, {3.793112035818199*^9, 
   3.7931120365919323`*^9}, {3.793112069045405*^9, 3.7931121114592457`*^9}, {
   3.793112152419758*^9, 3.7931121525676813`*^9}, {3.793112236424749*^9, 
   3.793112292298359*^9}, {3.793112359566656*^9, 3.793112401463307*^9}, {
   3.793112446158132*^9, 3.793112482535097*^9}, {3.793112515350951*^9, 
   3.793112548531637*^9}, 3.7931126128988037`*^9, {3.793112667697619*^9, 
   3.793112776497677*^9}, {3.793112869255392*^9, 3.793112977800796*^9}, {
   3.79311307075662*^9, 3.793113148693713*^9}, {3.793113179328414*^9, 
   3.793113183416066*^9}, {3.793113226101221*^9, 3.79311330409783*^9}, {
   3.793113348983899*^9, 3.7931133738865023`*^9}, {3.7931134045563517`*^9, 
   3.793113453279416*^9}, {3.793113617498501*^9, 3.793113622234404*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"99620a32-33f9-45ba-9ace-b7df2e26a93f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"wealthratio", " ", "=", " ", 
    RowBox[{"LogPlot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"100", "*", 
         RowBox[{"h4", "[", 
          RowBox[{"mtEZ4", "[", "t", "]"}], "]"}]}], ",", 
        RowBox[{"100", "*", 
         RowBox[{"h5", "[", 
          RowBox[{"mtEZ5", "[", "t", "]"}], "]"}]}], ",", 
        RowBox[{"100", "*", 
         RowBox[{"h1", "[", 
          RowBox[{"mtEZ1", "[", "t", "]"}], "]"}]}], ",", 
        RowBox[{"100", "*", 
         RowBox[{"h3", "[", 
          RowBox[{"mtEZ3", "[", "t", "]"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "40", ",", "80"}], "}"}], ",", 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"FrameLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
        "\"\<Age (years)\>\"", ",", "\"\<Healthcare-Wealth Ratios (%)\>\""}], 
        "}"}]}], ",", 
      RowBox[{"PlotLegends", "\[Rule]", 
       RowBox[{"SwatchLegend", "[", 
        RowBox[{"{", 
         RowBox[{
         "\"\<BG\>\"", ",", "\"\<US\>\"", ",", "\"\<UK\>\"", ",", 
          "\"\<NL\>\""}], "}"}], "]"}]}]}], "]"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"wealthratio", " ", "=", " ", 
    RowBox[{"LogPlot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"100", "*", 
         RowBox[{"h5", "[", 
          RowBox[{"mtEZ5", "[", "t", "]"}], "]"}]}], ",", 
        RowBox[{"100", "*", 
         RowBox[{"h1", "[", 
          RowBox[{"mtEZ1", "[", "t", "]"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "40", ",", "80"}], "}"}], ",", 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"FrameLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
        "\"\<Age (years)\>\"", ",", "\"\<Healthcare-Wealth Ratios (%)\>\""}], 
        "}"}]}], ",", 
      RowBox[{"PlotLegends", "\[Rule]", 
       RowBox[{"SwatchLegend", "[", 
        RowBox[{"{", 
         RowBox[{"\"\<US\>\"", ",", "\"\<UK\>\""}], "}"}], "]"}]}]}], "]"}]}],
    "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"spendingratio", " ", "=", " ", 
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"100", "*", 
          RowBox[{"s4", "[", "t", "]"}]}], ",", 
         RowBox[{"100", "*", 
          RowBox[{"s5", "[", "t", "]"}]}], ",", 
         RowBox[{"100", "*", 
          RowBox[{"s1", "[", "t", "]"}]}], ",", " ", 
         RowBox[{"100", "*", 
          RowBox[{"s3", "[", "t", "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "40", ",", "80"}], "}"}], ",", 
       RowBox[{"Frame", "\[Rule]", "True"}], ",", 
       RowBox[{"FrameLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
         "\"\<Age (years)\>\"", ",", 
          "\"\<Healthcare-Spending Ratios (%)\>\""}], "}"}]}], ",", 
       RowBox[{"PlotLegends", "\[Rule]", 
        RowBox[{"SwatchLegend", "[", 
         RowBox[{"{", 
          RowBox[{
          "\"\<BG\>\"", ",", "\"\<US\>\"", ",", "\"\<UK\>\"", ",", 
           "\"\<NL\>\""}], "}"}], "]"}]}]}], "]"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"spendingratio", " ", "=", " ", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"100", "*", 
         RowBox[{"s5", "[", "t", "]"}]}], ",", 
        RowBox[{"100", "*", 
         RowBox[{"s1", "[", "t", "]"}]}]}], " ", "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "40", ",", "80"}], "}"}], ",", 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"FrameLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
        "\"\<Age (years)\>\"", ",", 
         "\"\<Healthcare-Spending Ratios (%)\>\""}], "}"}]}], ",", 
      RowBox[{"PlotLegends", "\[Rule]", 
       RowBox[{"SwatchLegend", "[", 
        RowBox[{"{", 
         RowBox[{"\"\<US\>\"", ",", "\"\<UK\>\""}], "}"}], "]"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.67264258043194*^9, 3.672642651789075*^9}, {
   3.672642971748478*^9, 3.6726430244874783`*^9}, 3.672643508540897*^9, 
   3.672643653696411*^9, {3.672643903778475*^9, 3.6726439039214745`*^9}, {
   3.672643999428475*^9, 3.672643999770475*^9}, {3.672644130283475*^9, 
   3.6726441697000637`*^9}, {3.6726442160897017`*^9, 3.672644235816674*^9}, {
   3.6726442693290253`*^9, 3.6726442860767*^9}, {3.672644324954587*^9, 
   3.672644374749566*^9}, {3.6726444117912703`*^9, 3.6726444307491655`*^9}, {
   3.672644978538473*^9, 3.672644994198473*^9}, {3.672645123868473*^9, 
   3.672645161359473*^9}, {3.6726452047927203`*^9, 3.6726452078860292`*^9}, {
   3.672645254838724*^9, 3.67264531669691*^9}, {3.6726456356688037`*^9, 
   3.6726456385060873`*^9}, {3.672645705327769*^9, 3.672645708262062*^9}, {
   3.6726458375874696`*^9, 3.6726458570014696`*^9}, {3.6726459006074696`*^9, 
   3.6726459063244696`*^9}, {3.6726489294064126`*^9, 3.6726489588214126`*^9}, 
   3.6727328316623163`*^9, 3.6727328708793163`*^9, {3.672736267196001*^9, 
   3.672736268643146*^9}, {3.672737036918136*^9, 3.672737093964136*^9}, {
   3.6727372184011364`*^9, 3.672737228921136*^9}, {3.6727372606111364`*^9, 
   3.672737400485136*^9}, {3.6727380362891083`*^9, 3.672738056800159*^9}, {
   3.672738094226901*^9, 3.6727380947049494`*^9}, {3.6727444902759347`*^9, 
   3.672744529951935*^9}, {3.6727455846299343`*^9, 3.672745620425935*^9}, {
   3.6727456739279346`*^9, 3.672745733489935*^9}, {3.67306175369855*^9, 
   3.6730617539832363`*^9}, {3.6730618213440866`*^9, 3.673061821791233*^9}, {
   3.6734406327685003`*^9, 3.673440698900581*^9}, {3.6734409611222644`*^9, 
   3.6734409615425777`*^9}, {3.673443209935254*^9, 3.673443262736848*^9}, {
   3.6741334939087367`*^9, 3.6741335038723536`*^9}, {3.67413364362757*^9, 
   3.6741336479628763`*^9}, {3.6741336978887444`*^9, 
   3.6741337273073344`*^9}, {3.6742772118914933`*^9, 
   3.6742772188752785`*^9}, {3.674277267998288*^9, 3.674277268176382*^9}, {
   3.6749059525266943`*^9, 3.6749059527298*^9}, {3.676887717635948*^9, 
   3.676887717850178*^9}, {3.676887752834836*^9, 3.676887753033944*^9}, {
   3.676893997113489*^9, 3.676894020751462*^9}, {3.676894066143352*^9, 
   3.676894067582862*^9}, 3.6768945665255213`*^9, {3.6768946971060677`*^9, 
   3.676894707465334*^9}, {3.676894763545177*^9, 3.6768948668465233`*^9}, {
   3.6768949515526*^9, 3.67689502216471*^9}, {3.676895070167006*^9, 
   3.676895227189622*^9}, {3.676895303221459*^9, 3.676895469596249*^9}, {
   3.67689551025984*^9, 3.676895548226324*^9}, {3.676895584723349*^9, 
   3.676895664195094*^9}, {3.676896178512765*^9, 3.676896188470805*^9}, {
   3.676902751633563*^9, 3.676902770665652*^9}, {3.6769028580576506`*^9, 
   3.676902978833558*^9}, {3.676903101970601*^9, 3.6769035840471725`*^9}, {
   3.676903916418182*^9, 3.6769039274968157`*^9}, 3.6769039634268703`*^9, {
   3.6769040215211926`*^9, 3.676904187025659*^9}, {3.6769042839232006`*^9, 
   3.6769043568913746`*^9}, {3.6769051520158515`*^9, 
   3.6769051528338985`*^9}, {3.6769076200350084`*^9, 
   3.6769076643295417`*^9}, {3.676908455363781*^9, 3.6769087053790812`*^9}, {
   3.789311640107956*^9, 3.789311730458488*^9}, {3.78931177818904*^9, 
   3.78931182243939*^9}, {3.789311928509715*^9, 3.789311931281316*^9}, {
   3.789312367404416*^9, 3.7893123717437143`*^9}, {3.7893124846149263`*^9, 
   3.789312570075163*^9}, {3.789312635757204*^9, 3.78931263973396*^9}, {
   3.7893127913597116`*^9, 3.789312842753263*^9}, {3.7893128791469173`*^9, 
   3.789312883420965*^9}, {3.7893129534441357`*^9, 3.78931296956767*^9}, {
   3.789313996922024*^9, 3.789314023536887*^9}, {3.789314058875319*^9, 
   3.7893141055425034`*^9}, {3.789314152041346*^9, 3.789314175540576*^9}, {
   3.789314249353016*^9, 3.7893143394915857`*^9}, {3.7893144834739943`*^9, 
   3.7893144924907207`*^9}, {3.789314529539719*^9, 3.789314595329088*^9}, {
   3.78931514315168*^9, 3.7893152114087257`*^9}, {3.7893154122792053`*^9, 
   3.7893154433945417`*^9}, {3.789315751917164*^9, 3.789315827550708*^9}, {
   3.789315926662702*^9, 3.789315938105475*^9}, {3.78931612756929*^9, 
   3.7893161646859922`*^9}, {3.789316253513262*^9, 3.789316287031867*^9}, {
   3.789316774221191*^9, 3.789316774823947*^9}, 3.789317032024033*^9, {
   3.789317281898444*^9, 3.789317284528286*^9}, {3.789317321017733*^9, 
   3.789317322053735*^9}, {3.789317360416225*^9, 3.7893173748674*^9}, {
   3.7893175080350943`*^9, 3.78931751687746*^9}, {3.789317547826995*^9, 
   3.789317699990305*^9}, {3.7893177447581987`*^9, 3.7893178235722227`*^9}, {
   3.789317869090206*^9, 3.7893179939348*^9}, {3.7893180441496973`*^9, 
   3.7893180494255953`*^9}, {3.7893180866208353`*^9, 3.789318087374906*^9}, {
   3.789318143001802*^9, 3.78931814469445*^9}, {3.789318237361003*^9, 
   3.789318313644979*^9}, {3.789318410272313*^9, 3.789318437450015*^9}, {
   3.7893184883758173`*^9, 3.7893185758352747`*^9}, {3.789318622716958*^9, 
   3.7893186309584837`*^9}, {3.78931870042441*^9, 3.7893187011289663`*^9}, {
   3.7893252803149357`*^9, 3.789325326549747*^9}, {3.789325517495101*^9, 
   3.789325580720155*^9}, {3.789325613320013*^9, 3.78932561499678*^9}, {
   3.7893256565236177`*^9, 3.7893256974143972`*^9}, {3.7893257315032682`*^9, 
   3.7893258153368397`*^9}, {3.789326173334712*^9, 3.789326311483427*^9}, {
   3.7893263465534067`*^9, 3.7893263471333838`*^9}, {3.789326408324431*^9, 
   3.789326586012582*^9}, {3.789326829269849*^9, 3.7893269928673153`*^9}, {
   3.789334419689983*^9, 3.789334420190699*^9}, {3.789334472033401*^9, 
   3.7893347134853354`*^9}, {3.7893351486277637`*^9, 3.789335187157651*^9}, {
   3.789395334342814*^9, 3.789395336082735*^9}, {3.7894007818289223`*^9, 
   3.789400953421501*^9}, {3.7894015061128693`*^9, 3.789401510461382*^9}, {
   3.7894015412513113`*^9, 3.78940154759348*^9}, {3.789401788270995*^9, 
   3.7894017959937563`*^9}, {3.789401826557157*^9, 3.7894018467051153`*^9}, {
   3.789401965963623*^9, 3.7894019701200457`*^9}, {3.789411780095235*^9, 
   3.789411831212929*^9}, {3.789411948013155*^9, 3.78941196731504*^9}, {
   3.789412011698403*^9, 3.789412011812902*^9}, {3.7894120716501503`*^9, 
   3.789412072517724*^9}, {3.78941246936609*^9, 3.7894125016822157`*^9}, {
   3.789412823472678*^9, 3.789412851131611*^9}, {3.7894951789451*^9, 
   3.789495412639433*^9}, {3.78949545720992*^9, 3.7894955117029967`*^9}, {
   3.7894955442194395`*^9, 3.78949558060817*^9}, {3.789495725872781*^9, 
   3.7894957573220997`*^9}, {3.7894957931610136`*^9, 3.789495803086301*^9}, {
   3.789495877196356*^9, 3.789495924935638*^9}, {3.7894965154949503`*^9, 
   3.7894966009224987`*^9}, {3.7894967903324366`*^9, 3.789496827533391*^9}, {
   3.789667117584785*^9, 3.789667138248561*^9}, {3.789667653059841*^9, 
   3.78966765400458*^9}, {3.789668001094075*^9, 3.789668018974975*^9}, {
   3.789668255795224*^9, 3.789668261456489*^9}, {3.789670236804184*^9, 
   3.7896702630485687`*^9}, {3.789670295691539*^9, 3.789670296056432*^9}, 
   3.789670361956896*^9, {3.789670522740527*^9, 3.78967053427814*^9}, {
   3.789742123254738*^9, 3.789742249781941*^9}, {3.789742288210823*^9, 
   3.789742404530457*^9}, {3.789743330679028*^9, 3.789743346327992*^9}, {
   3.789745073728435*^9, 3.7897450763244057`*^9}, 3.789747427359785*^9, {
   3.7897519910365057`*^9, 3.7897520064765*^9}, {3.789752141310568*^9, 
   3.7897521646057243`*^9}, {3.789752203950254*^9, 3.789752204145308*^9}, {
   3.789752257889612*^9, 3.78975228821531*^9}, {3.789752492040756*^9, 
   3.7897524977351217`*^9}, {3.789753209477501*^9, 3.7897532633790483`*^9}, {
   3.7897538129897747`*^9, 3.7897538304487457`*^9}, {3.790352952127253*^9, 
   3.7903530788765697`*^9}, {3.790437506013485*^9, 3.790437597013739*^9}, {
   3.790437726586358*^9, 3.79043773032661*^9}, {3.790437775044035*^9, 
   3.790437795399683*^9}, {3.7904379194669313`*^9, 3.79043793654602*^9}, {
   3.790437973662833*^9, 3.790437999080894*^9}, {3.790438076464531*^9, 
   3.790438096547615*^9}, {3.790438261140005*^9, 3.7904382752239723`*^9}, {
   3.790438433108886*^9, 3.790438433699441*^9}, {3.790438481422957*^9, 
   3.790438653723041*^9}, {3.7904387251178503`*^9, 3.790438735701314*^9}, {
   3.790438805908821*^9, 3.790438807780986*^9}, {3.790519913072362*^9, 
   3.790519914840403*^9}, {3.790524468197268*^9, 3.79052454012271*^9}, {
   3.790525038361351*^9, 3.7905250534757757`*^9}, {3.790525092179916*^9, 
   3.790525139182682*^9}, {3.7905252087175303`*^9, 3.790525228920742*^9}, {
   3.790617095730408*^9, 3.790617112666479*^9}, {3.790617484852479*^9, 
   3.7906175157704077`*^9}, {3.790617823001479*^9, 3.7906178644984083`*^9}, {
   3.79064412764567*^9, 3.7906441337976727`*^9}, 3.790644171880741*^9, {
   3.79064420544267*^9, 3.790644206100672*^9}, {3.7906444193286715`*^9, 
   3.7906444388276715`*^9}, {3.79064455602767*^9, 3.790644622043684*^9}, {
   3.793017852655445*^9, 3.7930178731961203`*^9}, {3.79301842173308*^9, 
   3.793018453752194*^9}, {3.7930185824051657`*^9, 3.793018616194182*^9}, {
   3.793026458692902*^9, 3.793026501550075*^9}, {3.793026534514382*^9, 
   3.7930265402939672`*^9}, {3.79302658094716*^9, 3.793026606907935*^9}, {
   3.793026660408703*^9, 3.793026666443615*^9}, {3.793028938195631*^9, 
   3.793028950897756*^9}, {3.793032771512848*^9, 3.79303281469907*^9}, {
   3.793032880944927*^9, 3.793032887401472*^9}, {3.79303736357934*^9, 
   3.7930373837287703`*^9}, 3.79303741487208*^9, {3.7930378847472754`*^9, 
   3.79303792794274*^9}, {3.793038027702757*^9, 3.793038074424151*^9}, {
   3.79303811168329*^9, 3.79303812454008*^9}, {3.7930381804093723`*^9, 
   3.793038195364409*^9}, {3.793038255733303*^9, 3.793038327381259*^9}, {
   3.793038394471051*^9, 3.7930384211650476`*^9}, {3.79310874939636*^9, 
   3.793108764915299*^9}, {3.793108835550433*^9, 3.793108887450992*^9}, {
   3.793109158124238*^9, 3.79310920074262*^9}, {3.793109309894123*^9, 
   3.793109315101781*^9}, 3.7931093479879417`*^9, {3.793109454148999*^9, 
   3.793109473494624*^9}, {3.793111392759989*^9, 3.793111442020569*^9}, 
   3.793111525060781*^9, {3.793111583046186*^9, 3.793111662664253*^9}, {
   3.793111790975335*^9, 3.793111792616671*^9}, {3.793112035818199*^9, 
   3.7931120365919323`*^9}, {3.793112069045405*^9, 3.7931121114592457`*^9}, {
   3.793112152419758*^9, 3.7931121525676813`*^9}, {3.793112236424749*^9, 
   3.793112292298359*^9}, {3.793112359566656*^9, 3.793112401463307*^9}, {
   3.793112446158132*^9, 3.793112482535097*^9}, {3.793112515350951*^9, 
   3.793112548531637*^9}, 3.7931126128988037`*^9, {3.793112667697619*^9, 
   3.793112776497677*^9}, {3.793112869255392*^9, 3.793112977800796*^9}, {
   3.79311307075662*^9, 3.793113148693713*^9}, {3.793113179328414*^9, 
   3.793113183416066*^9}, {3.793113226101221*^9, 3.79311330409783*^9}, {
   3.793113348983899*^9, 3.793113353430004*^9}, {3.7931134616833076`*^9, 
   3.793113468542761*^9}, {3.79311351760032*^9, 3.793113517948983*^9}, {
   3.7931138139684153`*^9, 3.793113915025812*^9}, {3.7931139456769953`*^9, 
   3.793113950348363*^9}, {3.793114064452838*^9, 3.793114088820285*^9}, {
   3.7931143477635193`*^9, 3.7931144080876617`*^9}, {3.7931197280860147`*^9, 
   3.793119762495842*^9}, {3.793119793296126*^9, 3.7931198209595957`*^9}, {
   3.793120871332008*^9, 3.793120882345428*^9}, {3.7931239152753696`*^9, 
   3.793124050118675*^9}, {3.793124158704419*^9, 3.793124159026637*^9}, {
   3.793125462776861*^9, 3.79312546950869*^9}, {3.7931261603902082`*^9, 
   3.793126160790504*^9}, {3.793126283740891*^9, 3.793126285896597*^9}, 
   3.793126387871937*^9, {3.793221225682385*^9, 3.793221242041239*^9}, {
   3.793221570054452*^9, 3.793221570470037*^9}, {3.7932217891991453`*^9, 
   3.7932218295436907`*^9}, {3.7932225797465773`*^9, 3.793222629121613*^9}, {
   3.793223327105514*^9, 3.7932233279651423`*^9}, {3.79322383170478*^9, 
   3.793223849538713*^9}, 3.7932239481141787`*^9, {3.7932876236998525`*^9, 
   3.7932876344417825`*^9}, {3.793287685038782*^9, 3.7932877106057816`*^9}, {
   3.7932877488698516`*^9, 3.793287797795783*^9}, {3.7932878755447826`*^9, 
   3.7932878760908527`*^9}, {3.7932882295217824`*^9, 3.793288261609782*^9}, {
   3.7932884480237837`*^9, 3.7932884989087815`*^9}, {3.793288667654853*^9, 
   3.7932887110847826`*^9}, {3.7932888078927813`*^9, 3.793288824109782*^9}, {
   3.7932889265157824`*^9, 3.7932889402747817`*^9}, {3.7932924912570686`*^9, 
   3.793292521390069*^9}, {3.793297804583065*^9, 3.793297818873135*^9}, {
   3.793401822116137*^9, 3.7934018258440685`*^9}, {3.793401962099067*^9, 
   3.793402045285137*^9}, {3.7934020788510675`*^9, 3.793402199987068*^9}, {
   3.793402723254002*^9, 3.7934027270090027`*^9}, {3.793403925063141*^9, 
   3.793403930316142*^9}, {3.824532159439178*^9, 3.824532199760275*^9}, {
   3.8245322335715322`*^9, 3.824532262016027*^9}, {3.8245323050520287`*^9, 
   3.8245323283154163`*^9}, {3.824532469756157*^9, 3.824532473433764*^9}, {
   3.8245325142192993`*^9, 3.824532547639511*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"a97fccd2-803b-4c62-9be3-2b93a00fa4a3"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwB4QQe+yFib1JlAgAAAE0AAAACAAAAQgzZBgAARECvA4fP3uoRwA7CdAWS
AURA+pOOwa3oEcDZdxAEJANEQOZYfsJ85hHAcONHAUgGREDF8RrxGuIRwJ+6
tvuPDERAoJ9pAVjZEcD8aJTwHxlEQGvThu/UxxHAtsVP2j8yREDoj/8M2qQR
wCt/xq1/ZERAehIUxBFfEcB+Tdxmc9FEQD3z7FiayBDA9xOdyS43RUDtrM25
LD0QwFeeMk7rmkVAb0iqOQprD8AhhPDkGwdGQNa1lIElRw7AEWJZJRRsRkCF
oryhFjkNwGub6neA2UZAo0ZBjhQXDMCtmFDs7URHQICmCD8p/QrAFY5hCiOp
R0CjFWpfx/gJwOfemjrMFUhAP1cn/F3hCMDfJ38UPXtIQAgvL3Jc3wfAvjQ4
EK/eSECD3PixMuUGwAedGR6VSklAROs+b/jYBcB2/aXVQq9JQKFJexzJ4QTA
ULlan2QcSkDzhpJMWNkDwBE55IqHh0pA3KoJOGLZAsD4sBggcutKQMafLfUG
7gHASYR1x9BXS0AJMTpriPIAwMBPfRj3vEtAB9nH420LAMChdq17kSpMQNbs
iK8sKv6/amGyAC2WTECLjuGR6078v1lEYi+Q+kxAXPCjJkqb+r+ygjpwZ2dN
QOl6Gzacy/i/Mbm9WgbNTUCOHV9N9iL3v5ezFWemME5AJFclCY6K9b9nCZaF
upxOQAZDnjN+2PO/XVfBTZYBT0Bn03IBAkzyv70AFSjmbk9AgOyncMan8L8F
bj0kN9pPQLC4QYvWKe6/umkI5ScfUED4yA+I10vrvyZKBkFuVVBAAfT29yBD
6L+lptlxGIhQQFysdspFgOW/GGWXM8O5UECpxhKJcdziv0BRaf6n71BAlvLB
D08S4L97uRCe8CFRQFaA1ToQFNu/a0/MRnNYUUBd+7kLur3Vv25hXcRZi1FA
tRB8j5Pm0L9k1djSQL1RQB+i+fnNk8i/D3do6mHzUUBrhxQUwLy9v82Uzdbm
JVJAHaj5mE1VqL9A4EbMpVxSQCO69uAHH5k/p42qUmWSUkCia/fkWcy3PyG3
462IxFJAHKLVZyTPwz9QDjES5vpSQJp+DgNWG8w/kuFTS6ctU0CPXvXYSMzR
P8gWYRVpX1NAWGAmBctZ1T+zeYLoZJVTQNUzgJ1pE9k/sVh5kMTHU0BJAAdy
227cPzbBKX6lyFNAU72nd5d93D+6KdprhslTQO/xi0JRjNw/xPo6R0jLU0A3
RiMpvqncP9ac/P3LzlNA8nVqQH3k3D/84H9r09VTQHFmzc6QWd0/SGmGRuLj
U0Aof8ApD0LeP83RNjTD5FNAY5dMU4RQ3j9SOuchpOVTQI0FHEr3Xt4/WwtI
/WXnU0AzL4qg1nveP26tCbTp6lNAQoC893q13j+U8Ywh8fFTQF8BiohaKN8/
GVo9D9LyU0C60NikrDbfP57C7fyy81NAtfl8kvxE3z+nk07YdPVTQGjw3OKV
Yd8/ujUQj/j4U0BsfwxfrprfPz6ewHzZ+VNAQ/1SDe+o3z/DBnFquvpTQO/1
/I4tt98/zNfRRXz8U0A6kJYNpNPfP1FAgjNd/VNAdVgHC9zh3z/WqDIhPv5T
QAgN5twR8N8/WhHjDh//U0DyRnmDRf7fP995k/z//1NA2+mAfzsG4D+/3Fnu

          "]]}, Annotation[#, "Charting`Private`Tag$12139#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwB4QQe+yFib1JlAgAAAE0AAAACAAAAQgzZBgAAREDUFndnSJYVwA7CdAWS
AURAiIEyfhWUFcDZdxAEJANEQNvkbJzikRXAcONHAUgGREAfiWrvfI0VwJ+6
tvuPDERAK6Pe77GEFcD8aJTwHxlEQMf2bV0dcxXAtsVP2j8yRECxhcwC+k8V
wCt/xq1/ZERAADyBSssJFcB+Tdxmc9FEQI1JeG8WchTA9xOdyS43RUBlVF32
CeUTwFeeMk7rmkVAuvMAt1NbE8AhhPDkGwdGQM86swafxhLAEWJZJRRsRkAz
rckqizwSwGub6neA2UZAJSktELunEcCtmFDs7URHQOIoHBp6FhHAFY5hCiOp
R0DHlxO2x48QwOfemjrMFUhAQb+phVL9D8DfJ38UPXtIQPDvJtRJ8A7AvjQ4
EK/eSEAkL5P9ZeoNwAedGR6VSklA/tfJMGTQDMB2/aXVQq9JQLX8YndiywvA
ULlan2QcSkBEiIiu87IKwBE55IqHh0pAX+bCUUqiCcD4sBggcutKQGYyXJR0
pgjASYR1x9BXS0BH72RDIJgHwMBPfRj3vEtAxuCxHZWeBsChdq17kSpMQGpI
tKRTkwXAamGyAC2WTEDD74NeQJAEwFlEYi+Q+kxA0pDDVqehA8CygjpwZ2dN
QE6e54J3ogLAMbm9WgbNTUBbSyW4nLcBwJezFWemME5A7bjDuKzUAMBnCZaF
upxOQAyjxvybxP+/XVfBTZYBT0CEnWijpAf+v70AFSjmbk9AYPX82qwt/L8F
bj0kN9pPQL1eLaL6ZPq/umkI5ScfUEDqjH185sL4vyZKBkFuVVBA21FtwlAG
97+lptlxGIhQQDtsgxK5b/W/GGWXM8O5UEAplz6xLOnzv0BRaf6n71BAHNkN
m4lK8r97uRCe8CFRQEE6OWtd0PC/a0/MRnNYUUA9p2Hl9n/uv25hXcRZi1FA
HsQWSmmm679k1djSQL1RQB6AShRQ7Oi/D3do6mHzUUCmBUJMWArmv82Uzdbm
JVJAcOpoFL1r479A4EbMpVxSQFyd6K7RqOC/p42qUmWSUkDe5qdlfA3cvyG3
462IxFJAh5KAP2VH179QDjES5vpSQKXlgenQQNK/kuFTS6ctU0BECNf+EWfL
v8gWYRVpX1NAWIZUKNy8wr+zeYLoZJVTQPnzNYW8P7O/sVh5kMTHU0C0oN2/
yDCGvzbBKX6lyFNAju3FkoPtg7+6KdprhslTQGcLgpuPqoG/xPo6R0jLU0CX
9nxrMkt6v9ac/P3LzlNAUGzte9N9YL/84H9r09VTQCoVSXtzu3s/SGmGRuLj
U0B8X/Fq6s2YP83RNjTD5FNAs+gFZYbqmT9SOuchpOVTQODGBbX6Bps/WwtI
/WXnU0D3UFstaz+dP26tCbTp6lNAAIIyfTbXoD+U8Ywh8fFTQEryNLt6QqU/
GVo9D9LyU0AhEsW6ic+lP57C7fyy81NARfM4ooRcpj+nk07YdPVTQHgxuSk/
dqc/ujUQj/j4U0Dzz7I+xaipPz6ewHzZ+VNA7qRCHzU1qj/DBnFquvpTQBuW
9UaRwao/zNfRRXz8U0Beg+feDdqrP1FAgjNd/VNA6w7QbC5mrD/WqDIhPv5T
QBsGWDw78qw/WhHjDh//U0DQrfkrNH6tP995k/z//1NAt1EkThkKrj/1AlZc

          "]]}, Annotation[#, "Charting`Private`Tag$12139#2"]& ]}}, {}}, {
    DisplayFunction -> Identity, 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
       None}, DisplayFunction -> Identity, DisplayFunction -> Identity, 
     Ticks -> {Automatic, Quiet[
        Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& }, 
     AxesOrigin -> {40., -5.39676057495463}, FrameTicks -> {{Quiet[
         Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , 
        Charting`ScaledFrameTicks[{Log, Exp}]}, {Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "ClippingRange" -> {{{40.00000081632653, 
        79.99999918367347}, {-5.39676057495463, 0.5007607927612371}}, {{
        40.00000081632653, 79.99999918367347}, {-5.39676057495463, 
        0.5007607927612371}}}}, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {40., 0}, 
     CoordinatesToolOptions -> {"DisplayFunction" -> ({
         Part[#, 1], 
         Exp[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         Part[#, 1], 
         Exp[
          Part[#, 2]]}& )}, DisplayFunction :> Identity, 
     Frame -> {{True, True}, {True, True}}, FrameLabel -> {{
        FormBox["\"Healthcare-Wealth Ratios (%)\"", TraditionalForm], None}, {
        FormBox["\"Age (years)\"", TraditionalForm], None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
       None}, PlotRange -> {{40, 80}, {-5.39676057495463, 
       0.5007607927612371}}, PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{"\"US\"", "\"UK\""}, "SwatchLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.5}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"SwatchLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "Automatic"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.7931227452478237`*^9, 3.7931228214923697`*^9, 3.793122992018951*^9, 
   3.79312323150746*^9, 3.793123303940935*^9, {3.7931234260934277`*^9, 
   3.79312345227614*^9}, 3.793123549269629*^9, 3.793123588923108*^9, 
   3.7931236724601927`*^9, 3.793123840295623*^9, {3.793123925276053*^9, 
   3.793123942024379*^9}, {3.793123972408971*^9, 3.793124054235435*^9}, 
   3.793124163056078*^9, 3.793124294581439*^9, 3.793124463480377*^9, {
   3.793124544168117*^9, 3.793124573845806*^9}, 3.793124637130149*^9, 
   3.793124673640418*^9, 3.7931247843855333`*^9, 3.7931248464736357`*^9, 
   3.793124878921836*^9, {3.793124910741082*^9, 3.7931249192536783`*^9}, 
   3.793125005083973*^9, 3.793125074863462*^9, 3.793125139649117*^9, 
   3.793125193130803*^9, 3.793125290993072*^9, {3.793125368633127*^9, 
   3.793125389190784*^9}, {3.793125451772751*^9, 3.793125471652772*^9}, 
   3.793125531193419*^9, 3.7931255647485647`*^9, 3.79312587284768*^9, 
   3.793126130971839*^9, 3.793126161772636*^9, {3.7931262599865417`*^9, 
   3.793126287112389*^9}, {3.7931263838074303`*^9, 3.793126393609434*^9}, 
   3.7931264911190157`*^9, 3.793221085540473*^9, 3.793221147451768*^9, 
   3.7932211859079647`*^9, {3.793221232189927*^9, 3.793221250355063*^9}, 
   3.7932213580772552`*^9, {3.793221555844716*^9, 3.7932215723860073`*^9}, 
   3.793221673756756*^9, 3.793221792571917*^9, 3.7932218318504972`*^9, 
   3.793221936679777*^9, 3.793222063440023*^9, 3.793222107613447*^9, 
   3.793222151849069*^9, 3.793222209914027*^9, 3.793222282641942*^9, 
   3.79322233605285*^9, 3.7932223671113443`*^9, 3.7932225558280497`*^9, {
   3.793222593791254*^9, 3.7932226008784723`*^9}, 3.793222630994113*^9, {
   3.7932227128508453`*^9, 3.79322273577518*^9}, 3.793222841971757*^9, {
   3.79322288276747*^9, 3.793222900185132*^9}, 3.7932230746316853`*^9, {
   3.793223158371776*^9, 3.793223207051033*^9}, {3.793223251753915*^9, 
   3.7932233301071367`*^9}, {3.793223392327572*^9, 3.793223446574053*^9}, 
   3.7932235225318403`*^9, 3.793223602956121*^9, 3.7932236698252583`*^9, 
   3.7932237080028543`*^9, 3.793223751225205*^9, 3.793223855382677*^9, 
   3.7932239510566587`*^9, 3.793224376369519*^9, 3.793287768585783*^9, 
   3.7932878095157814`*^9, 3.793287879084852*^9, {3.7932881481417837`*^9, 
   3.7932881861807833`*^9}, {3.793288216274784*^9, 3.7932882643347836`*^9}, {
   3.7932884625767813`*^9, 3.7932885015168533`*^9}, 3.7932887992967825`*^9, 
   3.7932889434887857`*^9, {3.7932925015380697`*^9, 3.793292524725069*^9}, {
   3.7932978224370656`*^9, 3.7932978331271343`*^9}, 3.793401844137068*^9, 
   3.7934020490840683`*^9, 3.7934020910320673`*^9, {3.7934021522230673`*^9, 
   3.7934021776600666`*^9}, 3.7934023339470677`*^9, 3.7934024286701083`*^9, 
   3.793402472871067*^9, 3.7934025126120663`*^9, 3.793402737809002*^9, 
   3.793403946656141*^9, 3.8245323644407682`*^9, {3.8245324752858877`*^9, 
   3.824532486505163*^9}, {3.82453253226095*^9, 3.8245325491152563`*^9}},
 CellLabel->"Out[59]=",ExpressionUUID->"9973db5f-2ee8-4f27-b7fc-a840536b33a6"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVkGs0lAkAhketiZRbpkYqpkgoK5fvK4e+dztjDIa5fNu6tNrYGZe0ughr
K8q26mR3WQnb1thOMWWbjEsX0z3XNpyoFKcQIqxM2UEaWfvjPc95/jw/Xk7k
LolsDoPBCJzd/9y8oJ3JYHBROydU0361kzK+v08/R4+LxLjDfh/qOqn2ZNPP
bOdyITO6kGTzrJPa3eurx2dyQcllYRkTnVSh+urHrAVcqDSGxaoNXZQuJldj
bclFRq0+N/1mF3W1VthBuXIhdJi4wZZ1U05pdco0KReHli+8grRXVGrgi6iE
Fi5SRJdae637qIlFZx44kz7IFZWeZ/f3U8Fy16DhUz7YdudH7zNjgxTniKbP
ah4PIdoY7Z+XRiizyFA7i508CCTe6X4PNFTcH0PJh9p58PGLqtauHqOUBaJ/
Rri+WJptUbjlnpZi/Roxf9VFX9w2tx/P2zdJDXSe8mxk8WG0wZ8tqfxIddmn
WXjv50NwfXz8hskMddt9g2lpJx9Nh6yszn+lh3lnLFec9PfDDyWdL9ekzkXS
dNHTzaV+6NFGba8p04eoKqxQuswfk0z122aBAcw29h0/etQfbeq6mqHFRphU
sW32Dvuj2il4RjWwEH5HEusfBQfgbcyiktjfTXFXeJA9cTMAHk2Xx7xgjrNJ
yv2/OQoQM/asrMTRAjsiyhnr8gTY6BtO1K9djFBu5OfZUwIkhtjkOTuwUZ7u
uTs6OhCXMjk6g11Lsb7qVhizKRCvk0qa5pUsQ34FK7rYJQjdL7xGM96vQLRh
3k/q00HYluz1aFO1DcKD7wXm6Qlh1erjTM9ZiVsM1pr+eCE0LKqBEb0K+vHe
tmSHELG6tQcqmm2hjjV4bW8twvFieW6A3Wqs9md+Eb9FBK7U0GpQbo+i4vY9
7GMi5OedPZY51wFsWb5bdZUIfUTWlSPfOgLi2E+KURGuFHVow3ucsL/KVK7h
iOHe46Js461DnLCRlxAixstCZeS1OmfER4TXhGaKkX0fUQUWLpA+fd6KW2Ic
jO7a+fCOC0ySY4YixsRQURP5fYnr0ZTb1NZvJ0GO7eWlT6xcgW5eY9HXEmy3
U3xX+LcrFL+USGQ5Elz2NFqSvdsNnGu9ymM1EmjfbK9r03eHyHi9ef+UBLpB
z8rNZ92R84oOUKyjUWtoYz7t5IGGxRGs2G9oJInKttYqPVCRkv5GepLGzEmb
8mg3AmUhKdk19TTEB8ccPS8SIO45pBY10GhUCAw3/kVA7dARl/GAxlrvhAhS
SaBmytOX/5BGJZOV5lpGoO20bvphM41Jv0W7VlYR0HWnxT1+SmM8NWv5YAMB
fmwGr6eXxl7L8VyzNwSaWgj36j4a3PGWczODBCSeA5zzr2kcrh91GhkmsNWI
Py0boCF60qeoGyUQrzSsHByiEWuzLShhgkDuu585797RGEhk0xVMEpZh3iat
72m8Krr+b4EBCfn9EV35GA2v0niT1PkkFCeCnu/T0rD7nq3iGZNQe5hmTU7S
ODXFkbewSGyS3z3Q/mG2bw+DiiUkqpl7dqinaEjV0uETliQan7X4HNDR8Mm6
s+zL5STESHcLn579g/F+h5s1ibYLrpxNn2g8trNzNeeQCDPrNbaeoXFuNGSv
ZiWJrpQTuplZVxVkOjXbkvgPS40q1g==
          "]]}, Annotation[#, "Charting`Private`Tag$12572#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVx3s0VAkAx/FRHltJpCmqVbNei7znKpbur841BsOMuZVH2UyNZGSWtFkn
NaX3ZldJFOL0GLQnW6m0rDoZksHYKM9j8wzL2kjr1WDbP77nc76sPd8Jwxcw
GAy/z/3vVt02bQaDAr++45SKqST1FIe0UjUoFFMNrsGmSrItXl/TbCEFnqZs
dthBScb0emlwtSl02NQ8s+ApydzS4k8puhRCaMX5sSQlqd6fNrrOmEKEdoZP
55iSLH7BbyedKCQ+dtRhN9WQNrKqQpmYwvodEy4XiurIY34d++IaKERnpeBm
+ity0vC60m6jJ0oefZuYMdNIBuY4+Q9neiLwzqpCxa0mknVqtG+NDgcn9Ipt
WCOtpMGeYPMVBzjQmVq5hifpIKOyhuKPt3HwJPWqudfOLrLwquDvEcoL9Wnb
G24pekjmz6LFpne8UMLP7OnxfUcOvM10q2NyoQgevSmMGCQ7LWUrPI5wMVgT
JJq6O0w+Y2/Sv/eWi1ZOtW059Z7UuW5scsXHG9PT9iNbG8fIw7Pypq33vGGf
4Xls75qPpKAkJFe81gerJx1e/9A1QRq49v149qwPRCeKvWyHp8mp+0brDw77
4MaBmbkkg1nS+9T3L18F+qKlYMc/RDQDz/lHjSbLfCFf/mFXZ9gC3DhceOSS
NQ9Ka96c/LEmJKIihm06DyYn8wb1v9FBMLXH/uIMD1rJLSabVYtQlOQWExHh
h47kqYahZl04ljwN0Vb5gejs23FpeBkyHjIj8hz8cdvKpicr3QARi9JPl2b7
I31xL2KPGiI0sNwvXYOPetPwimdiJp4ymF/3S/n4Q8Iz0b22ClpSD7ON7XxY
5ptnxQwYozTyi3eW6wS4GaJpb2i3FhY+2luk2wWI7TOuqnlpAnleW6zROQG6
k39f2n1nPYzCM5wrSgRw3/KqfHKCBQREzuW/F2DvaxsqUWqKIyX6OaOsAMR3
a5oNt5ohil/HiQsKQJ91ecHJaAtIRaGVwRcCMMGVKWpHLSFuam3E0wD4pmmF
dsVZYVn8/iHReACyH4pMKRMbqNJUzf3mQlTYXzPMvb8B6OLUyXcJEf3xUXVC
hB3yf/pFGJ4qxLa0xU65SxzAetJbeK5SiEhvj8oLbxwg0HNc3j8jxETVpK36
riNSu2nffFsaUguJ+9AhJ1SvFDEjd9MIWx1DsV2c8TAhaVB8hcafteIyU002
HgQlXKx8SUPrTRj/q+dsuJRbHZNX0yhjtv22u4KNUqv2qDNKGg4mjS+yq9io
nHHz4tbS6JfLVUwVG83Z6tnaehotrOnzC9vZUHfJol430XhvVnJZNc4GN/IM
p6eXhk6Ze9FqSwKqBhd2RR8No09LaZ41AaHbAOv2OxrN95B21JbAziXc2fAB
GuX9mz68dSYgLVz06K8hGgezt629DgJpY8mssTEaVinz89ohBIxDPJY1fqBR
ur1O5hRKIEcxoi4apxF1X5wZGkYg/7J/66F/abS63sgv2keglNBPmZqiUT1a
rxsUR2BzzvPEtmkav8aoJccPE6jQjpWUztC4rR8VXpBAoK6lwTNRTWNFZIHV
pIxAAJKcQ2dpuE9rfPzyJIHmAifW5jkaVQ/ygqkzBEIMevXWzdOwi3YNlpwn
0JlwWT3/+Y3EG8ZTkgn8B5txMrk=
          "]]}, Annotation[#, "Charting`Private`Tag$12572#2"]& ]}}, {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {40., 0}, FrameTicks -> {{Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {40., 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, FrameLabel -> {{
        FormBox["\"Healthcare-Spending Ratios (%)\"", TraditionalForm], 
        None}, {
        FormBox["\"Age (years)\"", TraditionalForm], None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{40, 80}, {0., 23.14377090604893}}, PlotRangeClipping -> 
     True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{"\"US\"", "\"UK\""}, "SwatchLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.5}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"SwatchLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "Automatic"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.7931227452478237`*^9, 3.7931228214923697`*^9, 3.793122992018951*^9, 
   3.79312323150746*^9, 3.793123303940935*^9, {3.7931234260934277`*^9, 
   3.79312345227614*^9}, 3.793123549269629*^9, 3.793123588923108*^9, 
   3.7931236724601927`*^9, 3.793123840295623*^9, {3.793123925276053*^9, 
   3.793123942024379*^9}, {3.793123972408971*^9, 3.793124054235435*^9}, 
   3.793124163056078*^9, 3.793124294581439*^9, 3.793124463480377*^9, {
   3.793124544168117*^9, 3.793124573845806*^9}, 3.793124637130149*^9, 
   3.793124673640418*^9, 3.7931247843855333`*^9, 3.7931248464736357`*^9, 
   3.793124878921836*^9, {3.793124910741082*^9, 3.7931249192536783`*^9}, 
   3.793125005083973*^9, 3.793125074863462*^9, 3.793125139649117*^9, 
   3.793125193130803*^9, 3.793125290993072*^9, {3.793125368633127*^9, 
   3.793125389190784*^9}, {3.793125451772751*^9, 3.793125471652772*^9}, 
   3.793125531193419*^9, 3.7931255647485647`*^9, 3.79312587284768*^9, 
   3.793126130971839*^9, 3.793126161772636*^9, {3.7931262599865417`*^9, 
   3.793126287112389*^9}, {3.7931263838074303`*^9, 3.793126393609434*^9}, 
   3.7931264911190157`*^9, 3.793221085540473*^9, 3.793221147451768*^9, 
   3.7932211859079647`*^9, {3.793221232189927*^9, 3.793221250355063*^9}, 
   3.7932213580772552`*^9, {3.793221555844716*^9, 3.7932215723860073`*^9}, 
   3.793221673756756*^9, 3.793221792571917*^9, 3.7932218318504972`*^9, 
   3.793221936679777*^9, 3.793222063440023*^9, 3.793222107613447*^9, 
   3.793222151849069*^9, 3.793222209914027*^9, 3.793222282641942*^9, 
   3.79322233605285*^9, 3.7932223671113443`*^9, 3.7932225558280497`*^9, {
   3.793222593791254*^9, 3.7932226008784723`*^9}, 3.793222630994113*^9, {
   3.7932227128508453`*^9, 3.79322273577518*^9}, 3.793222841971757*^9, {
   3.79322288276747*^9, 3.793222900185132*^9}, 3.7932230746316853`*^9, {
   3.793223158371776*^9, 3.793223207051033*^9}, {3.793223251753915*^9, 
   3.7932233301071367`*^9}, {3.793223392327572*^9, 3.793223446574053*^9}, 
   3.7932235225318403`*^9, 3.793223602956121*^9, 3.7932236698252583`*^9, 
   3.7932237080028543`*^9, 3.793223751225205*^9, 3.793223855382677*^9, 
   3.7932239510566587`*^9, 3.793224376369519*^9, 3.793287768585783*^9, 
   3.7932878095157814`*^9, 3.793287879084852*^9, {3.7932881481417837`*^9, 
   3.7932881861807833`*^9}, {3.793288216274784*^9, 3.7932882643347836`*^9}, {
   3.7932884625767813`*^9, 3.7932885015168533`*^9}, 3.7932887992967825`*^9, 
   3.7932889434887857`*^9, {3.7932925015380697`*^9, 3.793292524725069*^9}, {
   3.7932978224370656`*^9, 3.7932978331271343`*^9}, 3.793401844137068*^9, 
   3.7934020490840683`*^9, 3.7934020910320673`*^9, {3.7934021522230673`*^9, 
   3.7934021776600666`*^9}, 3.7934023339470677`*^9, 3.7934024286701083`*^9, 
   3.793402472871067*^9, 3.7934025126120663`*^9, 3.793402737809002*^9, 
   3.793403946656141*^9, 3.8245323644407682`*^9, {3.8245324752858877`*^9, 
   3.824532486505163*^9}, {3.82453253226095*^9, 3.824532549678946*^9}},
 CellLabel->"Out[60]=",ExpressionUUID->"66719798-0c75-468e-9238-2ab669a7102c"]
}, Open  ]]
},
WindowSize->{1848, 1016},
WindowMargins->{{Automatic, 0}, {0, Automatic}},
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1039, 17, 55, "Input",ExpressionUUID->"a94d15ff-6c80-4aa1-8e81-021c4e3e5561"],
Cell[CellGroupData[{
Cell[1622, 41, 26657, 584, 539, "Input",ExpressionUUID->"b1866d67-018b-47a9-88d1-0471869cc6e4"],
Cell[28282, 627, 2412, 33, 35, "Output",ExpressionUUID->"d17f37e0-b51b-45fe-86d3-9bf125e26748"],
Cell[30697, 662, 17072, 322, 67, "Output",ExpressionUUID->"016d3971-e398-43fd-8174-16473d2f3f99"],
Cell[47772, 986, 10509, 209, 238, "Output",ExpressionUUID->"2bf20109-e22a-4add-98ca-fae4cdf5d5e7"],
Cell[58284, 1197, 5763, 108, 275, "Output",ExpressionUUID->"8902ab8c-a558-4ae8-ae5c-3f8ac662177a"]
}, Open  ]],
Cell[64062, 1308, 165, 2, 55, "Input",ExpressionUUID->"004582c2-6422-46ee-ae3a-e6ffc47d88d3"],
Cell[64230, 1312, 203, 3, 31, "Input",ExpressionUUID->"e470aca3-b06e-458d-9854-19f820dad5ab"],
Cell[CellGroupData[{
Cell[64458, 1319, 26150, 579, 539, "Input",ExpressionUUID->"5f46e87e-5c94-4219-8fac-1cef22f7cb35"],
Cell[90611, 1900, 1983, 29, 35, "Output",ExpressionUUID->"e2e3d702-2960-435d-9e06-0c902351fd09"],
Cell[92597, 1931, 5554, 107, 242, "Output",ExpressionUUID->"4017cbc6-789b-4544-98a6-382bb45cc169"]
}, Open  ]],
Cell[98166, 2041, 208, 3, 31, "Input",ExpressionUUID->"df96d9be-2426-4e5e-a607-dcf3b88365de"],
Cell[CellGroupData[{
Cell[98399, 2048, 26196, 575, 539, "Input",ExpressionUUID->"badbd3b7-8c19-449c-ae07-4771688fda1d"],
Cell[124598, 2625, 1377, 19, 35, "Output",ExpressionUUID->"10448e41-7d3d-436c-8392-4f5fd5be6628"],
Cell[125978, 2646, 10740, 220, 233, "Output",ExpressionUUID->"1cc7f846-61c1-4462-8367-d7399ca68709"],
Cell[136721, 2868, 4720, 94, 242, "Output",ExpressionUUID->"d032646a-cf9f-401e-b230-f51bdc16b339"]
}, Open  ]],
Cell[CellGroupData[{
Cell[141478, 2967, 16490, 438, 580, "Input",ExpressionUUID->"1a82650c-510e-4121-99a6-3fe4d8aee771"],
Cell[157971, 3407, 1696, 23, 35, "Output",ExpressionUUID->"5cf2af91-b25a-41a5-986c-4034d152384a"],
Cell[159670, 3432, 9207, 182, 240, "Output",ExpressionUUID->"61590ba0-f840-481b-9b0f-51c017cce841"],
Cell[168880, 3616, 5045, 98, 242, "Output",ExpressionUUID->"96a38bb9-bb0e-4e4a-980c-fcc574a18f05"]
}, Open  ]],
Cell[173940, 3717, 15578, 416, 493, "Input",ExpressionUUID->"c9b7b00c-87c0-4a40-a857-b8f9ff5c6232"],
Cell[189521, 4135, 10937, 148, 31, "Input",ExpressionUUID->"99620a32-33f9-45ba-9ace-b7df2e26a93f"],
Cell[CellGroupData[{
Cell[200483, 4287, 16918, 285, 147, "Input",ExpressionUUID->"a97fccd2-803b-4c62-9be3-2b93a00fa4a3"],
Cell[217404, 4574, 19428, 366, 284, "Output",ExpressionUUID->"9973db5f-2ee8-4f27-b7fc-a840536b33a6"],
Cell[236835, 4942, 18043, 339, 260, "Output",ExpressionUUID->"66719798-0c75-468e-9238-2ab669a7102c"]
}, Open  ]]
}
]
*)



==> Model_Calibration/OptScript.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     44020,       1100]
NotebookOptionsPosition[     42099,       1065]
NotebookOutlinePosition[     42442,       1080]
CellTagsIndexPosition[     42399,       1077]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"clear", "[", "\"\<Global`*\>\"", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.789920629144623*^9, 3.789920630390112*^9}},
 CellLabel->
  "In[801]:=",ExpressionUUID->"5f4664f6-17ae-4315-a564-2d83d48f4634"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"data", "=", 
   RowBox[{
    RowBox[{
    "Import", "[", 
     "\"\<C:/Users/Aurand Family/Dropbox/with Joshua/Epstein-Zin \
utility/Latex \
Files/Healthcare/Model_Calibration/MortalityData/Sweden.xls\>\"", "]"}], "//",
     "Short"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mort", " ", "=", " ", 
   RowBox[{"data", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.789920641978043*^9, 3.789920647107486*^9}, 
   3.789921379017911*^9, {3.7900000460073137`*^9, 3.790000055764353*^9}, {
   3.790003296737473*^9, 3.790003355223947*^9}, {3.790003841249462*^9, 
   3.790003865521113*^9}, {3.790003934622662*^9, 3.790003935036825*^9}, {
   3.7900048003419724`*^9, 3.79000480130688*^9}, {3.790004859416705*^9, 
   3.790004861725874*^9}, {3.790005012110165*^9, 3.79000501408276*^9}, 
   3.790005144630992*^9, {3.790005638750951*^9, 3.790005639839819*^9}, {
   3.790005678296545*^9, 3.790005698435021*^9}, {3.7900057358196573`*^9, 
   3.79000577288701*^9}, 3.790006615700431*^9, {3.790007034740736*^9, 
   3.790007035839863*^9}, {3.790009404560135*^9, 3.7900094048660927`*^9}, {
   3.790012374951517*^9, 3.790012375454154*^9}, {3.7900134405133457`*^9, 
   3.790013442180666*^9}, {3.790014996798312*^9, 3.790014997018972*^9}, {
   3.790015429673483*^9, 3.7900154323070097`*^9}, {3.7904467937613153`*^9, 
   3.790446794029359*^9}, {3.7904470952756443`*^9, 3.79044709689371*^9}, {
   3.790447696845715*^9, 3.790447697416737*^9}, {3.7904483367152023`*^9, 
   3.7904483383641233`*^9}, {3.790448383338964*^9, 3.790448384801898*^9}, {
   3.790449684019294*^9, 3.790449686129849*^9}, {3.7904501070974903`*^9, 
   3.790450108610239*^9}, {3.7904502275957403`*^9, 3.790450230031551*^9}, {
   3.790450408481283*^9, 3.790450421369194*^9}, {3.790450932563743*^9, 
   3.790450933885749*^9}, {3.7931315771549664`*^9, 3.7931315775587473`*^9}, {
   3.793132522348638*^9, 3.793132529324635*^9}, {3.7931401330219507`*^9, 
   3.7931401361638813`*^9}, {3.7931471965227814`*^9, 3.793147196895851*^9}, {
   3.7932712028146005`*^9, 3.79327120546367*^9}, {3.7932729383269796`*^9, 
   3.793272940729978*^9}, {3.7932755364824963`*^9, 3.793275539330496*^9}, {
   3.793278525882622*^9, 3.7932785267555614`*^9}, {3.7932817583058023`*^9, 
   3.7932817627478*^9}, {3.7932863087438693`*^9, 3.7932863096608677`*^9}},
 CellLabel->
  "In[802]:=",ExpressionUUID->"dd6331a1-15e3-4b8c-a65f-d797b76a2300"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ages", "=", 
   RowBox[{
    RowBox[{"Transpose", "[", "mort", "]"}], "\[LeftDoubleBracket]", "1", 
    "\[RightDoubleBracket]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mort00", "=", 
    RowBox[{
     RowBox[{"Transpose", "[", "mort", "]"}], "\[LeftDoubleBracket]", "2", 
     "\[RightDoubleBracket]"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "1900", "s", " ", "mortality", " ", "rate", " ", "for", " ", "age", " ", 
     "40"}], "-", "70"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mort40", "=", 
    RowBox[{
     RowBox[{"Transpose", "[", "mort", "]"}], "\[LeftDoubleBracket]", "3", 
     "\[RightDoubleBracket]"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "1940", "s", " ", "mortality", " ", "rate", " ", "for", " ", "age", " ", 
     "40"}], "-", "70"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.789921627279088*^9, 3.789921627621325*^9}, {
   3.789999444279045*^9, 3.7899994447925777`*^9}, {3.789999541015267*^9, 
   3.7899995414809933`*^9}, {3.790000075958634*^9, 3.790000076089147*^9}, 
   3.790003347385806*^9, {3.7900048894360123`*^9, 3.790004914528249*^9}, {
   3.790005658378357*^9, 3.790005658634141*^9}, {3.7900057089490843`*^9, 
   3.7900057096190567`*^9}, {3.790005780559444*^9, 3.790005786960108*^9}, {
   3.790006089506997*^9, 3.790006128956295*^9}, {3.790006586056341*^9, 
   3.79000662358409*^9}},
 CellLabel->
  "In[804]:=",ExpressionUUID->"e1da9e09-5875-4e54-8627-47d1c2093924"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"regressdata1", "  ", "=", " ", 
   RowBox[{"Thread", "[", 
    RowBox[{"{", 
     RowBox[{"ages", ",", 
      RowBox[{"Log", "[", "mort00", "]"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"regressdata2", "  ", "=", " ", 
   RowBox[{"Thread", "[", 
    RowBox[{"{", 
     RowBox[{"ages", ",", 
      RowBox[{"Log", "[", "mort40", "]"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"model1900", "=", 
   RowBox[{"LinearModelFit", "[", 
    RowBox[{"regressdata1", ",", "x", ",", "x"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"model1940", "=", 
   RowBox[{"LinearModelFit", "[", 
    RowBox[{"regressdata2", ",", "x", ",", "x"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mortNHC", "[", "x_", "]"}], ":=", 
   RowBox[{"model1900", "[", "x", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"regress1940", "[", "x_", "]"}], ":=", " ", 
   RowBox[{"model1940", "[", "x", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.789921410286324*^9, 3.789921461739929*^9}, {
  3.789921493521533*^9, 3.789921599257012*^9}, {3.789921630257049*^9, 
  3.789921630808362*^9}, {3.789921670052607*^9, 3.789921677001771*^9}, {
  3.789925279930018*^9, 3.78992528712166*^9}, {3.790006132011113*^9, 
  3.790006168835443*^9}},
 CellLabel->
  "In[807]:=",ExpressionUUID->"85ca5b2a-e304-45e6-89d1-1216d9e3b338"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{"a_", ",", "q_"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "q"}], ")"}], "*", 
    RowBox[{"a", "^", 
     RowBox[{"(", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], "*", 
    RowBox[{
     RowBox[{"(", ".5", ")"}], "^", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "q"}], "/", 
       RowBox[{"(", 
        RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"f", "[", 
  RowBox[{".3", ",", ".79"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"const", "[", 
    RowBox[{
    "\[Gamma]_", ",", "\[Psi]_", ",", "\[Delta]_", ",", "r_", ",", "\[Mu]_", 
     ",", "\[Sigma]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"\[Delta]", "*", "\[Gamma]", "*", "\[Psi]"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"\[Gamma]", "*", "\[Psi]"}]}], ")"}], "*", 
     RowBox[{"(", 
      RowBox[{"r", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"2", "*", "\[Gamma]"}], ")"}]}], ")"}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Mu]", "/", "\[Sigma]"}], ")"}], "^", "2"}]}]}], 
      ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"const", "[", 
  RowBox[{"2", ",", "1.5", ",", ".03", ",", ".01", ",", ".052", ",", ".154"}],
   "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mortNHC", "'"}], "[", "0", "]"}]}], "Input",
 CellChangeTimes->{{3.7899207885439157`*^9, 3.7899208021194487`*^9}, {
  3.7899208613201838`*^9, 3.7899209843114843`*^9}, {3.789921172860032*^9, 
  3.7899211946365767`*^9}, {3.789927788135149*^9, 3.789927796999445*^9}, {
  3.7899278302604647`*^9, 3.789927874847396*^9}, {3.789928111023015*^9, 
  3.789928173074623*^9}, {3.7899282446769114`*^9, 3.78992827660148*^9}, {
  3.7899283099381437`*^9, 3.7899283175627813`*^9}, {3.789928362363037*^9, 
  3.7899283753939123`*^9}, {3.789928626355832*^9, 3.78992866411392*^9}, {
  3.789930302068221*^9, 3.7899303062867603`*^9}, {3.790449208228758*^9, 
  3.7904492145310783`*^9}, {3.7931401679999104`*^9, 3.793140179447882*^9}, {
  3.7931409178458805`*^9, 3.7931409229868803`*^9}, {3.793141475907951*^9, 
  3.7931414951179485`*^9}, {3.7932832103408604`*^9, 3.793283216790861*^9}},
 CellLabel->
  "In[813]:=",ExpressionUUID->"1b8cbd62-900b-4dc4-8780-29f643e40fd2"],

Cell[BoxData["0.055580224394401884`"], "Output",
 CellChangeTimes->{
  3.7932849435556993`*^9, 3.7932857050907*^9, 3.7932858219527984`*^9, {
   3.793285997128804*^9, 3.7932860209268208`*^9}, 3.793286354864814*^9},
 CellLabel->
  "Out[814]=",ExpressionUUID->"7fac0946-7055-4a17-8da4-ed4f4456dfb8"],

Cell[BoxData["0.012992072862202733`"], "Output",
 CellChangeTimes->{
  3.7932849435556993`*^9, 3.7932857050907*^9, 3.7932858219527984`*^9, {
   3.793285997128804*^9, 3.7932860209268208`*^9}, 3.7932863548698735`*^9},
 CellLabel->
  "Out[816]=",ExpressionUUID->"b75ad615-ca97-4139-a91a-65bfd27db970"],

Cell[BoxData["0.0765123675503254`"], "Output",
 CellChangeTimes->{
  3.7932849435556993`*^9, 3.7932857050907*^9, 3.7932858219527984`*^9, {
   3.793285997128804*^9, 3.7932860209268208`*^9}, 3.793286354875798*^9},
 CellLabel->
  "Out[817]=",ExpressionUUID->"bc0935e6-77b5-4589-af99-d07947ac7b68"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r", ">", "0"}], ",", 
     RowBox[{"\[Delta]", ">", "0"}], ",", 
     RowBox[{"m", ">", "0"}], ",", 
     RowBox[{"\[Beta]", ">", "0"}], ",", 
     RowBox[{"\[Gamma]", ">", "0"}], ",", 
     RowBox[{"\[Zeta]", ">", "0"}], ",", 
     RowBox[{"\[Psi]", ">", "1"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"parval", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r", "\[Rule]", 
      RowBox[{"1", "/", "100"}]}], ",", 
     RowBox[{"\[Delta]", "\[Rule]", 
      RowBox[{"3", "/", "100"}]}], ",", 
     RowBox[{"\[Beta]", "\[Rule]", 
      RowBox[{
       RowBox[{"mortNHC", "'"}], "[", "0", "]"}]}], ",", 
     RowBox[{"\[Gamma]", "\[Rule]", "2"}], ",", 
     RowBox[{"\[Zeta]", "\[Rule]", 
      RowBox[{"5", "/", "10"}]}], ",", 
     RowBox[{"\[Psi]", "\[Rule]", "1.5"}], ",", 
     RowBox[{"m0", "\[Rule]", 
      RowBox[{"Exp", "[", 
       RowBox[{"regress1940", "[", "0", "]"}], "]"}]}], ",", 
     RowBox[{"\[Mu]", "\[Rule]", "0.052"}], ",", 
     RowBox[{"\[Sigma]", "\[Rule]", ".154"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"asyu1", "[", 
    RowBox[{"m_", ",", "a_", ",", "q_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"m", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Zeta]", 
              RowBox[{"1", "-", "\[Gamma]"}]]}], ")"}], "*", "\[Psi]"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}], "*", 
           RowBox[{"(", 
            RowBox[{"\[Beta]", "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "/", "q"}], ")"}], "*", 
              RowBox[{"a", "^", 
               RowBox[{"(", 
                RowBox[{"1", "/", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Psi]", "-", "1"}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "q"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}]}]}], ")"}], 
           "  "}]]], " ", 
        RowBox[{"(", 
         RowBox[{"\[Beta]", "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "/", "q"}], ")"}], "*", 
           RowBox[{"a", "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", 
              RowBox[{"(", 
               RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[Psi]", "-", "1"}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "q"}], "/", 
              RowBox[{"(", 
               RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}]}]}], ")"}]}], ")"}], 
      "/", 
      RowBox[{"ExpIntegralE", "[", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"r", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "/", 
                RowBox[{"(", 
                 RowBox[{"2", "*", "\[Gamma]"}], ")"}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Mu]", "/", "\[Sigma]"}], ")"}], "^", "2"}]}]}], 
            ")"}], "*", 
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Psi]"}], ")"}]}], "+", 
          RowBox[{"(", 
           RowBox[{"\[Beta]", "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "/", "q"}], ")"}], "*", 
             RowBox[{"a", "^", 
              RowBox[{"(", 
               RowBox[{"1", "/", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"\[Psi]", "-", "1"}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "q"}], "/", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}]}]}], ")"}], "+", 
          RowBox[{"\[Delta]", "*", "\[Psi]"}]}], 
         RowBox[{"(", 
          RowBox[{"\[Beta]", "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "/", "q"}], ")"}], "*", 
            RowBox[{"a", "^", 
             RowBox[{"(", 
              RowBox[{"1", "/", 
               RowBox[{"(", 
                RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Psi]", "-", "1"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "q"}], "/", 
               RowBox[{"(", 
                RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}]}]}], ")"}]], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"m", "*", "\[Psi]"}], "-", 
          RowBox[{"m", "*", "\[Psi]", "*", 
           SuperscriptBox["\[Zeta]", 
            RowBox[{"1", "-", "\[Gamma]"}]]}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Beta]", "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "/", "q"}], ")"}], "*", 
             RowBox[{"a", "^", 
              RowBox[{"(", 
               RowBox[{"1", "/", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"\[Psi]", "-", "1"}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "q"}], "/", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}]}]}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]}]]}], "]"}]}], 
     ")"}], "/.", "parval"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"asyu2", "[", 
    RowBox[{"m_", ",", "a_", ",", "q_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"\[Beta]", "*", 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{"m", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Zeta]", 
            RowBox[{"1", "-", "\[Gamma]"}]]}], ")"}], "*", "\[Psi]"}], 
        RowBox[{"\[Beta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]}]]], " "}], 
     RowBox[{"ExpIntegralE", "[", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"r", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "/", 
               RowBox[{"(", 
                RowBox[{"2", "*", "\[Gamma]"}], ")"}]}], ")"}], "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"\[Mu]", "/", "\[Sigma]"}], ")"}], "^", "2"}]}]}], 
           ")"}], "*", 
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Psi]"}], ")"}]}], "+", "\[Beta]", "+", 
         RowBox[{"\[Delta]", " ", "\[Psi]"}]}], 
        RowBox[{"\[Beta]", " "}]], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"m", "*", "\[Psi]"}], "-", 
         RowBox[{"m", "*", "\[Psi]", "*", 
          SuperscriptBox["\[Zeta]", 
           RowBox[{"1", "-", "\[Gamma]"}]]}]}], 
        RowBox[{"\[Beta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]}]]}], "]"}]], "/.",
     "parval"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"asyu3", "[", 
    RowBox[{"m_", ",", "a_", ",", "q_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Delta]", "*", "\[Psi]"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "\[Psi]"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"r", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "/", 
            RowBox[{"(", 
             RowBox[{"2", "*", "\[Gamma]"}], ")"}]}], ")"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Mu]", "/", "\[Sigma]"}], ")"}], "^", "2"}]}]}], 
        ")"}]}], "+", 
      FractionBox[
       RowBox[{"\[Psi]", "*", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["\[Zeta]", 
           RowBox[{"1", "-", "\[Gamma]"}]]}], ")"}], " ", "m"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]], "+", 
      RowBox[{"(", 
       RowBox[{"\[Beta]", "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "/", "q"}], ")"}], "*", 
         RowBox[{"a", "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", 
            RowBox[{"(", 
             RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Psi]", "-", "1"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "q"}], "/", 
            RowBox[{"(", 
             RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}]}]}], ")"}]}], ")"}], "/.",
     "parval"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"asyu", "[", 
    RowBox[{"m_", ",", "a_", ",", "q_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Re", "[", 
       RowBox[{"asyu1", "[", 
        RowBox[{"m", ",", "a", ",", "q"}], "]"}], "]"}], "+", 
      RowBox[{"Min", "[", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{"asyu2", "[", 
          RowBox[{"m", ",", "a", ",", "q"}], "]"}], "]"}], ",", 
        RowBox[{"asyu3", "[", 
         RowBox[{"m", ",", "a", ",", "q"}], "]"}]}], "]"}]}], ")"}], "/", 
    "2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"asyu2D", "[", 
    RowBox[{"m_", ",", "a_", ",", "q_"}], "]"}], ":=", " ", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"asyu2", "[", 
      RowBox[{"m", ",", "a", ",", "q"}], "]"}], ",", "m"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"asyuD", "[", 
    RowBox[{"m_", ",", "a_", ",", "q_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{"asyu2", "[", 
           RowBox[{"m", ",", "a", ",", "q"}], "]"}], "]"}], "<", 
         RowBox[{"asyu3", "[", 
          RowBox[{"m", ",", "a", ",", "q"}], "]"}]}], ",", 
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"asyu2", "[", 
             RowBox[{"h", ",", "a", ",", "q"}], "]"}], ",", "h"}], "]"}], "/.", 
          RowBox[{"h", "\[Rule]", "m"}]}], "]"}], ",", 
        RowBox[{
         FractionBox[
          RowBox[{"\[Psi]", "*", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox["\[Zeta]", 
              RowBox[{"1", "-", "\[Gamma]"}]]}], ")"}]}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]], "/.", 
         "parval"}]}], "]"}], "+", 
      RowBox[{"Re", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"asyu1", "[", 
           RowBox[{"h", ",", "a", ",", "q"}], "]"}], ",", "h"}], "]"}], "/.", 
        
        RowBox[{"h", "\[Rule]", "m"}]}], "]"}]}], ")"}], "/", "2"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.789921523750175*^9, 3.7899215356431293`*^9}, {
   3.789926079078897*^9, 3.789926088913096*^9}, 3.789926584344046*^9, {
   3.7899276494416313`*^9, 3.789927683661871*^9}, {3.78992849717852*^9, 
   3.7899284976731577`*^9}, {3.7899287349598513`*^9, 3.789928740819935*^9}, {
   3.789928864383305*^9, 3.789928868495469*^9}, {3.7931409861208797`*^9, 
   3.79314120889088*^9}, 3.7931412722918806`*^9, 3.7932757734334946`*^9, {
   3.793280513517189*^9, 3.7932805202461987`*^9}},
 CellLabel->
  "In[818]:=",ExpressionUUID->"de660853-f8bb-4602-a942-3aa732302840"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", " ", "=", " ", 
   RowBox[{"Length", "[", "mort40", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sols", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"index", " ", "=", " ", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"errors", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"l", "=", ".1"}], ",", 
    RowBox[{"l", "<", ".2"}], ",", " ", 
    RowBox[{"l", "+=", ".01"}], ",", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"j", "=", ".5"}], ",", 
      RowBox[{"j", "<", ".7"}], ",", 
      RowBox[{"j", "+=", ".01"}], ",", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"v", "=", 
         RowBox[{
          RowBox[{".9", "*", "m0"}], "/.", "parval"}]}], ",", 
        RowBox[{
         RowBox[{"v", "<", 
          RowBox[{"1.1", "*", "m0"}]}], "/.", "parval"}], ",", 
        RowBox[{"v", "+=", 
         RowBox[{
          RowBox[{".01", "*", "m0"}], "/.", "parval"}]}], ",", 
        RowBox[{
         RowBox[{"\[Beta]l", " ", "=", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Beta]", "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "/", "j"}], ")"}], "*", 
              RowBox[{"l", "^", 
               RowBox[{"(", 
                RowBox[{"1", "/", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "j"}], ")"}]}], ")"}]}], "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Psi]", "-", "1"}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "j"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "j"}], ")"}]}], ")"}]}]}]}], ")"}], "/.", 
           "parval"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"sols", ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"\[Beta]l", "\[LessEqual]", "0"}], ",", 
             RowBox[{"mt", " ", "=", " ", 
              RowBox[{"M", "/.", 
               RowBox[{"First", "[", 
                RowBox[{"NDSolve", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"M", "'"}], "[", "t", "]"}], "\[Equal]", "0"}], 
                    ",", 
                    RowBox[{
                    RowBox[{"M", "[", "0", "]"}], "\[Equal]", " ", "0"}]}], 
                   "}"}], ",", "M", ",", 
                  RowBox[{"{", 
                   RowBox[{"t", ",", "0", ",", "80"}], "}"}], ",", 
                  RowBox[{"MaxSteps", "\[Rule]", "50000"}]}], "]"}], 
                "]"}]}]}], ",", 
             RowBox[{"mt", " ", "=", " ", 
              RowBox[{"M", "/.", 
               RowBox[{"First", "[", 
                RowBox[{"NDSolve", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"M", "'"}], "[", "t", "]"}], "\[Equal]", 
                    RowBox[{
                    RowBox[{"M", "[", "t", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"\[Beta]", "-", 
                    RowBox[{
                    RowBox[{"1", "/", "j"}], " ", 
                    RowBox[{"l", "^", 
                    RowBox[{"(", 
                    RowBox[{"1", "/", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "j"}], ")"}]}], ")"}]}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Psi]", "-", "1"}], ")"}], "*", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"asyu", "[", 
                    RowBox[{
                    RowBox[{"M", "[", "t", "]"}], ",", "l", ",", "j"}], "]"}],
                     "/", 
                    RowBox[{"M", "[", "t", "]"}]}], "/", 
                    RowBox[{"asyuD", "[", 
                    RowBox[{
                    RowBox[{"M", "[", "t", "]"}], ",", "l", ",", "j"}], 
                    "]"}]}]}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "j"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "j"}], ")"}]}], ")"}]}]}]}], ")"}]}]}], 
                    "/.", "parval"}], ",", 
                    RowBox[{
                    RowBox[{"M", "[", "0", "]"}], "\[Equal]", " ", "v"}]}], 
                   "}"}], ",", "M", ",", 
                  RowBox[{"{", 
                   RowBox[{"t", ",", "0", ",", "80"}], "}"}], ",", 
                  RowBox[{"MaxSteps", "\[Rule]", "50000"}]}], "]"}], 
                "]"}]}]}]}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"index", ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "j", ",", "v"}], "}"}]}], "]"}]}]}], 
       "\[IndentingNewLine]", "]"}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"j", "=", "1"}], ",", 
    RowBox[{"j", "<", 
     RowBox[{
      RowBox[{"Length", "[", "sols", "]"}], "+", "1"}]}], ",", 
    RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"AppendTo", "[", 
      RowBox[{"errors", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "/", "n"}], ")"}], 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"100", "*", 
              RowBox[{"mort40", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "-", 
             RowBox[{"100", "*", 
              RowBox[{
               RowBox[{"sols", "[", 
                RowBox[{"[", "j", "]"}], "]"}], "[", 
               RowBox[{"39", "+", "i"}], "]"}]}]}], ")"}], "^", "2"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"MSE1940", " ", "=", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "n"}], ")"}], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"100", "*", 
             RowBox[{"mort40", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "-", 
            RowBox[{"100", "*", 
             RowBox[{"Exp", "[", 
              RowBox[{"regress1940", "[", 
               RowBox[{"39", "+", "i"}], "]"}], "]"}]}]}], ")"}], "^", "2"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}]}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.7899213931350718`*^9, {3.789922145684847*^9, 3.7899221958496513`*^9}, 
   3.7899254798593073`*^9, {3.7899255119807577`*^9, 3.789925512445424*^9}, {
   3.7899256719580317`*^9, 3.789925676665513*^9}, {3.7899258444264603`*^9, 
   3.789925851757563*^9}, {3.789925892890656*^9, 3.789925919950783*^9}, {
   3.789926421000916*^9, 3.789926451114626*^9}, {3.7899266310895348`*^9, 
   3.789926640840066*^9}, {3.789928755256508*^9, 3.789928795484651*^9}, {
   3.7899288305172577`*^9, 3.789928835940115*^9}, {3.789928898080152*^9, 
   3.789928908512055*^9}, {3.7899289484379272`*^9, 3.7899289526744003`*^9}, {
   3.789929157326763*^9, 3.7899291614960814`*^9}, {3.789929577574106*^9, 
   3.789929586865245*^9}, {3.78992980760247*^9, 3.789929810100124*^9}, {
   3.7899300774629793`*^9, 3.7899300907459803`*^9}, {3.78999672707021*^9, 
   3.789996749720951*^9}, {3.7899969618468018`*^9, 3.789997032649517*^9}, {
   3.789997088151021*^9, 3.789997090901217*^9}, {3.7899971503876534`*^9, 
   3.789997177017722*^9}, {3.789997408320015*^9, 3.789997413130916*^9}, {
   3.789998299900467*^9, 3.789998341544016*^9}, {3.789998496996929*^9, 
   3.7899985064555483`*^9}, {3.7899986548749247`*^9, 3.789998702391786*^9}, {
   3.789999204217148*^9, 3.789999219300561*^9}, {3.790000096888344*^9, 
   3.790000106446787*^9}, {3.7900002989708843`*^9, 3.7900003023630342`*^9}, {
   3.790000444121787*^9, 3.790000459919496*^9}, {3.790000554802506*^9, 
   3.79000057618897*^9}, {3.7900006564479713`*^9, 3.790000704476313*^9}, {
   3.7900007424731083`*^9, 3.790000749382681*^9}, {3.790000890875967*^9, 
   3.7900008965035143`*^9}, {3.790001025341076*^9, 3.7900010258002157`*^9}, {
   3.7900058554208517`*^9, 3.7900058696405478`*^9}, {3.7900072259650717`*^9, 
   3.790007229803698*^9}, {3.7900073322731657`*^9, 3.790007377846703*^9}, {
   3.790008233682581*^9, 3.79000823870595*^9}, {3.790008385107329*^9, 
   3.790008389339279*^9}, {3.790008431042631*^9, 3.790008442681806*^9}, {
   3.790009415325629*^9, 3.79000941597792*^9}, {3.7900101766281557`*^9, 
   3.7900101771746197`*^9}, {3.790010212619104*^9, 3.790010213310864*^9}, {
   3.7900104974992237`*^9, 3.790010517111464*^9}, {3.7900105688030033`*^9, 
   3.7900105712034273`*^9}, {3.7900107061557627`*^9, 3.790010720223741*^9}, {
   3.7900123904872704`*^9, 3.7900123998561*^9}, {3.7900125481153173`*^9, 
   3.790012550895347*^9}, {3.7900126252141457`*^9, 3.790012643266522*^9}, {
   3.790012689424891*^9, 3.7900126959590063`*^9}, {3.790012875701706*^9, 
   3.790012907427559*^9}, {3.790013031894108*^9, 3.7900130359467287`*^9}, {
   3.7900131908064537`*^9, 3.790013195049004*^9}, {3.790013469935583*^9, 
   3.790013473935075*^9}, {3.7900136412239847`*^9, 3.790013649796767*^9}, {
   3.790013870877708*^9, 3.7900138808852253`*^9}, {3.7900139904516478`*^9, 
   3.790013999201741*^9}, {3.790014099656929*^9, 3.79001410390753*^9}, {
   3.7900142524426613`*^9, 3.790014261632596*^9}, {3.79001463499582*^9, 
   3.790014673033971*^9}, {3.7900154432340927`*^9, 3.790015454581222*^9}, {
   3.7900155663654613`*^9, 3.7900155698713923`*^9}, {3.790015676200976*^9, 
   3.7900156902538843`*^9}, {3.790446806781736*^9, 3.790446810317431*^9}, {
   3.790446976751524*^9, 3.7904469837550907`*^9}, {3.790447269876422*^9, 
   3.790447305087146*^9}, {3.7904473761207447`*^9, 3.790447378467532*^9}, {
   3.790447481147706*^9, 3.790447496414322*^9}, {3.7904477049769573`*^9, 
   3.7904477183035727`*^9}, {3.79044835554423*^9, 3.790448371612789*^9}, {
   3.790448555270357*^9, 3.790448569896566*^9}, {3.790448690512501*^9, 
   3.7904486934983187`*^9}, {3.7904489190606413`*^9, 3.790448922873816*^9}, {
   3.7904490521178083`*^9, 3.790449063099484*^9}, {3.79044918960366*^9, 
   3.790449194788807*^9}, {3.790449691779866*^9, 3.7904496945307217`*^9}, {
   3.790449811365327*^9, 3.790449814644105*^9}, {3.790450155538603*^9, 
   3.790450159675667*^9}, {3.790450233576713*^9, 3.7904502393481827`*^9}, {
   3.7904505543083363`*^9, 3.790450588198613*^9}, {3.790450946132372*^9, 
   3.790450956800568*^9}, {3.793131516021411*^9, 3.7931315619018373`*^9}, {
   3.7931316293493853`*^9, 3.793131644625822*^9}, {3.793131917356423*^9, 
   3.7931319295339127`*^9}, {3.793131983342301*^9, 3.793131984844883*^9}, {
   3.793132014859297*^9, 3.793132195056644*^9}, {3.7931322263755293`*^9, 
   3.7931322391544447`*^9}, {3.7931325402966347`*^9, 
   3.7931325460206337`*^9}, {3.793132625787634*^9, 3.793132626275704*^9}, {
   3.7931327693517165`*^9, 3.793132778618635*^9}, {3.7931329604116325`*^9, 
   3.7931330056177034`*^9}, {3.7931330428597183`*^9, 
   3.7931330450577035`*^9}, {3.7931332241286325`*^9, 
   3.7931332570837026`*^9}, {3.793141306106881*^9, 3.7931413705348806`*^9}, {
   3.7931415079958825`*^9, 3.7931415298569503`*^9}, {3.7931438092801824`*^9, 
   3.7931438164421825`*^9}, {3.793143966387251*^9, 3.793143969964183*^9}, {
   3.793144105140216*^9, 3.7931441105472517`*^9}, {3.7931441921891828`*^9, 
   3.793144197266252*^9}, {3.793144339236182*^9, 3.793144345485183*^9}, {
   3.7931445654941826`*^9, 3.793144570126193*^9}, {3.793144639813182*^9, 
   3.7931446427822514`*^9}, {3.793144727111182*^9, 3.7931447449592524`*^9}, {
   3.793144779877252*^9, 3.7931447833011866`*^9}, {3.793144837476182*^9, 
   3.793144849729253*^9}, {3.7931448862211933`*^9, 3.793144889446252*^9}, {
   3.793144924335182*^9, 3.7931449290521812`*^9}, {3.7931452333913383`*^9, 
   3.793145249560259*^9}, {3.7932687480216*^9, 3.7932687622046695`*^9}, {
   3.793280527945191*^9, 3.79328053453126*^9}, {3.793283247967862*^9, 
   3.7932832566178617`*^9}, {3.7932835385668616`*^9, 3.793283578029863*^9}, {
   3.7932849300047007`*^9, 3.7932849371337695`*^9}, {3.793285687708722*^9, 
   3.793285700409771*^9}, {3.7932858007937975`*^9, 3.7932858163698044`*^9}, {
   3.793285898195799*^9, 3.793285898389869*^9}, {3.793285980142868*^9, 
   3.793286014588867*^9}, {3.793286341035798*^9, 3.7932863480598392`*^9}},
 CellLabel->
  "In[826]:=",ExpressionUUID->"5b4d25d4-5415-4041-811d-05c81b116a9e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Print", "[", 
  RowBox[{
   RowBox[{"InputForm", "[", "\"\<Calibrated Parameters:\>\"", "]"}], ",", 
   RowBox[{"index", "[", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{"Position", "[", 
       RowBox[{"errors", ",", 
        RowBox[{"Min", "[", 
         RowBox[{"Re", "[", "errors", "]"}], "]"}]}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}], "]"}], ",", 
   RowBox[{"InputForm", "[", "\"\<,\>\"", "]"}], ",", 
   RowBox[{"\[Beta]", "/.", "parval"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{
   RowBox[{"InputForm", "[", "\"\<MSE:\>\"", "]"}], ",", 
   RowBox[{"errors", "[", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{"Position", "[", 
       RowBox[{"errors", ",", 
        RowBox[{"Min", "[", 
         RowBox[{"Re", "[", "errors", "]"}], "]"}]}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}], "]"}], ",", 
   RowBox[{"InputForm", "[", "\"\<,\>\"", "]"}], ",", "MSE1940"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Position", "[", 
  RowBox[{"errors", ",", 
   RowBox[{"Min", "[", 
    RowBox[{"Re", "[", "errors", "]"}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7899254940518627`*^9, 3.789925494685011*^9}, {
   3.789926036892668*^9, 3.789926053318384*^9}, {3.789926117604704*^9, 
   3.789926121092993*^9}, {3.789926751967658*^9, 3.78992675528432*^9}, {
   3.789927777126355*^9, 3.789927777539509*^9}, {3.789928588637125*^9, 
   3.789928591061729*^9}, {3.789929138738285*^9, 3.789929141120061*^9}, {
   3.789929362773569*^9, 3.7899293655428267`*^9}, {3.789929698932214*^9, 
   3.789929701439313*^9}, {3.789929958195487*^9, 3.789929959887484*^9}, {
   3.7899302071990623`*^9, 3.789930207597278*^9}, {3.7899971904087753`*^9, 
   3.789997205260236*^9}, {3.789997348335753*^9, 3.789997373030179*^9}, {
   3.7899975976104794`*^9, 3.789997691726637*^9}, {3.789997787712758*^9, 
   3.7899978482730627`*^9}, {3.7899980736626368`*^9, 3.78999808760854*^9}, {
   3.789998118591692*^9, 3.789998150506575*^9}, {3.789999372606476*^9, 
   3.789999397801222*^9}, {3.790008031969555*^9, 3.790008052871159*^9}, {
   3.7900083661682587`*^9, 3.790008370952117*^9}, 3.790008884212775*^9, {
   3.790010166186137*^9, 3.7900101705676813`*^9}, 3.7931321078237343`*^9, 
   3.793132205985211*^9, {3.7931331882446337`*^9, 3.7931332211176586`*^9}, {
   3.7931399808069487`*^9, 3.793139994306879*^9}, {3.793285608298769*^9, 
   3.793285611906719*^9}, {3.793286316271799*^9, 3.793286319639799*^9}},
 CellLabel->
  "In[832]:=",ExpressionUUID->"1267f3b0-9eec-4199-afac-130e87a5454d"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox[
    StyleBox["\"\<Calibrated Parameters:\>\"",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm["Calibrated Parameters:"],
    AutoDelete->True,
    Editable->True], "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.1`", ",", "0.6000000000000001`", ",", "0.00007538563403312136`"}], 
    "}"}], "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["\"\<,\>\"",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[","],
    AutoDelete->True,
    Editable->True], "\[InvisibleSpace]", "0.0765123675503254`"}],
  SequenceForm[
   InputForm["Calibrated Parameters:"], {0.1, 0.6000000000000001, 
   0.00007538563403312136}, 
   InputForm[","], 0.0765123675503254],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.793285245972701*^9, 3.793285614827706*^9, 3.7932857779168043`*^9, 
   3.793285854096798*^9, {3.7932859975308685`*^9, 3.793286002538801*^9}, 
   3.7932861109357977`*^9, 3.7932866267378006`*^9},
 CellLabel->
  "During evaluation of \
In[832]:=",ExpressionUUID->"3c2e501c-4ad1-4a71-a812-693dda42935f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox[
    StyleBox["\"\<MSE:\>\"",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm["MSE:"],
    AutoDelete->True,
    Editable->True], "\[InvisibleSpace]", "0.0010637310749613917`", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["\"\<,\>\"",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[","],
    AutoDelete->True,
    Editable->True], "\[InvisibleSpace]", "0.0013318772994805302`"}],
  SequenceForm[
   InputForm["MSE:"], 0.0010637310749613917`, 
   InputForm[","], 0.0013318772994805302`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.793285245972701*^9, 3.793285614827706*^9, 3.7932857779168043`*^9, 
   3.793285854096798*^9, {3.7932859975308685`*^9, 3.793286002538801*^9}, 
   3.7932861109357977`*^9, 3.7932866267447987`*^9},
 CellLabel->
  "During evaluation of \
In[832]:=",ExpressionUUID->"9e8764e8-5734-4437-ac62-fd1b3aedc0d5"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", "201", "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.793285614845701*^9, 3.7932857779277987`*^9, 3.793285854110798*^9, {
   3.7932859975797977`*^9, 3.7932860026007986`*^9}, 3.793286110955803*^9, 
   3.793286626750819*^9},
 CellLabel->
  "Out[834]=",ExpressionUUID->"5d3d89c3-fb38-4459-87b1-debba3f048c4"],

Cell[BoxData[
 RowBox[{
  InterpretationBox[
   RowBox[{
    InterpretationBox[
     StyleBox["\"\<MSE:\>\"",
      ShowStringCharacters->True,
      NumberMarks->True],
     InputForm["MSE:"],
     AutoDelete->True,
     Editable->True], "\[InvisibleSpace]", "0.0052312872927665925`", 
    "\[InvisibleSpace]", 
    InterpretationBox[
     StyleBox["\"\<,\>\"",
      ShowStringCharacters->True,
      NumberMarks->True],
     InputForm[","],
     AutoDelete->True,
     Editable->True], "\[InvisibleSpace]", "0.02858185712432848`"}],
   SequenceForm[
    InputForm["MSE:"], 0.0052312872927665925`, 
    InputForm[","], 0.02858185712432848],
   Editable->False], "\[IndentingNewLine]"}]], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.7932852459826994`*^9, {3.7932855873177004`*^9, 
   3.7932856063327007`*^9}},ExpressionUUID->"b439d325-8fd0-4e45-b05b-\
2d0bbec35940"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", "3336", "}"}], "}"}]], "Output",
 CellChangeTimes->{3.793285245989701*^9},
 CellLabel->
  "Out[602]=",ExpressionUUID->"e75ba84e-284a-4b79-89b6-2f1ae154dad5"],

Cell[BoxData["4000"], "Output",
 CellChangeTimes->{3.793285246000699*^9},
 CellLabel->
  "Out[603]=",ExpressionUUID->"effbf52e-dade-4bad-860b-59f1a854005c"]
}, Open  ]]
},
WindowSize->{1920, 997},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
FrontEndVersion->"12.0 for Microsoft Windows (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 240, 5, 28, "Input",ExpressionUUID->"5f4664f6-17ae-4315-a564-2d83d48f4634"],
Cell[801, 27, 2467, 42, 48, "Input",ExpressionUUID->"dd6331a1-15e3-4b8c-a65f-d797b76a2300"],
Cell[3271, 71, 1536, 37, 67, "Input",ExpressionUUID->"e1da9e09-5875-4e54-8627-47d1c2093924"],
Cell[4810, 110, 1458, 39, 124, "Input",ExpressionUUID->"85ca5b2a-e304-45e6-89d1-1216d9e3b338"],
Cell[CellGroupData[{
Cell[6293, 153, 2465, 63, 105, "Input",ExpressionUUID->"1b8cbd62-900b-4dc4-8780-29f643e40fd2"],
Cell[8761, 218, 296, 5, 32, "Output",ExpressionUUID->"7fac0946-7055-4a17-8da4-ed4f4456dfb8"],
Cell[9060, 225, 298, 5, 32, "Output",ExpressionUUID->"b75ad615-ca97-4139-a91a-65bfd27db970"],
Cell[9361, 232, 294, 5, 32, "Output",ExpressionUUID->"bc0935e6-77b5-4589-af99-d07947ac7b68"]
}, Open  ]],
Cell[9670, 240, 13042, 377, 401, "Input",ExpressionUUID->"de660853-f8bb-4602-a942-3aa732302840"],
Cell[22715, 619, 12963, 268, 276, "Input",ExpressionUUID->"5b4d25d4-5415-4041-811d-05c81b116a9e"],
Cell[CellGroupData[{
Cell[35703, 891, 2609, 52, 67, "Input",ExpressionUUID->"1267f3b0-9eec-4199-afac-130e87a5454d"],
Cell[CellGroupData[{
Cell[38337, 947, 1135, 32, 22, "Print",ExpressionUUID->"3c2e501c-4ad1-4a71-a812-693dda42935f"],
Cell[39475, 981, 970, 28, 22, "Print",ExpressionUUID->"9e8764e8-5734-4437-ac62-fd1b3aedc0d5"]
}, Open  ]],
Cell[40460, 1012, 351, 8, 32, "Output",ExpressionUUID->"5d3d89c3-fb38-4459-87b1-debba3f048c4"],
Cell[40814, 1022, 906, 28, 41, "Print",ExpressionUUID->"b439d325-8fd0-4e45-b05b-2d0bbec35940"],
Cell[41723, 1052, 201, 5, 32, "Output",ExpressionUUID->"e75ba84e-284a-4b79-89b6-2f1ae154dad5"],
Cell[41927, 1059, 156, 3, 32, "Output",ExpressionUUID->"effbf52e-dade-4bad-860b-59f1a854005c"]
}, Open  ]]
}
]
*)



==> Model_Calibration/OptScript2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     49266,       1103]
NotebookOptionsPosition[     47633,       1071]
NotebookOutlinePosition[     47967,       1086]
CellTagsIndexPosition[     47924,       1083]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"clear", "[", "\"\<Global`*\>\"", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.789920629144623*^9, 3.789920630390112*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"5f4664f6-17ae-4315-a564-2d83d48f4634"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"data", "=", 
   RowBox[{
    RowBox[{
    "Import", "[", 
     "\"\</home/aurand2493/Dropbox/with Joshua/Epstein-Zin utility/Latex \
Files/Healthcare/Model_Calibration/MortalityData/USA.xls\>\"", "]"}], "//", 
    "Short"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mort", " ", "=", " ", 
   RowBox[{"data", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.789920641978043*^9, 3.789920647107486*^9}, 
   3.789921379017911*^9, {3.7900000460073137`*^9, 3.790000055764353*^9}, {
   3.790003296737473*^9, 3.790003355223947*^9}, {3.790003841249462*^9, 
   3.790003865521113*^9}, {3.790003934622662*^9, 3.790003935036825*^9}, {
   3.7900048003419724`*^9, 3.79000480130688*^9}, {3.790004859416705*^9, 
   3.790004861725874*^9}, {3.790005012110165*^9, 3.79000501408276*^9}, 
   3.790005144630992*^9, {3.790005638750951*^9, 3.790005639839819*^9}, {
   3.790005678296545*^9, 3.790005698435021*^9}, {3.7900057358196573`*^9, 
   3.79000577288701*^9}, 3.790006615700431*^9, {3.790007034740736*^9, 
   3.790007035839863*^9}, {3.790009404560135*^9, 3.7900094048660927`*^9}, {
   3.790012374951517*^9, 3.790012375454154*^9}, {3.7900134405133457`*^9, 
   3.790013442180666*^9}, {3.790014996798312*^9, 3.790014997018972*^9}, {
   3.790015429673483*^9, 3.7900154323070097`*^9}, {3.7904467937613153`*^9, 
   3.790446794029359*^9}, {3.7904470952756443`*^9, 3.79044709689371*^9}, {
   3.790447696845715*^9, 3.790447697416737*^9}, {3.7904483367152023`*^9, 
   3.7904483383641233`*^9}, {3.790448383338964*^9, 3.790448384801898*^9}, {
   3.790449684019294*^9, 3.790449686129849*^9}, {3.7904501070974903`*^9, 
   3.790450108610239*^9}, {3.7904502275957403`*^9, 3.790450230031551*^9}, {
   3.790450408481283*^9, 3.790450421369194*^9}, {3.790450932563743*^9, 
   3.790450933885749*^9}, {3.793023499450705*^9, 3.793023499630684*^9}, 
   3.793026075288845*^9, {3.793026911194837*^9, 3.793026912030589*^9}, {
   3.793027016883038*^9, 3.7930270188165627`*^9}, {3.793029134474182*^9, 
   3.7930291356398487`*^9}, {3.793029987528298*^9, 3.793029988449965*^9}, {
   3.793033609466158*^9, 3.793033611721058*^9}, {3.793034333330859*^9, 
   3.793034334172422*^9}, {3.793035626872842*^9, 3.7930356270942917`*^9}, {
   3.7930357972585163`*^9, 3.793035797771196*^9}, {3.793036187768457*^9, 
   3.793036189838388*^9}, {3.793037836827935*^9, 3.7930378370562553`*^9}, {
   3.793038676362167*^9, 3.793038677428691*^9}, {3.793107260575363*^9, 
   3.793107261427513*^9}, {3.7931078604175*^9, 3.7931078616227303`*^9}, {
   3.7931080903803062`*^9, 3.7931080928244743`*^9}, {3.7931174164306803`*^9, 
   3.793117416834331*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"dd6331a1-15e3-4b8c-a65f-d797b76a2300"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ages", "=", 
   RowBox[{
    RowBox[{"Transpose", "[", "mort", "]"}], "\[LeftDoubleBracket]", "1", 
    "\[RightDoubleBracket]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mort00", "=", 
    RowBox[{
     RowBox[{"Transpose", "[", "mort", "]"}], "\[LeftDoubleBracket]", "2", 
     "\[RightDoubleBracket]"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "1900", "s", " ", "mortality", " ", "rate", " ", "for", " ", "age", " ", 
     "40"}], "-", "70"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mort40", "=", 
    RowBox[{
     RowBox[{"Transpose", "[", "mort", "]"}], "\[LeftDoubleBracket]", "3", 
     "\[RightDoubleBracket]"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "1940", "s", " ", "mortality", " ", "rate", " ", "for", " ", "age", " ", 
     "40"}], "-", "70"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.789921627279088*^9, 3.789921627621325*^9}, {
   3.789999444279045*^9, 3.7899994447925777`*^9}, {3.789999541015267*^9, 
   3.7899995414809933`*^9}, {3.790000075958634*^9, 3.790000076089147*^9}, 
   3.790003347385806*^9, {3.7900048894360123`*^9, 3.790004914528249*^9}, {
   3.790005658378357*^9, 3.790005658634141*^9}, {3.7900057089490843`*^9, 
   3.7900057096190567`*^9}, {3.790005780559444*^9, 3.790005786960108*^9}, {
   3.790006089506997*^9, 3.790006128956295*^9}, {3.790006586056341*^9, 
   3.79000662358409*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"e1da9e09-5875-4e54-8627-47d1c2093924"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"regressdata1", "  ", "=", " ", 
   RowBox[{"Thread", "[", 
    RowBox[{"{", 
     RowBox[{"ages", ",", 
      RowBox[{"Log", "[", "mort00", "]"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"regressdata2", "  ", "=", " ", 
   RowBox[{"Thread", "[", 
    RowBox[{"{", 
     RowBox[{"ages", ",", 
      RowBox[{"Log", "[", "mort40", "]"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"model1900", "=", 
   RowBox[{"LinearModelFit", "[", 
    RowBox[{"regressdata1", ",", "x", ",", "x"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"model1940", "=", 
   RowBox[{"LinearModelFit", "[", 
    RowBox[{"regressdata2", ",", "x", ",", "x"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mortNHC", "[", "x_", "]"}], ":=", 
   RowBox[{"model1900", "[", "x", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"regress1940", "[", "x_", "]"}], ":=", " ", 
   RowBox[{"model1940", "[", "x", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.789921410286324*^9, 3.789921461739929*^9}, {
  3.789921493521533*^9, 3.789921599257012*^9}, {3.789921630257049*^9, 
  3.789921630808362*^9}, {3.789921670052607*^9, 3.789921677001771*^9}, {
  3.789925279930018*^9, 3.78992528712166*^9}, {3.790006132011113*^9, 
  3.790006168835443*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"85ca5b2a-e304-45e6-89d1-1216d9e3b338"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{"a_", ",", "q_"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"1", "/", "q"}], " ", 
    RowBox[{"a", "^", 
     RowBox[{"(", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], " ", 
    RowBox[{
     RowBox[{"(", ".5", ")"}], "^", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "q"}], "/", 
       RowBox[{"(", 
        RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"f", "[", 
  RowBox[{".5", ",", ".1"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"const", "[", 
    RowBox[{
    "\[Gamma]_", ",", "\[Psi]_", ",", "\[Delta]_", ",", "r_", ",", "\[Mu]_", 
     ",", "\[Sigma]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"\[Delta]", "*", "\[Gamma]", "*", "\[Psi]"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"\[Gamma]", "*", "\[Psi]"}]}], ")"}], "*", 
     RowBox[{"(", 
      RowBox[{"r", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"2", "*", "\[Gamma]"}], ")"}]}], ")"}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Mu]", "/", "\[Sigma]"}], ")"}], "^", "2"}]}]}], 
      ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"const", "[", 
  RowBox[{"2", ",", "1.5", ",", ".03", ",", ".01", ",", ".052", ",", ".154"}],
   "]"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBmIQfSh9otNmmzeObZecXUD0J7tV3iB63XfOaBCd1Dq7
CERfiwspBdEqwS1rtwHpkt/z14HoXaEnNoHoe7LRO0B0154HV0F0QPKiuyDa
aeXUZyA62H7yKxDtxrrvHYj2Y9r0HkQzzPP+CqLfzXrzDUT/SvIW2w6kbZYy
S4Poe3qHnoNoFV3PFyD6TyC7+1bbN44z/l0A03fquq/Mc3rjuEX3PpjOW/R6
xXwg7RHVuxJEL1mcfHQJkHa0OgymLdYuvQSiFywTvwyiLZPUfoFoh4gLf0D0
OdMbFkuBtMZca0sQvadS/guIXj5pylcQDQC7JqPQ
  "],
 CellLabel->"In[16]:=",ExpressionUUID->"1b8cbd62-900b-4dc4-8780-29f643e40fd2"],

Cell[BoxData["5.`"], "Output",
 CellChangeTimes->{
  3.7904468215566683`*^9, {3.790447076580668*^9, 3.790447105455027*^9}, 
   3.79044732694853*^9, 3.790447403383443*^9, 3.790447501082782*^9, 
   3.790447729933584*^9, 3.7904483424560347`*^9, {3.790448376687063*^9, 
   3.7904483875646544`*^9}, 3.790448572870821*^9, 3.790448697343699*^9, 
   3.790448928209345*^9, 3.7904490684466143`*^9, 3.790449199858876*^9, 
   3.790449233900673*^9, 3.790449698443307*^9, 3.790449818270061*^9, 
   3.790450117234126*^9, 3.790450163683179*^9, 3.790450361932694*^9, 
   3.790450428044931*^9, 3.790450570122403*^9, 3.7904506362085342`*^9, 
   3.790450959681074*^9, 3.7930235025264473`*^9, 3.793023561808948*^9, 
   3.793024000430746*^9, 3.79302403367072*^9, 3.793024362002574*^9, 
   3.7930246800192747`*^9, 3.793024714909603*^9, 3.793024852214733*^9, 
   3.7930249905439873`*^9, 3.7930250402332573`*^9, 3.793025184987156*^9, 
   3.7930252640024977`*^9, 3.793025387435463*^9, 3.793025469225667*^9, 
   3.793025594076832*^9, 3.793025695607061*^9, 3.793025802505473*^9, 
   3.793025883889542*^9, 3.793026107495263*^9, 3.793026217256863*^9, 
   3.793026287415011*^9, {3.79302638182143*^9, 3.7930263854671993`*^9}, 
   3.7930269324409847`*^9, 3.793027035353467*^9, 3.7930271903421373`*^9, 
   3.793027310629833*^9, 3.7930274255258427`*^9, 3.7930275253183947`*^9, 
   3.793027636937554*^9, 3.793027732848547*^9, 3.793027842581936*^9, 
   3.793027883902207*^9, 3.793027920493293*^9, 3.793027983740892*^9, 
   3.79302838872397*^9, 3.79302850068861*^9, 3.793028628646736*^9, 
   3.793029250906047*^9, 3.793029386011682*^9, 3.79303000862291*^9, 
   3.793030190662958*^9, 3.79303029991439*^9, 3.7930304508276587`*^9, 
   3.793030631792246*^9, 3.793030713170395*^9, 3.793030781608428*^9, 
   3.793030873672201*^9, 3.793031199798571*^9, 3.793031375905973*^9, 
   3.793031534920198*^9, 3.793031566423685*^9, 3.793031747120516*^9, 
   3.793031879707604*^9, 3.793031970349875*^9, 3.793032110269858*^9, 
   3.793032474202944*^9, 3.793032529166939*^9, 3.793032924761107*^9, 
   3.7930336258423*^9, 3.7930337294918213`*^9, 3.793033820053817*^9, 
   3.793034364043599*^9, 3.793034533038995*^9, 3.793034632458877*^9, 
   3.793034744438806*^9, 3.793034862278517*^9, 3.793034987603569*^9, 
   3.793035020601532*^9, 3.793035329889696*^9, 3.793035425584614*^9, 
   3.793035529340295*^9, 3.793035562326633*^9, 3.793035637139221*^9, {
   3.79303581687842*^9, 3.793035840413458*^9}, 3.793036084080306*^9, 
   3.793036218126072*^9, 3.793036327289866*^9, 3.793036394811945*^9, 
   3.793036847111854*^9, 3.7930369540164747`*^9, 3.793037004843981*^9, {
   3.793037267754738*^9, 3.79303728727542*^9}, 3.793037333553334*^9, 
   3.7930377711010857`*^9, 3.793037851425324*^9, 3.7930386824405317`*^9, 
   3.7930387128941174`*^9, {3.7930392679271097`*^9, 3.7930392773267384`*^9}, 
   3.79310676811067*^9, 3.793106849929619*^9, 3.7931069046036167`*^9, 
   3.793107293976183*^9, 3.7931076393281603`*^9, 3.793107907632525*^9, 
   3.793108114185788*^9, 3.793108204655323*^9, 3.7931082449532127`*^9, 
   3.7931175436208897`*^9, {3.79311786091527*^9, 3.793117877995286*^9}},
 CellLabel->"Out[17]=",ExpressionUUID->"4d402412-81af-4c2d-905a-16d0c361c7d1"],

Cell[BoxData["0.012992072862202733`"], "Output",
 CellChangeTimes->{
  3.7904468215566683`*^9, {3.790447076580668*^9, 3.790447105455027*^9}, 
   3.79044732694853*^9, 3.790447403383443*^9, 3.790447501082782*^9, 
   3.790447729933584*^9, 3.7904483424560347`*^9, {3.790448376687063*^9, 
   3.7904483875646544`*^9}, 3.790448572870821*^9, 3.790448697343699*^9, 
   3.790448928209345*^9, 3.7904490684466143`*^9, 3.790449199858876*^9, 
   3.790449233900673*^9, 3.790449698443307*^9, 3.790449818270061*^9, 
   3.790450117234126*^9, 3.790450163683179*^9, 3.790450361932694*^9, 
   3.790450428044931*^9, 3.790450570122403*^9, 3.7904506362085342`*^9, 
   3.790450959681074*^9, 3.7930235025264473`*^9, 3.793023561808948*^9, 
   3.793024000430746*^9, 3.79302403367072*^9, 3.793024362002574*^9, 
   3.7930246800192747`*^9, 3.793024714909603*^9, 3.793024852214733*^9, 
   3.7930249905439873`*^9, 3.7930250402332573`*^9, 3.793025184987156*^9, 
   3.7930252640024977`*^9, 3.793025387435463*^9, 3.793025469225667*^9, 
   3.793025594076832*^9, 3.793025695607061*^9, 3.793025802505473*^9, 
   3.793025883889542*^9, 3.793026107495263*^9, 3.793026217256863*^9, 
   3.793026287415011*^9, {3.79302638182143*^9, 3.7930263854671993`*^9}, 
   3.7930269324409847`*^9, 3.793027035353467*^9, 3.7930271903421373`*^9, 
   3.793027310629833*^9, 3.7930274255258427`*^9, 3.7930275253183947`*^9, 
   3.793027636937554*^9, 3.793027732848547*^9, 3.793027842581936*^9, 
   3.793027883902207*^9, 3.793027920493293*^9, 3.793027983740892*^9, 
   3.79302838872397*^9, 3.79302850068861*^9, 3.793028628646736*^9, 
   3.793029250906047*^9, 3.793029386011682*^9, 3.79303000862291*^9, 
   3.793030190662958*^9, 3.79303029991439*^9, 3.7930304508276587`*^9, 
   3.793030631792246*^9, 3.793030713170395*^9, 3.793030781608428*^9, 
   3.793030873672201*^9, 3.793031199798571*^9, 3.793031375905973*^9, 
   3.793031534920198*^9, 3.793031566423685*^9, 3.793031747120516*^9, 
   3.793031879707604*^9, 3.793031970349875*^9, 3.793032110269858*^9, 
   3.793032474202944*^9, 3.793032529166939*^9, 3.793032924761107*^9, 
   3.7930336258423*^9, 3.7930337294918213`*^9, 3.793033820053817*^9, 
   3.793034364043599*^9, 3.793034533038995*^9, 3.793034632458877*^9, 
   3.793034744438806*^9, 3.793034862278517*^9, 3.793034987603569*^9, 
   3.793035020601532*^9, 3.793035329889696*^9, 3.793035425584614*^9, 
   3.793035529340295*^9, 3.793035562326633*^9, 3.793035637139221*^9, {
   3.79303581687842*^9, 3.793035840413458*^9}, 3.793036084080306*^9, 
   3.793036218126072*^9, 3.793036327289866*^9, 3.793036394811945*^9, 
   3.793036847111854*^9, 3.7930369540164747`*^9, 3.793037004843981*^9, {
   3.793037267754738*^9, 3.79303728727542*^9}, 3.793037333553334*^9, 
   3.7930377711010857`*^9, 3.793037851425324*^9, 3.7930386824405317`*^9, 
   3.7930387128941174`*^9, {3.7930392679271097`*^9, 3.7930392773267384`*^9}, 
   3.79310676811067*^9, 3.793106849929619*^9, 3.7931069046036167`*^9, 
   3.793107293976183*^9, 3.7931076393281603`*^9, 3.793107907632525*^9, 
   3.793108114185788*^9, 3.793108204655323*^9, 3.7931082449532127`*^9, 
   3.7931175436208897`*^9, {3.79311786091527*^9, 3.793117878060731*^9}},
 CellLabel->"Out[19]=",ExpressionUUID->"b7039597-f2d0-451e-9848-f68fa8cdb6a1"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.793030805452824*^9},
 CellLabel->"In[20]:=",ExpressionUUID->"5b64f9b5-cd8c-4af8-a770-367e7330962d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r", ">", "0"}], ",", 
     RowBox[{"\[Delta]", ">", "0"}], ",", 
     RowBox[{"m", ">", "0"}], ",", 
     RowBox[{"\[Beta]", ">", "0"}], ",", 
     RowBox[{"\[Gamma]", ">", "0"}], ",", 
     RowBox[{"\[Zeta]", ">", "0"}], ",", 
     RowBox[{"\[Psi]", ">", "1"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"parval", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r", "\[Rule]", 
      RowBox[{"1", "/", "100"}]}], ",", 
     RowBox[{"\[Delta]", "\[Rule]", 
      RowBox[{"3", "/", "100"}]}], ",", 
     RowBox[{"\[Beta]", "\[Rule]", 
      RowBox[{
       RowBox[{"mortNHC", "'"}], "[", "0", "]"}]}], ",", 
     RowBox[{"\[Gamma]", "\[Rule]", "10"}], ",", 
     RowBox[{"\[Zeta]", "\[Rule]", 
      RowBox[{"5", "/", "10"}]}], ",", 
     RowBox[{"\[Psi]", "\[Rule]", "1.5"}], ",", 
     RowBox[{"m0", "\[Rule]", 
      RowBox[{"Exp", "[", 
       RowBox[{"regress1940", "[", "0", "]"}], "]"}]}], ",", 
     RowBox[{"\[Mu]", "\[Rule]", "0.052"}], ",", 
     RowBox[{"\[Sigma]", "\[Rule]", ".154"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"asyu1", "[", 
    RowBox[{"m_", ",", "a_", ",", "q_", ",", "\[Beta]l_"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"\[Beta]l", "<=", "0"}], ",", "0", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"m", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[Zeta]", 
                RowBox[{"1", "-", "\[Gamma]"}]]}], ")"}], "*", "\[Psi]"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}], "*", 
             "\[Beta]l"}]]], " ", "\[Beta]l"}], ")"}], "/", 
        RowBox[{"ExpIntegralE", "[", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"r", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "/", 
                  RowBox[{"(", 
                   RowBox[{"2", "*", "\[Gamma]"}], ")"}]}], ")"}], "*", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[Mu]", "/", "\[Sigma]"}], ")"}], "^", "2"}]}]}], 
              ")"}], "*", 
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Psi]"}], ")"}]}], "+", 
            RowBox[{"(", 
             RowBox[{"\[Beta]", "-", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "-", "q"}], ")"}], "/", "q"}], " ", 
               RowBox[{"a", "^", 
                RowBox[{"(", 
                 RowBox[{"1", "/", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"\[Psi]", "-", "1"}], ")"}], "^", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "q"}], "/", "1"}], "-", "q"}], ")"}]}]}]}], 
             ")"}], " ", "+", 
            RowBox[{"\[Delta]", "*", "\[Psi]"}]}], "\[Beta]l"], ",", 
          FractionBox[
           RowBox[{
            RowBox[{"m", "*", "\[Psi]"}], "-", 
            RowBox[{"m", "*", "\[Psi]", "*", 
             SuperscriptBox["\[Zeta]", 
              RowBox[{"1", "-", "\[Gamma]"}]]}]}], 
           RowBox[{"\[Beta]l", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]}]]}], "]"}]}], 
       ")"}], "/.", "parval"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"asyu2", "[", 
    RowBox[{"m_", ",", "a_", ",", "q_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"\[Beta]", "*", 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{"m", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Zeta]", 
            RowBox[{"1", "-", "\[Gamma]"}]]}], ")"}], "*", "\[Psi]"}], 
        RowBox[{"\[Beta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]}]]], " "}], 
     RowBox[{"ExpIntegralE", "[", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"r", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "/", 
               RowBox[{"(", 
                RowBox[{"2", "*", "\[Gamma]"}], ")"}]}], ")"}], "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"\[Mu]", "/", "\[Sigma]"}], ")"}], "^", "2"}]}]}], 
           ")"}], "*", 
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Psi]"}], ")"}]}], "+", "\[Beta]", "+", 
         RowBox[{"\[Delta]", " ", "\[Psi]"}]}], 
        RowBox[{"\[Beta]", " "}]], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"m", "*", "\[Psi]"}], "-", 
         RowBox[{"m", "*", "\[Psi]", "*", 
          SuperscriptBox["\[Zeta]", 
           RowBox[{"1", "-", "\[Gamma]"}]]}]}], 
        RowBox[{"\[Beta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]}]]}], "]"}]], "/.",
     "parval"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"asyu3", "[", 
    RowBox[{"m_", ",", "a_", ",", "q_", ",", "\[Beta]l_"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"\[Beta]l", "<=", "0"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Delta]", "*", "\[Psi]"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Psi]"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"r", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "/", 
              RowBox[{"(", 
               RowBox[{"2", "*", "\[Gamma]"}], ")"}]}], ")"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Mu]", "/", "\[Sigma]"}], ")"}], "^", "2"}]}]}], 
          ")"}]}]}], ")"}], "/.", "parval"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Delta]", "*", "\[Psi]"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Psi]"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"r", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "/", 
              RowBox[{"(", 
               RowBox[{"2", "*", "\[Gamma]"}], ")"}]}], ")"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Mu]", "/", "\[Sigma]"}], ")"}], "^", "2"}]}]}], 
          ")"}]}], "+", 
        FractionBox[
         RowBox[{"\[Psi]", "*", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["\[Zeta]", 
             RowBox[{"1", "-", "\[Gamma]"}]]}], ")"}], " ", "m"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]], "+", 
        "\[Beta]l"}], ")"}], "/.", "parval"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"asyu", "[", 
    RowBox[{"m_", ",", "a_", ",", "q_", ",", "\[Beta]l_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Re", "[", 
       RowBox[{"asyu1", "[", 
        RowBox[{"m", ",", "a", ",", "q", ",", "\[Beta]l"}], "]"}], "]"}], "+", 
      RowBox[{"Min", "[", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{"asyu2", "[", 
          RowBox[{"m", ",", "a", ",", "q"}], "]"}], "]"}], ",", 
        RowBox[{"asyu3", "[", 
         RowBox[{"m", ",", "a", ",", "q", ",", "\[Beta]l"}], "]"}]}], "]"}]}],
      ")"}], "/", "2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"asyu2D", "[", 
    RowBox[{"m_", ",", "a_", ",", "q_"}], "]"}], ":=", " ", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"asyu2", "[", 
      RowBox[{"m", ",", "a", ",", "q"}], "]"}], ",", "m"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"asyuD", "[", 
    RowBox[{"m_", ",", "a_", ",", "q_", ",", "\[Beta]l_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{"asyu2", "[", 
           RowBox[{"m", ",", "a", ",", "q"}], "]"}], "]"}], "<", 
         RowBox[{"asyu3", "[", 
          RowBox[{"m", ",", "a", ",", "q", ",", "\[Beta]l"}], "]"}]}], ",", 
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"asyu2", "[", 
             RowBox[{"h", ",", "a", ",", "q"}], "]"}], ",", "h"}], "]"}], "/.", 
          RowBox[{"h", "\[Rule]", "m"}]}], "]"}], ",", 
        RowBox[{
         FractionBox[
          RowBox[{"\[Psi]", "*", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox["\[Zeta]", 
              RowBox[{"1", "-", "\[Gamma]"}]]}], ")"}]}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]], "/.", 
         "parval"}]}], "]"}], "+", 
      RowBox[{"Re", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"asyu1", "[", 
           RowBox[{"h", ",", "a", ",", "q", ",", "\[Beta]l"}], "]"}], ",", 
          "h"}], "]"}], "/.", 
        RowBox[{"h", "\[Rule]", "m"}]}], "]"}]}], ")"}], "/", "2"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.789921523750175*^9, 3.7899215356431293`*^9}, {
   3.789926079078897*^9, 3.789926088913096*^9}, 3.789926584344046*^9, {
   3.7899276494416313`*^9, 3.789927683661871*^9}, {3.78992849717852*^9, 
   3.7899284976731577`*^9}, {3.7899287349598513`*^9, 3.789928740819935*^9}, {
   3.789928864383305*^9, 3.789928868495469*^9}, {3.793021105695026*^9, 
   3.793021208528983*^9}, 3.793021264132297*^9, {3.793023088117861*^9, 
   3.793023194709646*^9}, {3.793024128125277*^9, 3.7930242579984694`*^9}, {
   3.793024301444984*^9, 3.793024314076623*^9}, 3.7930251805398397`*^9, {
   3.793026906400436*^9, 3.793026908007907*^9}, 3.79302923115245*^9, 
   3.793030001097302*^9, {3.7930329087737617`*^9, 3.793032915477542*^9}, 
   3.7930363246029263`*^9, {3.7930378411730423`*^9, 3.793037847887021*^9}, {
   3.7931173230672903`*^9, 3.793117323987533*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"de660853-f8bb-4602-a942-3aa732302840"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", " ", "=", " ", 
   RowBox[{"Length", "[", "mort40", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sols", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"index", " ", "=", " ", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"errors", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"l", "=", ".1"}], ",", 
    RowBox[{"l", "<", ".2"}], ",", " ", 
    RowBox[{"l", "+=", ".01"}], ",", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"j", "=", ".7"}], ",", 
      RowBox[{"j", "<", ".8"}], ",", 
      RowBox[{"j", "+=", ".01"}], ",", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"v", "=", 
         RowBox[{
          RowBox[{".9", "*", "m0"}], "/.", "parval"}]}], ",", 
        RowBox[{
         RowBox[{"v", "<", 
          RowBox[{"1.1", "*", "m0"}]}], "/.", "parval"}], ",", 
        RowBox[{"v", "+=", 
         RowBox[{
          RowBox[{".01", "*", "m0"}], "/.", "parval"}]}], ",", 
        RowBox[{
         RowBox[{"\[Beta]l", "=", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Beta]", "-", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", "j"}], ")"}], "/", "j"}], " ", 
              RowBox[{"l", "^", 
               RowBox[{"(", 
                RowBox[{"1", "/", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "j"}], ")"}]}], ")"}]}], " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Psi]", "-", "1"}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "j"}], "/", "1"}], "-", "j"}], ")"}]}]}]}], 
            ")"}], "/.", "parval"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"sols", ",", 
           RowBox[{"mt", " ", "=", " ", 
            RowBox[{"M", "/.", 
             RowBox[{"First", "[", 
              RowBox[{"NDSolve", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"M", "'"}], "[", "t", "]"}], "\[Equal]", 
                    RowBox[{
                    RowBox[{"M", "[", "t", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"\[Beta]", "-", 
                    RowBox[{
                    RowBox[{"1", "/", "j"}], " ", 
                    RowBox[{"l", "^", 
                    RowBox[{"(", 
                    RowBox[{"1", "/", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "j"}], ")"}]}], ")"}]}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Psi]", "-", "1"}], ")"}], "*", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"asyu", "[", 
                    RowBox[{
                    RowBox[{"M", "[", "t", "]"}], ",", "l", ",", "j", ",", 
                    "\[Beta]l"}], "]"}], "/", 
                    RowBox[{"M", "[", "t", "]"}]}], "/", 
                    RowBox[{"asyuD", "[", 
                    RowBox[{
                    RowBox[{"M", "[", "t", "]"}], ",", "l", ",", "j", ",", 
                    "\[Beta]l"}], "]"}]}]}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "j"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "j"}], ")"}]}], ")"}]}]}]}], ")"}]}]}], 
                   "/.", "parval"}], ",", 
                  RowBox[{
                   RowBox[{"M", "[", "0", "]"}], "\[Equal]", " ", "v"}]}], 
                 "}"}], ",", "M", ",", 
                RowBox[{"{", 
                 RowBox[{"t", ",", "0", ",", "80"}], "}"}], ",", 
                RowBox[{"MaxSteps", "\[Rule]", "50000"}]}], "]"}], 
              "]"}]}]}]}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"index", ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "j", ",", "v"}], "}"}]}], "]"}]}]}], 
       "\[IndentingNewLine]", "]"}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"j", "=", "1"}], ",", 
    RowBox[{"j", "<", 
     RowBox[{
      RowBox[{"Length", "[", "sols", "]"}], "+", "1"}]}], ",", 
    RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"AppendTo", "[", 
      RowBox[{"errors", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "/", "n"}], ")"}], 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"100", "*", 
              RowBox[{"mort40", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "-", 
             RowBox[{"100", "*", 
              RowBox[{
               RowBox[{"sols", "[", 
                RowBox[{"[", "j", "]"}], "]"}], "[", 
               RowBox[{"39", "+", "i"}], "]"}]}]}], ")"}], "^", "2"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"MSE1940", " ", "=", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "n"}], ")"}], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"100", "*", 
             RowBox[{"mort40", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "-", 
            RowBox[{"100", "*", 
             RowBox[{"Exp", "[", 
              RowBox[{"regress1940", "[", 
               RowBox[{"39", "+", "i"}], "]"}], "]"}]}]}], ")"}], "^", "2"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}]}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], ";"}]}], "Input",
 CellChangeTimes->{
  3.7899213931350718`*^9, {3.789922145684847*^9, 3.7899221958496513`*^9}, 
   3.7899254798593073`*^9, {3.7899255119807577`*^9, 3.789925512445424*^9}, {
   3.7899256719580317`*^9, 3.789925676665513*^9}, {3.7899258444264603`*^9, 
   3.789925851757563*^9}, {3.789925892890656*^9, 3.789925919950783*^9}, {
   3.789926421000916*^9, 3.789926451114626*^9}, {3.7899266310895348`*^9, 
   3.789926640840066*^9}, {3.789928755256508*^9, 3.789928795484651*^9}, {
   3.7899288305172577`*^9, 3.789928835940115*^9}, {3.789928898080152*^9, 
   3.789928908512055*^9}, {3.7899289484379272`*^9, 3.7899289526744003`*^9}, {
   3.789929157326763*^9, 3.7899291614960814`*^9}, {3.789929577574106*^9, 
   3.789929586865245*^9}, {3.78992980760247*^9, 3.789929810100124*^9}, {
   3.7899300774629793`*^9, 3.7899300907459803`*^9}, {3.78999672707021*^9, 
   3.789996749720951*^9}, {3.7899969618468018`*^9, 3.789997032649517*^9}, {
   3.789997088151021*^9, 3.789997090901217*^9}, {3.7899971503876534`*^9, 
   3.789997177017722*^9}, {3.789997408320015*^9, 3.789997413130916*^9}, {
   3.789998299900467*^9, 3.789998341544016*^9}, {3.789998496996929*^9, 
   3.7899985064555483`*^9}, {3.7899986548749247`*^9, 3.789998702391786*^9}, {
   3.789999204217148*^9, 3.789999219300561*^9}, {3.790000096888344*^9, 
   3.790000106446787*^9}, {3.7900002989708843`*^9, 3.7900003023630342`*^9}, {
   3.790000444121787*^9, 3.790000459919496*^9}, {3.790000554802506*^9, 
   3.79000057618897*^9}, {3.7900006564479713`*^9, 3.790000704476313*^9}, {
   3.7900007424731083`*^9, 3.790000749382681*^9}, {3.790000890875967*^9, 
   3.7900008965035143`*^9}, {3.790001025341076*^9, 3.7900010258002157`*^9}, {
   3.7900058554208517`*^9, 3.7900058696405478`*^9}, {3.7900072259650717`*^9, 
   3.790007229803698*^9}, {3.7900073322731657`*^9, 3.790007377846703*^9}, {
   3.790008233682581*^9, 3.79000823870595*^9}, {3.790008385107329*^9, 
   3.790008389339279*^9}, {3.790008431042631*^9, 3.790008442681806*^9}, {
   3.790009415325629*^9, 3.79000941597792*^9}, {3.7900101766281557`*^9, 
   3.7900101771746197`*^9}, {3.790010212619104*^9, 3.790010213310864*^9}, {
   3.7900104974992237`*^9, 3.790010517111464*^9}, {3.7900105688030033`*^9, 
   3.7900105712034273`*^9}, {3.7900107061557627`*^9, 3.790010720223741*^9}, {
   3.7900123904872704`*^9, 3.7900123998561*^9}, {3.7900125481153173`*^9, 
   3.790012550895347*^9}, {3.7900126252141457`*^9, 3.790012643266522*^9}, {
   3.790012689424891*^9, 3.7900126959590063`*^9}, {3.790012875701706*^9, 
   3.790012907427559*^9}, {3.790013031894108*^9, 3.7900130359467287`*^9}, {
   3.7900131908064537`*^9, 3.790013195049004*^9}, {3.790013469935583*^9, 
   3.790013473935075*^9}, {3.7900136412239847`*^9, 3.790013649796767*^9}, {
   3.790013870877708*^9, 3.7900138808852253`*^9}, {3.7900139904516478`*^9, 
   3.790013999201741*^9}, {3.790014099656929*^9, 3.79001410390753*^9}, {
   3.7900142524426613`*^9, 3.790014261632596*^9}, {3.79001463499582*^9, 
   3.790014673033971*^9}, {3.7900154432340927`*^9, 3.790015454581222*^9}, {
   3.7900155663654613`*^9, 3.7900155698713923`*^9}, {3.790015676200976*^9, 
   3.7900156902538843`*^9}, {3.790446806781736*^9, 3.790446810317431*^9}, {
   3.790446976751524*^9, 3.7904469837550907`*^9}, {3.790447269876422*^9, 
   3.790447305087146*^9}, {3.7904473761207447`*^9, 3.790447378467532*^9}, {
   3.790447481147706*^9, 3.790447496414322*^9}, {3.7904477049769573`*^9, 
   3.7904477183035727`*^9}, {3.79044835554423*^9, 3.790448371612789*^9}, {
   3.790448555270357*^9, 3.790448569896566*^9}, {3.790448690512501*^9, 
   3.7904486934983187`*^9}, {3.7904489190606413`*^9, 3.790448922873816*^9}, {
   3.7904490521178083`*^9, 3.790449063099484*^9}, {3.79044918960366*^9, 
   3.790449194788807*^9}, {3.790449691779866*^9, 3.7904496945307217`*^9}, {
   3.790449811365327*^9, 3.790449814644105*^9}, {3.790450155538603*^9, 
   3.790450159675667*^9}, {3.790450233576713*^9, 3.7904502393481827`*^9}, {
   3.7904505543083363`*^9, 3.790450588198613*^9}, {3.790450946132372*^9, 
   3.790450956800568*^9}, {3.793023217482678*^9, 3.793023247455802*^9}, {
   3.793023281984604*^9, 3.79302335460844*^9}, {3.7930234840383987`*^9, 
   3.7930234868825808`*^9}, 3.793023530034877*^9, {3.7930235969971523`*^9, 
   3.793023632352538*^9}, {3.7930237468249483`*^9, 3.7930237843049583`*^9}, {
   3.793023835909608*^9, 3.793023932697192*^9}, 3.7930239735366898`*^9, {
   3.793024017948436*^9, 3.79302402096747*^9}, {3.7930243372770767`*^9, 
   3.793024359125949*^9}, {3.793024704102976*^9, 3.7930247064956503`*^9}, {
   3.793024841549459*^9, 3.793024849440744*^9}, {3.793024982160613*^9, 
   3.793024987647965*^9}, {3.793025034176963*^9, 3.793025036269168*^9}, {
   3.793025251025258*^9, 3.793025259963462*^9}, {3.793025380031735*^9, 
   3.793025384989451*^9}, {3.7930254512422857`*^9, 3.793025466072568*^9}, {
   3.7930255696542797`*^9, 3.7930255889697857`*^9}, {3.79302568720268*^9, 
   3.7930256913852873`*^9}, {3.793025775995393*^9, 3.7930257988848057`*^9}, {
   3.793025871505446*^9, 3.793025880385738*^9}, {3.793026090996697*^9, 
   3.793026102532258*^9}, {3.793026202085251*^9, 3.793026213607644*^9}, {
   3.793026278565051*^9, 3.7930262830578136`*^9}, {3.793026919158757*^9, 
   3.7930269290467243`*^9}, {3.793027025875819*^9, 3.793027028128759*^9}, {
   3.793027183084695*^9, 3.793027186497363*^9}, {3.793027301279961*^9, 
   3.7930273069737663`*^9}, {3.7930274163483267`*^9, 3.793027420950824*^9}, {
   3.793027518783424*^9, 3.793027521807908*^9}, {3.793027629736507*^9, 
   3.793027633509027*^9}, {3.7930277264738073`*^9, 3.793027729888126*^9}, {
   3.793027835555675*^9, 3.793027839584888*^9}, {3.7930278766271553`*^9, 
   3.793027879695737*^9}, {3.793027914489443*^9, 3.793027917361603*^9}, {
   3.793027963746559*^9, 3.79302797999518*^9}, {3.7930283716591063`*^9, 
   3.793028385795397*^9}, {3.793028492431199*^9, 3.7930284957757196`*^9}, {
   3.793028620739561*^9, 3.793028626039322*^9}, {3.7930293751706963`*^9, 
   3.7930293830131187`*^9}, {3.793030176032021*^9, 3.793030187294815*^9}, {
   3.7930302932238407`*^9, 3.7930302964734707`*^9}, {3.793030434940668*^9, 
   3.793030446236272*^9}, {3.793030622629208*^9, 3.7930306286853848`*^9}, {
   3.793030698839259*^9, 3.793030709797954*^9}, {3.7930308626026897`*^9, 
   3.79303086976995*^9}, {3.7930311907163353`*^9, 3.793031194105013*^9}, {
   3.79303136501173*^9, 3.793031373239131*^9}, {3.79303152100954*^9, 
   3.793031531132194*^9}, {3.7930317387619543`*^9, 3.793031744283259*^9}, {
   3.793031954553691*^9, 3.793031967138199*^9}, 3.7930320951693707`*^9, {
   3.7930324522753963`*^9, 3.793032470918952*^9}, {3.793032921201674*^9, 
   3.793032921627611*^9}, {3.79303362109274*^9, 3.7930336234444532`*^9}, {
   3.793033715292344*^9, 3.793033726839428*^9}, {3.793033804842312*^9, 
   3.793033816317164*^9}, {3.793034343115917*^9, 3.793034361307458*^9}, {
   3.793034496483823*^9, 3.7930345296908712`*^9}, {3.7930346141590776`*^9, 
   3.7930346292473183`*^9}, {3.793034738348386*^9, 3.793034741674097*^9}, {
   3.793034856251319*^9, 3.793034859099189*^9}, {3.793034957955593*^9, 
   3.793034981533389*^9}, {3.793035307341434*^9, 3.793035327034298*^9}, {
   3.7930354135908213`*^9, 3.793035422652273*^9}, {3.793035512626061*^9, 
   3.793035520815157*^9}, {3.793035633135872*^9, 3.793035633419814*^9}, {
   3.793036072222143*^9, 3.79303608071774*^9}, {3.793036209512187*^9, 
   3.793036211689439*^9}, {3.793036373031641*^9, 3.793036383131228*^9}, {
   3.793036969076282*^9, 3.793037001055094*^9}, {3.793037294221643*^9, 
   3.7930373277435293`*^9}, {3.793106740733045*^9, 3.793106764782583*^9}, {
   3.793106840535976*^9, 3.793106845657428*^9}, {3.793106896421706*^9, 
   3.793106901020813*^9}, {3.793107281990581*^9, 3.793107287417802*^9}, {
   3.7931076334347267`*^9, 3.793107636827257*^9}, {3.793107788929495*^9, 
   3.793107801067128*^9}, {3.793107873536981*^9, 3.79310790328904*^9}, {
   3.7931080966404123`*^9, 3.793108108311591*^9}, {3.793108196587109*^9, 
   3.793108200328074*^9}, {3.793108236049694*^9, 3.793108240363233*^9}, {
   3.793108308170789*^9, 3.79310832118141*^9}, {3.793117525048304*^9, 
   3.793117534452009*^9}, {3.793117854315234*^9, 3.7931178581839523`*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"5b4d25d4-5415-4041-811d-05c81b116a9e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Print", "[", 
  RowBox[{
   RowBox[{"InputForm", "[", "\"\<Calibrated Parameters:\>\"", "]"}], ",", 
   RowBox[{"index", "[", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{"Position", "[", 
       RowBox[{"errors", ",", 
        RowBox[{"Min", "[", 
         RowBox[{"Re", "[", "errors", "]"}], "]"}]}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}], "]"}], ",", 
   RowBox[{"InputForm", "[", "\"\<,\>\"", "]"}], ",", 
   RowBox[{"\[Beta]", "/.", "parval"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{
   RowBox[{"InputForm", "[", "\"\<MSE:\>\"", "]"}], ",", 
   RowBox[{"errors", "[", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{"Position", "[", 
       RowBox[{"errors", ",", 
        RowBox[{"Min", "[", 
         RowBox[{"Re", "[", "errors", "]"}], "]"}]}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}], "]"}], ",", 
   RowBox[{"InputForm", "[", "\"\<,\>\"", "]"}], ",", "MSE1940"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Position", "[", 
  RowBox[{"errors", ",", 
   RowBox[{"Min", "[", 
    RowBox[{"Re", "[", "errors", "]"}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7899254940518627`*^9, 3.789925494685011*^9}, {
   3.789926036892668*^9, 3.789926053318384*^9}, {3.789926117604704*^9, 
   3.789926121092993*^9}, {3.789926751967658*^9, 3.78992675528432*^9}, {
   3.789927777126355*^9, 3.789927777539509*^9}, {3.789928588637125*^9, 
   3.789928591061729*^9}, {3.789929138738285*^9, 3.789929141120061*^9}, {
   3.789929362773569*^9, 3.7899293655428267`*^9}, {3.789929698932214*^9, 
   3.789929701439313*^9}, {3.789929958195487*^9, 3.789929959887484*^9}, {
   3.7899302071990623`*^9, 3.789930207597278*^9}, {3.7899971904087753`*^9, 
   3.789997205260236*^9}, {3.789997348335753*^9, 3.789997373030179*^9}, {
   3.7899975976104794`*^9, 3.789997691726637*^9}, {3.789997787712758*^9, 
   3.7899978482730627`*^9}, {3.7899980736626368`*^9, 3.78999808760854*^9}, {
   3.789998118591692*^9, 3.789998150506575*^9}, {3.789999372606476*^9, 
   3.789999397801222*^9}, {3.790008031969555*^9, 3.790008052871159*^9}, {
   3.7900083661682587`*^9, 3.790008370952117*^9}, 3.790008884212775*^9, {
   3.790010166186137*^9, 3.7900101705676813`*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"1267f3b0-9eec-4199-afac-130e87a5454d"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox[
    StyleBox["\"\<Calibrated Parameters:\>\"",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm["Calibrated Parameters:"],
    AutoDelete->True,
    Editable->True], "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.18000000000000005`", ",", "0.76`", ",", "0.0001388886992067628`"}], 
    "}"}], "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["\"\<,\>\"",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[","],
    AutoDelete->True,
    Editable->True], "\[InvisibleSpace]", "0.07240689157275733`"}],
  SequenceForm[
   InputForm["Calibrated Parameters:"], {0.18000000000000005`, 0.76, 
   0.0001388886992067628}, 
   InputForm[","], 0.07240689157275733],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJwdzk1MkgEAxvFXBgwqmJZuLG1qaRlNYk3loKaEcwZmzDFjyvqgJHCEadha
bmbOrAs6zC3FDUUyrQNzzuSQZS0mpLQQKRyhlc7F8KMyKVtr9j4env225/RP
VlaXVkYRBKEix65yJ4/krgg9rkQJfEvTnIXyhmt6OCPRtcFG6nQAZr3ifIK2
F55lmC4NRD0lZVxmsiClIuMoPNVnzoN7fIIyGL671AYTBrc6YdNCmgM+Hsr3
Q+rHwmXIfSD/A+X6Ydoo6UZ5wiEoq/MJzSdWhA332F0wOkKxQ/G0dxEyfK0R
yEl5vwUrfc20HlLRhwMcGH9pbj+kF+vy4SxvsxiqguMKGE3lq+DLM+tGqJ5i
d8OSTGk/TDQe+Q4NOj+9l7SVrYiHrFFDGsy4P5kJKaweEfRkt0thUHm1Yvv/
qb4IiWqTGvL4BVdgiiNUD4s6Uoe2HXg9DgduOPdZSOUmTQN0aC1GSNTvtMIk
57cncLTX4IAFNJYfpmlrQzBdOx/TR/rXojgMHfypPChlik/D3znic5BI8tbD
oG1rDMbu4Ibg+rHcHCv6mLeKIPdHmQx2Rlq6oOy6fxD2TEmewSVd9xs4HCea
hQWxqjBUuF0xD0lHSvzxkLJG40LGnEQAd415pNAf3FsDS2ubbsPodvtzqOXd
2YCbE7sF/aQnv67WQbn4+Dz88vnd2gSp65HzFyRmAv9guKUmy0mqpCsuQPbI
ZDUc0hhvwkCztwPqq0xmuLqYbYUL5ak2eLC7MctNWmiPK4MKl/s8/A/fsZpL

  "],
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"9010b5f0-fa38-47a3-b3bd-ac8be552cebe"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox[
    StyleBox["\"\<MSE:\>\"",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm["MSE:"],
    AutoDelete->True,
    Editable->True], "\[InvisibleSpace]", "0.0005285163933175943`", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["\"\<,\>\"",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[","],
    AutoDelete->True,
    Editable->True], "\[InvisibleSpace]", "0.0012898439751416692`"}],
  SequenceForm[
   InputForm["MSE:"], 0.0005285163933175943, 
   InputForm[","], 0.0012898439751416692`],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJwdzk1MkgEAxvFXBgwrGJZuLG1qaRFNYk3xoKaGcwZmzDliyvqwJHSEadha
bGTOrIs6zC2FDUUyrYNjjvCQZS0mprRQKRihlc7F/KpMytYavY+HZ7/tOf2T
K2tLq6IIglCSY9W4k+05q/meiUQJfEurPgvl+mtaOCvRtMNG6nQACl9xPsGh
F54VmCYNRD0lZVyOZkJKRfpReKrPnAv3eDNlcPnuUjtMGIx0waYFrhM+tuX5
IPVj4QrkPZD/gXLtMM1BulmecAiWNXjzzSdW8/X3WN2QHaaMQPH0zCJkeNvC
kJPyPgKrvM20HlLRhwMcGH9pbj+kF2vyoJ+/VQyVwTEFZFMFSvjyzIYBqqZY
JliSIe2HiYYj32GrxkfvJW1jKeIh09HKhen3JzMghdkjgp6sDikMVl6t2P5/
qi5CotaognxBwRWY4gzpYFFnqm3bgddjcOCGa5+FVG6s1kOn2mKAhG6nFSa5
vj2Bjt5WJyygMX2Qq64PwTT1fEwf6V+L4jB0CqZyoTRafBr+zhafg0TSjA4G
hyKjMHYHLwQ3juVkW9EXfasI8n7IymBXuKUbll33DcKeKckzuKQxvYHDcSI/
LIhVLkOFeyLmIam9xBcPKes0HmTMSTLhrlGPFPqCe+tgaX3TbcjuGHkO1fw7
m3BrfHdmP+nJr2sNUC4+Pg+/fH63Pk468cj1CxKzgX9wuaVO6CKtpCsuQJZ9
shbaqg03YaB5phNqa4xmuLaYZYUL5alD8KCpUegmLRyJk0G7330e/gfi4Zqz

  "],
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"d174119b-0515-469b-85e5-2a217c35e236"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", "1738", "}"}], "}"}]], "Output",
 CellChangeTimes->CompressedData["
1:eJwd0FtMkgEABWBcA7sMNm1rhZRZmShtkRU00xAta0rDUdMKZjdh0pa3tDFM
SxdetkwxHxQSUdS1bNSwcksbLVhYMiGWwWzSFrWZELZQV8yi//hw9m3n4Tyc
hEtlImkUiUSSEbE12BOeZgT4H3zxebCRIS+CzK5rVau9tLQNXte8n4H3O7Z8
hsc9Tj8UFc5GPSM8c28dFbJrD+yFJrOOB6f83IJVDd/a4JVXkS44tMK0QgmP
74Yt4Rw/lNJVf+C/IRP5OSFdwUiC+uhpvi4rwE99TOuGHuqaUdg57/JBxY+7
S5CdPh2By4Hb5F7C2NDOzZBSO7sDhopLMyEt97cAfgyZJbCOwZbBxupfamgK
0bRQIcwfhJ5h1k/I6XFT9ISBJEkczHK2MiHzxbuD0MnszYYOcUc+nKotF0MP
TX4ZUjSaEtgkPHoVpn2fq4F9xsQn0O6wmFf3tLatfYTeMXkd3D/Up4bN2g0G
GF5YeAh9llYrPJRBdcOWlso5OKHyxvQTRlskybBePMmD3ORcIdxzNvc8zEx3
1cBiR2QcjrNS5iBdmJFuIOzfdfMEXNpeeBqe3NjUDS1t7gdwkSwYg+V3tG9h
UWq2B57aJ5uHVcGJmAH8WeKOgzeolBRoXMnjwnaPMx9aw/QKeE7fUA+VI6Mv
oUOgWoRR/ljuIOHutcFq6Kw84oU5YUfwDSHjtW0ZigIzf+F6fQXHRvglXnIR
DmybLIPtKrUSpg27OuGnZo0OmiKHDbCnIdEIWSO3OHbCR8c2FUDlV/sF+B9e
iafp
  "],
 CellLabel->"Out[37]=",ExpressionUUID->"9940b847-647b-4ae8-90f9-767d4441ac72"]
}, Open  ]]
},
WindowSize->{1853, 1023},
WindowMargins->{{0, Automatic}, {0, Automatic}},
FrontEndVersion->"11.3 for Linux x86 (64-bit) (March 6, 2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 235, 4, 31, "Input",ExpressionUUID->"5f4664f6-17ae-4315-a564-2d83d48f4634"],
Cell[796, 26, 2764, 45, 55, "Input",ExpressionUUID->"dd6331a1-15e3-4b8c-a65f-d797b76a2300"],
Cell[3563, 73, 1531, 36, 78, "Input",ExpressionUUID->"e1da9e09-5875-4e54-8627-47d1c2093924"],
Cell[5097, 111, 1454, 38, 147, "Input",ExpressionUUID->"85ca5b2a-e304-45e6-89d1-1216d9e3b338"],
Cell[CellGroupData[{
Cell[6576, 153, 1926, 56, 101, "Input",ExpressionUUID->"1b8cbd62-900b-4dc4-8780-29f643e40fd2"],
Cell[8505, 211, 3193, 45, 35, "Output",ExpressionUUID->"4d402412-81af-4c2d-905a-16d0c361c7d1"],
Cell[11701, 258, 3211, 45, 35, "Output",ExpressionUUID->"b7039597-f2d0-451e-9848-f68fa8cdb6a1"]
}, Open  ]],
Cell[14927, 306, 147, 2, 31, "Input",ExpressionUUID->"5b64f9b5-cd8c-4af8-a770-367e7330962d"],
Cell[15077, 310, 11461, 316, 417, "Input",ExpressionUUID->"de660853-f8bb-4602-a942-3aa732302840"],
Cell[26541, 628, 14308, 276, 285, "Input",ExpressionUUID->"5b4d25d4-5415-4041-811d-05c81b116a9e"],
Cell[CellGroupData[{
Cell[40874, 908, 2357, 48, 78, "Input",ExpressionUUID->"1267f3b0-9eec-4199-afac-130e87a5454d"],
Cell[CellGroupData[{
Cell[43256, 960, 1759, 44, 25, "Print",ExpressionUUID->"9010b5f0-fa38-47a3-b3bd-ac8be552cebe"],
Cell[45018, 1006, 1588, 40, 25, "Print",ExpressionUUID->"d174119b-0515-469b-85e5-2a217c35e236"]
}, Open  ]],
Cell[46621, 1049, 996, 19, 35, "Output",ExpressionUUID->"9940b847-647b-4ae8-90f9-767d4441ac72"]
}, Open  ]]
}
]
*)



==> Model_Calibration/OptScript3.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     49463,       1223]
NotebookOptionsPosition[     47106,       1182]
NotebookOutlinePosition[     47449,       1197]
CellTagsIndexPosition[     47406,       1194]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"clear", "[", "\"\<Global`*\>\"", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.789920629144623*^9, 3.789920630390112*^9}},
 CellLabel->
  "In[194]:=",ExpressionUUID->"5f4664f6-17ae-4315-a564-2d83d48f4634"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"data", "=", 
   RowBox[{
    RowBox[{
    "Import", "[", 
     "\"\<C:/Users/Aurand Family/Dropbox/with Joshua/Epstein-Zin \
utility/Latex Files/Healthcare/Model_Calibration/MortalityData/USA.xls\>\"", 
     "]"}], "//", "Short"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mort", " ", "=", " ", 
   RowBox[{"data", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.789920641978043*^9, 3.789920647107486*^9}, 
   3.789921379017911*^9, {3.7900000460073137`*^9, 3.790000055764353*^9}, {
   3.790003296737473*^9, 3.790003355223947*^9}, {3.790003841249462*^9, 
   3.790003865521113*^9}, {3.790003934622662*^9, 3.790003935036825*^9}, {
   3.7900048003419724`*^9, 3.79000480130688*^9}, {3.790004859416705*^9, 
   3.790004861725874*^9}, {3.790005012110165*^9, 3.79000501408276*^9}, 
   3.790005144630992*^9, {3.790005638750951*^9, 3.790005639839819*^9}, {
   3.790005678296545*^9, 3.790005698435021*^9}, {3.7900057358196573`*^9, 
   3.79000577288701*^9}, 3.790006615700431*^9, {3.790007034740736*^9, 
   3.790007035839863*^9}, {3.790009404560135*^9, 3.7900094048660927`*^9}, {
   3.790012374951517*^9, 3.790012375454154*^9}, {3.7900134405133457`*^9, 
   3.790013442180666*^9}, {3.790014996798312*^9, 3.790014997018972*^9}, {
   3.790015429673483*^9, 3.7900154323070097`*^9}, {3.7904467937613153`*^9, 
   3.790446794029359*^9}, {3.7904470952756443`*^9, 3.79044709689371*^9}, {
   3.790447696845715*^9, 3.790447697416737*^9}, {3.7904483367152023`*^9, 
   3.7904483383641233`*^9}, {3.790448383338964*^9, 3.790448384801898*^9}, {
   3.790449684019294*^9, 3.790449686129849*^9}, {3.7904501070974903`*^9, 
   3.790450108610239*^9}, {3.7904502275957403`*^9, 3.790450230031551*^9}, {
   3.790450408481283*^9, 3.790450421369194*^9}, {3.790450932563743*^9, 
   3.790450933885749*^9}, {3.7931315771549664`*^9, 3.7931315775587473`*^9}, {
   3.793132522348638*^9, 3.793132529324635*^9}, {3.7931401330219507`*^9, 
   3.7931401361638813`*^9}, {3.7931471965227814`*^9, 3.793147196895851*^9}, {
   3.7932712028146005`*^9, 3.79327120546367*^9}, {3.7932729383269796`*^9, 
   3.793272940729978*^9}, {3.7932755364824963`*^9, 3.793275539330496*^9}, {
   3.793278525882622*^9, 3.7932785267555614`*^9}, {3.7932817583058023`*^9, 
   3.7932817627478*^9}, {3.7932863087438693`*^9, 3.7932863096608677`*^9}, {
   3.7933984024438024`*^9, 3.7933984114418025`*^9}},
 CellLabel->
  "In[195]:=",ExpressionUUID->"dd6331a1-15e3-4b8c-a65f-d797b76a2300"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ages", "=", 
   RowBox[{
    RowBox[{"Transpose", "[", "mort", "]"}], "\[LeftDoubleBracket]", "1", 
    "\[RightDoubleBracket]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mort00", "=", 
    RowBox[{
     RowBox[{"Transpose", "[", "mort", "]"}], "\[LeftDoubleBracket]", "2", 
     "\[RightDoubleBracket]"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "1900", "s", " ", "mortality", " ", "rate", " ", "for", " ", "age", " ", 
     "40"}], "-", "70"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mort40", "=", 
    RowBox[{
     RowBox[{"Transpose", "[", "mort", "]"}], "\[LeftDoubleBracket]", "3", 
     "\[RightDoubleBracket]"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "1940", "s", " ", "mortality", " ", "rate", " ", "for", " ", "age", " ", 
     "40"}], "-", "70"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.789921627279088*^9, 3.789921627621325*^9}, {
   3.789999444279045*^9, 3.7899994447925777`*^9}, {3.789999541015267*^9, 
   3.7899995414809933`*^9}, {3.790000075958634*^9, 3.790000076089147*^9}, 
   3.790003347385806*^9, {3.7900048894360123`*^9, 3.790004914528249*^9}, {
   3.790005658378357*^9, 3.790005658634141*^9}, {3.7900057089490843`*^9, 
   3.7900057096190567`*^9}, {3.790005780559444*^9, 3.790005786960108*^9}, {
   3.790006089506997*^9, 3.790006128956295*^9}, {3.790006586056341*^9, 
   3.79000662358409*^9}},
 CellLabel->
  "In[197]:=",ExpressionUUID->"e1da9e09-5875-4e54-8627-47d1c2093924"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"regressdata1", "  ", "=", " ", 
   RowBox[{"Thread", "[", 
    RowBox[{"{", 
     RowBox[{"ages", ",", 
      RowBox[{"Log", "[", "mort00", "]"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"regressdata2", "  ", "=", " ", 
   RowBox[{"Thread", "[", 
    RowBox[{"{", 
     RowBox[{"ages", ",", 
      RowBox[{"Log", "[", "mort40", "]"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"model1900", "=", 
   RowBox[{"LinearModelFit", "[", 
    RowBox[{"regressdata1", ",", "x", ",", "x"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"model1940", "=", 
   RowBox[{"LinearModelFit", "[", 
    RowBox[{"regressdata2", ",", "x", ",", "x"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mortNHC", "[", "x_", "]"}], ":=", 
   RowBox[{"model1900", "[", "x", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"regress1940", "[", "x_", "]"}], ":=", " ", 
   RowBox[{"model1940", "[", "x", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.789921410286324*^9, 3.789921461739929*^9}, {
  3.789921493521533*^9, 3.789921599257012*^9}, {3.789921630257049*^9, 
  3.789921630808362*^9}, {3.789921670052607*^9, 3.789921677001771*^9}, {
  3.789925279930018*^9, 3.78992528712166*^9}, {3.790006132011113*^9, 
  3.790006168835443*^9}},
 CellLabel->
  "In[200]:=",ExpressionUUID->"85ca5b2a-e304-45e6-89d1-1216d9e3b338"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{"a_", ",", "q_"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "q"}], ")"}], "*", 
    RowBox[{"a", "^", 
     RowBox[{"(", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], "*", 
    RowBox[{
     RowBox[{"(", ".5", ")"}], "^", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "q"}], "/", 
       RowBox[{"(", 
        RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"f", "[", 
  RowBox[{".3", ",", ".79"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"const", "[", 
    RowBox[{
    "\[Gamma]_", ",", "\[Psi]_", ",", "\[Delta]_", ",", "r_", ",", "\[Mu]_", 
     ",", "\[Sigma]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"\[Delta]", "*", "\[Gamma]", "*", "\[Psi]"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"\[Gamma]", "*", "\[Psi]"}]}], ")"}], "*", 
     RowBox[{"(", 
      RowBox[{"r", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"2", "*", "\[Gamma]"}], ")"}]}], ")"}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Mu]", "/", "\[Sigma]"}], ")"}], "^", "2"}]}]}], 
      ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"const", "[", 
  RowBox[{"2", ",", "1.5", ",", ".03", ",", ".01", ",", ".052", ",", ".154"}],
   "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mortNHC", "'"}], "[", "0", "]"}]}], "Input",
 CellChangeTimes->{{3.7899207885439157`*^9, 3.7899208021194487`*^9}, {
  3.7899208613201838`*^9, 3.7899209843114843`*^9}, {3.789921172860032*^9, 
  3.7899211946365767`*^9}, {3.789927788135149*^9, 3.789927796999445*^9}, {
  3.7899278302604647`*^9, 3.789927874847396*^9}, {3.789928111023015*^9, 
  3.789928173074623*^9}, {3.7899282446769114`*^9, 3.78992827660148*^9}, {
  3.7899283099381437`*^9, 3.7899283175627813`*^9}, {3.789928362363037*^9, 
  3.7899283753939123`*^9}, {3.789928626355832*^9, 3.78992866411392*^9}, {
  3.789930302068221*^9, 3.7899303062867603`*^9}, {3.790449208228758*^9, 
  3.7904492145310783`*^9}, {3.7931401679999104`*^9, 3.793140179447882*^9}, {
  3.7931409178458805`*^9, 3.7931409229868803`*^9}, {3.793141475907951*^9, 
  3.7931414951179485`*^9}, {3.7932832103408604`*^9, 3.793283216790861*^9}},
 CellLabel->
  "In[206]:=",ExpressionUUID->"1b8cbd62-900b-4dc4-8780-29f643e40fd2"],

Cell[BoxData["0.055580224394401884`"], "Output",
 CellChangeTimes->{
  3.793399742325803*^9, 3.7933999775438237`*^9, 3.793400179805874*^9, {
   3.793400268942804*^9, 3.7934002898678727`*^9}, 3.793400555828967*^9, 
   3.793400673923897*^9, 3.7934009090349026`*^9, 3.7934011691738977`*^9, 
   3.793401375185277*^9},
 CellLabel->
  "Out[207]=",ExpressionUUID->"2dfaf5df-2f39-4a66-bede-b5cfe255e567"],

Cell[BoxData["0.012992072862202733`"], "Output",
 CellChangeTimes->{
  3.793399742325803*^9, 3.7933999775438237`*^9, 3.793400179805874*^9, {
   3.793400268942804*^9, 3.7934002898678727`*^9}, 3.793400555828967*^9, 
   3.793400673923897*^9, 3.7934009090349026`*^9, 3.7934011691738977`*^9, 
   3.793401375193283*^9},
 CellLabel->
  "Out[209]=",ExpressionUUID->"5d1131e2-3696-4736-aaf7-cf70e858e95a"],

Cell[BoxData["0.07240689157275726`"], "Output",
 CellChangeTimes->{
  3.793399742325803*^9, 3.7933999775438237`*^9, 3.793400179805874*^9, {
   3.793400268942804*^9, 3.7934002898678727`*^9}, 3.793400555828967*^9, 
   3.793400673923897*^9, 3.7934009090349026`*^9, 3.7934011691738977`*^9, 
   3.7934013752002773`*^9},
 CellLabel->
  "Out[210]=",ExpressionUUID->"9c1546e5-96f2-471b-a123-f34f254de898"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r", ">", "0"}], ",", 
     RowBox[{"\[Delta]", ">", "0"}], ",", 
     RowBox[{"m", ">", "0"}], ",", 
     RowBox[{"\[Beta]", ">", "0"}], ",", 
     RowBox[{"\[Gamma]", ">", "0"}], ",", 
     RowBox[{"\[Zeta]", ">", "0"}], ",", 
     RowBox[{"\[Psi]", ">", "1"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"parval", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r", "\[Rule]", 
      RowBox[{"1", "/", "100"}]}], ",", 
     RowBox[{"\[Delta]", "\[Rule]", 
      RowBox[{"3", "/", "100"}]}], ",", 
     RowBox[{"\[Beta]", "\[Rule]", 
      RowBox[{
       RowBox[{"mortNHC", "'"}], "[", "0", "]"}]}], ",", 
     RowBox[{"\[Gamma]", "\[Rule]", "10"}], ",", 
     RowBox[{"\[Zeta]", "\[Rule]", 
      RowBox[{"5", "/", "10"}]}], ",", 
     RowBox[{"\[Psi]", "\[Rule]", "1.5"}], ",", 
     RowBox[{"m0", "\[Rule]", 
      RowBox[{"Exp", "[", 
       RowBox[{"regress1940", "[", "0", "]"}], "]"}]}], ",", 
     RowBox[{"\[Mu]", "\[Rule]", "0.052"}], ",", 
     RowBox[{"\[Sigma]", "\[Rule]", ".154"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"asyu1", "[", 
    RowBox[{"m_", ",", "a_", ",", "q_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"m", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Zeta]", 
              RowBox[{"1", "-", "\[Gamma]"}]]}], ")"}], "*", "\[Psi]"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}], "*", 
           RowBox[{"(", 
            RowBox[{"\[Beta]", "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "/", "q"}], ")"}], "*", 
              RowBox[{"a", "^", 
               RowBox[{"(", 
                RowBox[{"1", "/", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Psi]", "-", "1"}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "q"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}]}]}], ")"}], 
           "  "}]]], " ", 
        RowBox[{"(", 
         RowBox[{"\[Beta]", "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "/", "q"}], ")"}], "*", 
           RowBox[{"a", "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", 
              RowBox[{"(", 
               RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[Psi]", "-", "1"}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "q"}], "/", 
              RowBox[{"(", 
               RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}]}]}], ")"}]}], ")"}], 
      "/", 
      RowBox[{"ExpIntegralE", "[", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"r", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "/", 
                RowBox[{"(", 
                 RowBox[{"2", "*", "\[Gamma]"}], ")"}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Mu]", "/", "\[Sigma]"}], ")"}], "^", "2"}]}]}], 
            ")"}], "*", 
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Psi]"}], ")"}]}], "+", 
          RowBox[{"(", 
           RowBox[{"\[Beta]", "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "/", "q"}], ")"}], "*", 
             RowBox[{"a", "^", 
              RowBox[{"(", 
               RowBox[{"1", "/", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"\[Psi]", "-", "1"}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "q"}], "/", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}]}]}], ")"}], "+", 
          RowBox[{"\[Delta]", "*", "\[Psi]"}]}], 
         RowBox[{"(", 
          RowBox[{"\[Beta]", "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "/", "q"}], ")"}], "*", 
            RowBox[{"a", "^", 
             RowBox[{"(", 
              RowBox[{"1", "/", 
               RowBox[{"(", 
                RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Psi]", "-", "1"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "q"}], "/", 
               RowBox[{"(", 
                RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}]}]}], ")"}]], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"m", "*", "\[Psi]"}], "-", 
          RowBox[{"m", "*", "\[Psi]", "*", 
           SuperscriptBox["\[Zeta]", 
            RowBox[{"1", "-", "\[Gamma]"}]]}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Beta]", "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "/", "q"}], ")"}], "*", 
             RowBox[{"a", "^", 
              RowBox[{"(", 
               RowBox[{"1", "/", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"\[Psi]", "-", "1"}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "q"}], "/", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}]}]}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]}]]}], "]"}]}], 
     ")"}], "/.", "parval"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"asyu2", "[", 
    RowBox[{"m_", ",", "a_", ",", "q_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"\[Beta]", "*", 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{"m", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Zeta]", 
            RowBox[{"1", "-", "\[Gamma]"}]]}], ")"}], "*", "\[Psi]"}], 
        RowBox[{"\[Beta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]}]]], " "}], 
     RowBox[{"ExpIntegralE", "[", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"r", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "/", 
               RowBox[{"(", 
                RowBox[{"2", "*", "\[Gamma]"}], ")"}]}], ")"}], "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"\[Mu]", "/", "\[Sigma]"}], ")"}], "^", "2"}]}]}], 
           ")"}], "*", 
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Psi]"}], ")"}]}], "+", "\[Beta]", "+", 
         RowBox[{"\[Delta]", " ", "\[Psi]"}]}], 
        RowBox[{"\[Beta]", " "}]], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"m", "*", "\[Psi]"}], "-", 
         RowBox[{"m", "*", "\[Psi]", "*", 
          SuperscriptBox["\[Zeta]", 
           RowBox[{"1", "-", "\[Gamma]"}]]}]}], 
        RowBox[{"\[Beta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]}]]}], "]"}]], "/.",
     "parval"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"asyu3", "[", 
    RowBox[{"m_", ",", "a_", ",", "q_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Delta]", "*", "\[Psi]"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "\[Psi]"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"r", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "/", 
            RowBox[{"(", 
             RowBox[{"2", "*", "\[Gamma]"}], ")"}]}], ")"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Mu]", "/", "\[Sigma]"}], ")"}], "^", "2"}]}]}], 
        ")"}]}], "+", 
      FractionBox[
       RowBox[{"\[Psi]", "*", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["\[Zeta]", 
           RowBox[{"1", "-", "\[Gamma]"}]]}], ")"}], " ", "m"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]], "+", 
      RowBox[{"(", 
       RowBox[{"\[Beta]", "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "/", "q"}], ")"}], "*", 
         RowBox[{"a", "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", 
            RowBox[{"(", 
             RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Psi]", "-", "1"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "q"}], "/", 
            RowBox[{"(", 
             RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}]}]}], ")"}]}], ")"}], "/.",
     "parval"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"asyu", "[", 
    RowBox[{"m_", ",", "a_", ",", "q_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Re", "[", 
       RowBox[{"asyu1", "[", 
        RowBox[{"m", ",", "a", ",", "q"}], "]"}], "]"}], "+", 
      RowBox[{"Min", "[", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{"asyu2", "[", 
          RowBox[{"m", ",", "a", ",", "q"}], "]"}], "]"}], ",", 
        RowBox[{"asyu3", "[", 
         RowBox[{"m", ",", "a", ",", "q"}], "]"}]}], "]"}]}], ")"}], "/", 
    "2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"asyu2D", "[", 
    RowBox[{"m_", ",", "a_", ",", "q_"}], "]"}], ":=", " ", 
   RowBox[{"Re", "[", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"asyu2", "[", 
       RowBox[{"m", ",", "a", ",", "q"}], "]"}], ",", "m"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"asyuD", "[", 
    RowBox[{"m_", ",", "a_", ",", "q_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{"asyu2", "[", 
           RowBox[{"m", ",", "a", ",", "q"}], "]"}], "]"}], "<", 
         RowBox[{"asyu3", "[", 
          RowBox[{"m", ",", "a", ",", "q"}], "]"}]}], ",", 
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"asyu2", "[", 
             RowBox[{"h", ",", "a", ",", "q"}], "]"}], ",", "h"}], "]"}], "/.", 
          RowBox[{"h", "\[Rule]", "m"}]}], "]"}], ",", 
        RowBox[{
         FractionBox[
          RowBox[{"\[Psi]", "*", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox["\[Zeta]", 
              RowBox[{"1", "-", "\[Gamma]"}]]}], ")"}]}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]], "/.", 
         "parval"}]}], "]"}], "+", 
      RowBox[{"Re", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"asyu1", "[", 
           RowBox[{"h", ",", "a", ",", "q"}], "]"}], ",", "h"}], "]"}], "/.", 
        
        RowBox[{"h", "\[Rule]", "m"}]}], "]"}]}], ")"}], "/", "2"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.789921523750175*^9, 3.7899215356431293`*^9}, {
   3.789926079078897*^9, 3.789926088913096*^9}, 3.789926584344046*^9, {
   3.7899276494416313`*^9, 3.789927683661871*^9}, {3.78992849717852*^9, 
   3.7899284976731577`*^9}, {3.7899287349598513`*^9, 3.789928740819935*^9}, {
   3.789928864383305*^9, 3.789928868495469*^9}, {3.7931409861208797`*^9, 
   3.79314120889088*^9}, 3.7931412722918806`*^9, 3.7932757734334946`*^9, {
   3.793280513517189*^9, 3.7932805202461987`*^9}, {3.793398974457803*^9, 
   3.7933989795848036`*^9}, {3.7933991499058695`*^9, 3.793399150459803*^9}},
 CellLabel->
  "In[211]:=",ExpressionUUID->"de660853-f8bb-4602-a942-3aa732302840"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", " ", "=", " ", 
   RowBox[{"Length", "[", "mort40", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sols", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"index", " ", "=", " ", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"errors", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"l", "=", ".1"}], ",", 
    RowBox[{"l", "<", ".2"}], ",", " ", 
    RowBox[{"l", "+=", ".01"}], ",", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"j", "=", ".7"}], ",", 
      RowBox[{"j", "<", ".8"}], ",", 
      RowBox[{"j", "+=", ".01"}], ",", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"v", "=", 
         RowBox[{
          RowBox[{".9", "*", "m0"}], "/.", "parval"}]}], ",", 
        RowBox[{
         RowBox[{"v", "<", 
          RowBox[{"1.1", "*", "m0"}]}], "/.", "parval"}], ",", 
        RowBox[{"v", "+=", 
         RowBox[{
          RowBox[{".01", "*", "m0"}], "/.", "parval"}]}], ",", 
        RowBox[{
         RowBox[{"\[Beta]l", " ", "=", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Beta]", "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "/", "j"}], ")"}], "*", 
              RowBox[{"l", "^", 
               RowBox[{"(", 
                RowBox[{"1", "/", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "j"}], ")"}]}], ")"}]}], "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Psi]", "-", "1"}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "j"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "j"}], ")"}]}], ")"}]}]}]}], ")"}], "/.", 
           "parval"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"sols", ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"\[Beta]l", "\[LessEqual]", "0"}], ",", 
             RowBox[{"mt", " ", "=", " ", 
              RowBox[{"M", "/.", 
               RowBox[{"First", "[", 
                RowBox[{"NDSolve", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"M", "'"}], "[", "t", "]"}], "\[Equal]", 
                    RowBox[{
                    RowBox[{"M", "[", "t", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"\[Beta]", "-", 
                    RowBox[{
                    RowBox[{"1", "/", "j"}], " ", 
                    RowBox[{"l", "^", 
                    RowBox[{"(", 
                    RowBox[{"1", "/", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "j"}], ")"}]}], ")"}]}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Psi]", "-", "1"}], ")"}], "*", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"asyu2", "[", 
                    RowBox[{
                    RowBox[{"M", "[", "t", "]"}], ",", "l", ",", "j"}], "]"}],
                     "/", 
                    RowBox[{"M", "[", "t", "]"}]}], "/", 
                    RowBox[{"asyu2D", "[", 
                    RowBox[{
                    RowBox[{"M", "[", "t", "]"}], ",", "l", ",", "j"}], 
                    "]"}]}]}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "j"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "j"}], ")"}]}], ")"}]}]}]}], ")"}]}]}], 
                    "/.", "parval"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"M", "[", "5", "]"}], "\[Equal]", " ", 
                    RowBox[{"v", "*", 
                    RowBox[{"Exp", "[", 
                    RowBox[{"\[Beta]", "*", "5"}], "]"}]}]}], "/.", 
                    "parval"}]}], "}"}], ",", "M", ",", 
                  RowBox[{"{", 
                   RowBox[{"t", ",", "5", ",", "80"}], "}"}], ",", 
                  RowBox[{"MaxSteps", "\[Rule]", "50000"}]}], "]"}], 
                "]"}]}]}], ",", 
             RowBox[{"mt", " ", "=", " ", 
              RowBox[{"M", "/.", 
               RowBox[{"First", "[", 
                RowBox[{"NDSolve", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"M", "'"}], "[", "t", "]"}], "\[Equal]", 
                    RowBox[{
                    RowBox[{"M", "[", "t", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"\[Beta]", "-", 
                    RowBox[{
                    RowBox[{"1", "/", "j"}], " ", 
                    RowBox[{"l", "^", 
                    RowBox[{"(", 
                    RowBox[{"1", "/", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "j"}], ")"}]}], ")"}]}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Psi]", "-", "1"}], ")"}], "*", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"asyu", "[", 
                    RowBox[{
                    RowBox[{"M", "[", "t", "]"}], ",", "l", ",", "j"}], "]"}],
                     "/", 
                    RowBox[{"M", "[", "t", "]"}]}], "/", 
                    RowBox[{"asyuD", "[", 
                    RowBox[{
                    RowBox[{"M", "[", "t", "]"}], ",", "l", ",", "j"}], 
                    "]"}]}]}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "j"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "j"}], ")"}]}], ")"}]}]}]}], ")"}]}]}], 
                    "/.", "parval"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"M", "[", "5", "]"}], "\[Equal]", " ", 
                    RowBox[{"v", "*", 
                    RowBox[{"Exp", "[", 
                    RowBox[{"\[Beta]", "*", "5"}], "]"}]}]}], "/.", 
                    "parval"}]}], "}"}], ",", "M", ",", 
                  RowBox[{"{", 
                   RowBox[{"t", ",", "5", ",", "80"}], "}"}], ",", 
                  RowBox[{"MaxSteps", "\[Rule]", "50000"}]}], "]"}], 
                "]"}]}]}]}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"index", ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "j", ",", "v"}], "}"}]}], "]"}]}]}], 
       "\[IndentingNewLine]", "]"}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"j", "=", "1"}], ",", 
    RowBox[{"j", "<", 
     RowBox[{
      RowBox[{"Length", "[", "sols", "]"}], "+", "1"}]}], ",", 
    RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"AppendTo", "[", 
      RowBox[{"errors", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "/", "n"}], ")"}], 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"100", "*", 
              RowBox[{"mort40", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "-", 
             RowBox[{"100", "*", 
              RowBox[{
               RowBox[{"sols", "[", 
                RowBox[{"[", "j", "]"}], "]"}], "[", 
               RowBox[{"39", "+", "i"}], "]"}]}]}], ")"}], "^", "2"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"MSE1940", " ", "=", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "n"}], ")"}], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"100", "*", 
             RowBox[{"mort40", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "-", 
            RowBox[{"100", "*", 
             RowBox[{"Exp", "[", 
              RowBox[{"regress1940", "[", 
               RowBox[{"39", "+", "i"}], "]"}], "]"}]}]}], ")"}], "^", "2"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}]}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.7899213931350718`*^9, {3.789922145684847*^9, 3.7899221958496513`*^9}, 
   3.7899254798593073`*^9, {3.7899255119807577`*^9, 3.789925512445424*^9}, {
   3.7899256719580317`*^9, 3.789925676665513*^9}, {3.7899258444264603`*^9, 
   3.789925851757563*^9}, {3.789925892890656*^9, 3.789925919950783*^9}, {
   3.789926421000916*^9, 3.789926451114626*^9}, {3.7899266310895348`*^9, 
   3.789926640840066*^9}, {3.789928755256508*^9, 3.789928795484651*^9}, {
   3.7899288305172577`*^9, 3.789928835940115*^9}, {3.789928898080152*^9, 
   3.789928908512055*^9}, {3.7899289484379272`*^9, 3.7899289526744003`*^9}, {
   3.789929157326763*^9, 3.7899291614960814`*^9}, {3.789929577574106*^9, 
   3.789929586865245*^9}, {3.78992980760247*^9, 3.789929810100124*^9}, {
   3.7899300774629793`*^9, 3.7899300907459803`*^9}, {3.78999672707021*^9, 
   3.789996749720951*^9}, {3.7899969618468018`*^9, 3.789997032649517*^9}, {
   3.789997088151021*^9, 3.789997090901217*^9}, {3.7899971503876534`*^9, 
   3.789997177017722*^9}, {3.789997408320015*^9, 3.789997413130916*^9}, {
   3.789998299900467*^9, 3.789998341544016*^9}, {3.789998496996929*^9, 
   3.7899985064555483`*^9}, {3.7899986548749247`*^9, 3.789998702391786*^9}, {
   3.789999204217148*^9, 3.789999219300561*^9}, {3.790000096888344*^9, 
   3.790000106446787*^9}, {3.7900002989708843`*^9, 3.7900003023630342`*^9}, {
   3.790000444121787*^9, 3.790000459919496*^9}, {3.790000554802506*^9, 
   3.79000057618897*^9}, {3.7900006564479713`*^9, 3.790000704476313*^9}, {
   3.7900007424731083`*^9, 3.790000749382681*^9}, {3.790000890875967*^9, 
   3.7900008965035143`*^9}, {3.790001025341076*^9, 3.7900010258002157`*^9}, {
   3.7900058554208517`*^9, 3.7900058696405478`*^9}, {3.7900072259650717`*^9, 
   3.790007229803698*^9}, {3.7900073322731657`*^9, 3.790007377846703*^9}, {
   3.790008233682581*^9, 3.79000823870595*^9}, {3.790008385107329*^9, 
   3.790008389339279*^9}, {3.790008431042631*^9, 3.790008442681806*^9}, {
   3.790009415325629*^9, 3.79000941597792*^9}, {3.7900101766281557`*^9, 
   3.7900101771746197`*^9}, {3.790010212619104*^9, 3.790010213310864*^9}, {
   3.7900104974992237`*^9, 3.790010517111464*^9}, {3.7900105688030033`*^9, 
   3.7900105712034273`*^9}, {3.7900107061557627`*^9, 3.790010720223741*^9}, {
   3.7900123904872704`*^9, 3.7900123998561*^9}, {3.7900125481153173`*^9, 
   3.790012550895347*^9}, {3.7900126252141457`*^9, 3.790012643266522*^9}, {
   3.790012689424891*^9, 3.7900126959590063`*^9}, {3.790012875701706*^9, 
   3.790012907427559*^9}, {3.790013031894108*^9, 3.7900130359467287`*^9}, {
   3.7900131908064537`*^9, 3.790013195049004*^9}, {3.790013469935583*^9, 
   3.790013473935075*^9}, {3.7900136412239847`*^9, 3.790013649796767*^9}, {
   3.790013870877708*^9, 3.7900138808852253`*^9}, {3.7900139904516478`*^9, 
   3.790013999201741*^9}, {3.790014099656929*^9, 3.79001410390753*^9}, {
   3.7900142524426613`*^9, 3.790014261632596*^9}, {3.79001463499582*^9, 
   3.790014673033971*^9}, {3.7900154432340927`*^9, 3.790015454581222*^9}, {
   3.7900155663654613`*^9, 3.7900155698713923`*^9}, {3.790015676200976*^9, 
   3.7900156902538843`*^9}, {3.790446806781736*^9, 3.790446810317431*^9}, {
   3.790446976751524*^9, 3.7904469837550907`*^9}, {3.790447269876422*^9, 
   3.790447305087146*^9}, {3.7904473761207447`*^9, 3.790447378467532*^9}, {
   3.790447481147706*^9, 3.790447496414322*^9}, {3.7904477049769573`*^9, 
   3.7904477183035727`*^9}, {3.79044835554423*^9, 3.790448371612789*^9}, {
   3.790448555270357*^9, 3.790448569896566*^9}, {3.790448690512501*^9, 
   3.7904486934983187`*^9}, {3.7904489190606413`*^9, 3.790448922873816*^9}, {
   3.7904490521178083`*^9, 3.790449063099484*^9}, {3.79044918960366*^9, 
   3.790449194788807*^9}, {3.790449691779866*^9, 3.7904496945307217`*^9}, {
   3.790449811365327*^9, 3.790449814644105*^9}, {3.790450155538603*^9, 
   3.790450159675667*^9}, {3.790450233576713*^9, 3.7904502393481827`*^9}, {
   3.7904505543083363`*^9, 3.790450588198613*^9}, {3.790450946132372*^9, 
   3.790450956800568*^9}, {3.793131516021411*^9, 3.7931315619018373`*^9}, {
   3.7931316293493853`*^9, 3.793131644625822*^9}, {3.793131917356423*^9, 
   3.7931319295339127`*^9}, {3.793131983342301*^9, 3.793131984844883*^9}, {
   3.793132014859297*^9, 3.793132195056644*^9}, {3.7931322263755293`*^9, 
   3.7931322391544447`*^9}, {3.7931325402966347`*^9, 
   3.7931325460206337`*^9}, {3.793132625787634*^9, 3.793132626275704*^9}, {
   3.7931327693517165`*^9, 3.793132778618635*^9}, {3.7931329604116325`*^9, 
   3.7931330056177034`*^9}, {3.7931330428597183`*^9, 
   3.7931330450577035`*^9}, {3.7931332241286325`*^9, 
   3.7931332570837026`*^9}, {3.793141306106881*^9, 3.7931413705348806`*^9}, {
   3.7931415079958825`*^9, 3.7931415298569503`*^9}, {3.7931438092801824`*^9, 
   3.7931438164421825`*^9}, {3.793143966387251*^9, 3.793143969964183*^9}, {
   3.793144105140216*^9, 3.7931441105472517`*^9}, {3.7931441921891828`*^9, 
   3.793144197266252*^9}, {3.793144339236182*^9, 3.793144345485183*^9}, {
   3.7931445654941826`*^9, 3.793144570126193*^9}, {3.793144639813182*^9, 
   3.7931446427822514`*^9}, {3.793144727111182*^9, 3.7931447449592524`*^9}, {
   3.793144779877252*^9, 3.7931447833011866`*^9}, {3.793144837476182*^9, 
   3.793144849729253*^9}, {3.7931448862211933`*^9, 3.793144889446252*^9}, {
   3.793144924335182*^9, 3.7931449290521812`*^9}, {3.7931452333913383`*^9, 
   3.793145249560259*^9}, {3.7932687480216*^9, 3.7932687622046695`*^9}, {
   3.793280527945191*^9, 3.79328053453126*^9}, {3.793283247967862*^9, 
   3.7932832566178617`*^9}, {3.7932835385668616`*^9, 3.793283578029863*^9}, {
   3.7932849300047007`*^9, 3.7932849371337695`*^9}, {3.793285687708722*^9, 
   3.793285700409771*^9}, {3.7932858007937975`*^9, 3.7932858163698044`*^9}, {
   3.793285898195799*^9, 3.793285898389869*^9}, {3.793285980142868*^9, 
   3.793286014588867*^9}, {3.793286341035798*^9, 3.7932863480598392`*^9}, {
   3.7933983086358376`*^9, 3.7933983899918723`*^9}, {3.7933989895378184`*^9, 
   3.793398997589873*^9}, {3.793399157654873*^9, 3.793399164059802*^9}, {
   3.793399679381803*^9, 3.7933996937848735`*^9}, {3.7933997710238037`*^9, 
   3.7933997723208027`*^9}, {3.793399890468872*^9, 3.7933999743068733`*^9}, {
   3.793400174764804*^9, 3.7934001755738726`*^9}, {3.7934002637668047`*^9, 
   3.7934002828028736`*^9}, {3.793400543992966*^9, 3.793400550933897*^9}, {
   3.793400664636897*^9, 3.7934006696818953`*^9}, {3.793400899659896*^9, 
   3.793400905062911*^9}, {3.793401150007966*^9, 3.7934011645259295`*^9}, {
   3.793401364585347*^9, 3.7934013689652777`*^9}},
 CellLabel->
  "In[219]:=",ExpressionUUID->"5b4d25d4-5415-4041-811d-05c81b116a9e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Print", "[", 
  RowBox[{
   RowBox[{"InputForm", "[", "\"\<Calibrated Parameters:\>\"", "]"}], ",", 
   RowBox[{"index", "[", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{"Position", "[", 
       RowBox[{"errors", ",", 
        RowBox[{"Min", "[", 
         RowBox[{"Re", "[", "errors", "]"}], "]"}]}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}], "]"}], ",", 
   RowBox[{"InputForm", "[", "\"\<,\>\"", "]"}], ",", 
   RowBox[{"\[Beta]", "/.", "parval"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{
   RowBox[{"InputForm", "[", "\"\<MSE:\>\"", "]"}], ",", 
   RowBox[{"errors", "[", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{"Position", "[", 
       RowBox[{"errors", ",", 
        RowBox[{"Min", "[", 
         RowBox[{"Re", "[", "errors", "]"}], "]"}]}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}], "]"}], ",", 
   RowBox[{"InputForm", "[", "\"\<,\>\"", "]"}], ",", "MSE1940"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Position", "[", 
  RowBox[{"errors", ",", 
   RowBox[{"Min", "[", 
    RowBox[{"Re", "[", "errors", "]"}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7899254940518627`*^9, 3.789925494685011*^9}, {
   3.789926036892668*^9, 3.789926053318384*^9}, {3.789926117604704*^9, 
   3.789926121092993*^9}, {3.789926751967658*^9, 3.78992675528432*^9}, {
   3.789927777126355*^9, 3.789927777539509*^9}, {3.789928588637125*^9, 
   3.789928591061729*^9}, {3.789929138738285*^9, 3.789929141120061*^9}, {
   3.789929362773569*^9, 3.7899293655428267`*^9}, {3.789929698932214*^9, 
   3.789929701439313*^9}, {3.789929958195487*^9, 3.789929959887484*^9}, {
   3.7899302071990623`*^9, 3.789930207597278*^9}, {3.7899971904087753`*^9, 
   3.789997205260236*^9}, {3.789997348335753*^9, 3.789997373030179*^9}, {
   3.7899975976104794`*^9, 3.789997691726637*^9}, {3.789997787712758*^9, 
   3.7899978482730627`*^9}, {3.7899980736626368`*^9, 3.78999808760854*^9}, {
   3.789998118591692*^9, 3.789998150506575*^9}, {3.789999372606476*^9, 
   3.789999397801222*^9}, {3.790008031969555*^9, 3.790008052871159*^9}, {
   3.7900083661682587`*^9, 3.790008370952117*^9}, 3.790008884212775*^9, {
   3.790010166186137*^9, 3.7900101705676813`*^9}, 3.7931321078237343`*^9, 
   3.793132205985211*^9, {3.7931331882446337`*^9, 3.7931332211176586`*^9}, {
   3.7931399808069487`*^9, 3.793139994306879*^9}, {3.793285608298769*^9, 
   3.793285611906719*^9}, {3.793286316271799*^9, 3.793286319639799*^9}},
 CellLabel->
  "In[225]:=",ExpressionUUID->"1267f3b0-9eec-4199-afac-130e87a5454d"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox[
    StyleBox["\"\<Calibrated Parameters:\>\"",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm["Calibrated Parameters:"],
    AutoDelete->True,
    Editable->True], "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.19000000000000006`", ",", "0.77`", ",", "0.00013888869920676444`"}], 
    "}"}], "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["\"\<,\>\"",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[","],
    AutoDelete->True,
    Editable->True], "\[InvisibleSpace]", "0.07240689157275726`"}],
  SequenceForm[
   InputForm["Calibrated Parameters:"], {0.19000000000000006`, 0.77, 
   0.00013888869920676444`}, 
   InputForm[","], 0.07240689157275726],
  Editable->False]], "Print",
 CellChangeTimes->{3.793400099523806*^9, 3.7934002486248045`*^9, 
  3.793400347507804*^9, 3.7934006271368976`*^9, 3.7934008614878964`*^9, 
  3.7934011226498966`*^9, 3.793401328555279*^9, 3.793401527864278*^9},
 CellLabel->
  "During evaluation of \
In[225]:=",ExpressionUUID->"ab12cdbc-7c9b-45c1-ae7c-017bffebfa16"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox[
    StyleBox["\"\<MSE:\>\"",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm["MSE:"],
    AutoDelete->True,
    Editable->True], "\[InvisibleSpace]", "0.0005267190792554867`", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["\"\<,\>\"",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[","],
    AutoDelete->True,
    Editable->True], "\[InvisibleSpace]", "0.0012898439751415803`"}],
  SequenceForm[
   InputForm["MSE:"], 0.0005267190792554867, 
   InputForm[","], 0.0012898439751415803`],
  Editable->False]], "Print",
 CellChangeTimes->{3.793400099523806*^9, 3.7934002486248045`*^9, 
  3.793400347507804*^9, 3.7934006271368976`*^9, 3.7934008614878964`*^9, 
  3.7934011226498966`*^9, 3.793401328555279*^9, 3.793401527873276*^9},
 CellLabel->
  "During evaluation of \
In[225]:=",ExpressionUUID->"889ed1fc-d3a5-4f66-8749-796fc5c170a9"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", "1958", "}"}], "}"}]], "Output",
 CellChangeTimes->{3.7933997455828047`*^9, 3.7934001133018026`*^9, 
  3.793400248636809*^9, 3.7934003475288086`*^9, 3.793400642823897*^9, 
  3.7934008621358976`*^9, 3.7934011234329176`*^9, 3.7934013285692787`*^9, 
  3.793401527883278*^9},
 CellLabel->
  "Out[227]=",ExpressionUUID->"a986985c-2c73-41c4-9791-19ef0f924df0"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox[
    StyleBox["\"\<MSE:\>\"",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm["MSE:"],
    AutoDelete->True,
    Editable->True], "\[InvisibleSpace]", "0.07346250428347781`", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["\"\<,\>\"",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[","],
    AutoDelete->True,
    Editable->True], "\[InvisibleSpace]", "0.0012898439751415803`"}],
  SequenceForm[
   InputForm["MSE:"], 0.07346250428347781, 
   InputForm[","], 0.0012898439751415803`],
  Editable->False]], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.7932852459826994`*^9, {3.7932855873177004`*^9, 3.7932856063327007`*^9}, 
   3.793399703108803*^9, {3.7933997354308033`*^9, 3.793399745574815*^9}},
 CellLabel->
  "During evaluation of \
In[166]:=",ExpressionUUID->"dc5696c1-af8c-45d6-a8ce-081a6d1347b5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox[
    StyleBox["\"\<Calibrated Parameters:\>\"",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm["Calibrated Parameters:"],
    AutoDelete->True,
    Editable->True], "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0.15`", ",", "0.65`", ",", "0.00014148474965922734`"}], "}"}], 
   "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["\"\<,\>\"",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[","],
    AutoDelete->True,
    Editable->True], "\[InvisibleSpace]", "0.07240689157275726`"}],
  SequenceForm[
   InputForm["Calibrated Parameters:"], {0.15, 0.65, 0.00014148474965922734`}, 
   InputForm[","], 0.07240689157275726],
  Editable->False]], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.7932852459826994`*^9, {3.7932855873177004`*^9, 3.7932856063327007`*^9}, 
   3.793399703108803*^9, {3.7933997354308033`*^9, 3.7933997455668025`*^9}},
 CellLabel->
  "During evaluation of \
In[166]:=",ExpressionUUID->"51cc40d6-02e5-4a0b-acdc-386826eba17a"],

Cell[BoxData[""], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.7932852459826994`*^9, {3.7932855873177004`*^9, 3.7932856063327007`*^9}, 
   3.793399703108803*^9, 
   3.7933997354308033`*^9},ExpressionUUID->"d731d038-3870-4e8d-875b-\
2ad793256e6d"],

Cell[BoxData[""], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.7932852459826994`*^9, {3.7932855873177004`*^9, 3.7932856063327007`*^9}, 
   3.7933997030958047`*^9, 
   3.7933997338588037`*^9},ExpressionUUID->"025933ff-0608-45da-87ef-\
453b4a346d90"],

Cell[BoxData["\[IndentingNewLine]"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.7932852459826994`*^9, {3.7932855873177004`*^9, 3.7932856063327007`*^9}, 
   3.793399732239806*^9},ExpressionUUID->"b439d325-8fd0-4e45-b05b-\
2d0bbec35940"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7933997367638726`*^9, 3.793399736773803*^9}},
 CellLabel->
  "In[228]:=",ExpressionUUID->"e75ba84e-284a-4b79-89b6-2f1ae154dad5"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.793399738071804*^9, 3.7933997380798035`*^9}},
 CellLabel->
  "In[229]:=",ExpressionUUID->"effbf52e-dade-4bad-860b-59f1a854005c"]
},
WindowSize->{1920, 997},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
FrontEndVersion->"12.0 for Microsoft Windows (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 240, 5, 28, "Input",ExpressionUUID->"5f4664f6-17ae-4315-a564-2d83d48f4634"],
Cell[801, 27, 2517, 42, 48, "Input",ExpressionUUID->"dd6331a1-15e3-4b8c-a65f-d797b76a2300"],
Cell[3321, 71, 1536, 37, 67, "Input",ExpressionUUID->"e1da9e09-5875-4e54-8627-47d1c2093924"],
Cell[4860, 110, 1458, 39, 124, "Input",ExpressionUUID->"85ca5b2a-e304-45e6-89d1-1216d9e3b338"],
Cell[CellGroupData[{
Cell[6343, 153, 2465, 63, 105, "Input",ExpressionUUID->"1b8cbd62-900b-4dc4-8780-29f643e40fd2"],
Cell[8811, 218, 396, 7, 32, "Output",ExpressionUUID->"2dfaf5df-2f39-4a66-bede-b5cfe255e567"],
Cell[9210, 227, 396, 7, 32, "Output",ExpressionUUID->"5d1131e2-3696-4736-aaf7-cf70e858e95a"],
Cell[9609, 236, 397, 7, 32, "Output",ExpressionUUID->"9c1546e5-96f2-471b-a123-f34f254de898"]
}, Open  ]],
Cell[10021, 246, 13177, 379, 401, "Input",ExpressionUUID->"de660853-f8bb-4602-a942-3aa732302840"],
Cell[23201, 627, 15385, 318, 276, "Input",ExpressionUUID->"5b4d25d4-5415-4041-811d-05c81b116a9e"],
Cell[CellGroupData[{
Cell[38611, 949, 2609, 52, 67, "Input",ExpressionUUID->"1267f3b0-9eec-4199-afac-130e87a5454d"],
Cell[CellGroupData[{
Cell[41245, 1005, 1136, 31, 22, "Print",ExpressionUUID->"ab12cdbc-7c9b-45c1-ae7c-017bffebfa16"],
Cell[42384, 1038, 962, 27, 22, "Print",ExpressionUUID->"889ed1fc-d3a5-4f66-8749-796fc5c170a9"]
}, Open  ]],
Cell[43361, 1068, 398, 8, 32, "Output",ExpressionUUID->"a986985c-2c73-41c4-9791-19ef0f924df0"],
Cell[CellGroupData[{
Cell[43784, 1080, 969, 29, 22, "Print",ExpressionUUID->"dc5696c1-af8c-45d6-a8ce-081a6d1347b5"],
Cell[44756, 1111, 1108, 31, 22, "Print",ExpressionUUID->"51cc40d6-02e5-4a0b-acdc-386826eba17a"],
Cell[45867, 1144, 284, 7, 22, "Print",ExpressionUUID->"d731d038-3870-4e8d-875b-2ad793256e6d"],
Cell[46154, 1153, 286, 7, 22, "Print",ExpressionUUID->"025933ff-0608-45da-87ef-453b4a346d90"],
Cell[46443, 1162, 275, 6, 41, "Print",ExpressionUUID->"b439d325-8fd0-4e45-b05b-2d0bbec35940"]
}, Open  ]]
}, Open  ]],
Cell[46745, 1172, 177, 3, 28, InheritFromParent,ExpressionUUID->"e75ba84e-284a-4b79-89b6-2f1ae154dad5"],
Cell[46925, 1177, 177, 3, 28, InheritFromParent,ExpressionUUID->"effbf52e-dade-4bad-860b-59f1a854005c"]
}
]
*)



==> Model_Calibration/plots2EZ2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    263887,       5300]
NotebookOptionsPosition[    261222,       5253]
NotebookOutlinePosition[    261556,       5268]
CellTagsIndexPosition[    261513,       5265]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"clear", "[", "\"\<Global`*\>\"", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.676888592760186*^9, 3.676888611379416*^9}, 
   3.676889088988257*^9, {3.6768909336757708`*^9, 3.676890991098536*^9}, {
   3.6769028016084213`*^9, 3.676902810055905*^9}, {3.6769036060814323`*^9, 
   3.6769037015758944`*^9}, {3.6769039434977303`*^9, 3.676903944175769*^9}, {
   3.6769039833110075`*^9, 3.6769039897433753`*^9}, {3.78967048835216*^9, 
   3.789670504614621*^9}, {3.789750158187525*^9, 3.789750316744686*^9}, {
   3.789751043579266*^9, 3.7897512485016613`*^9}, {3.7897512883167458`*^9, 
   3.789751304370644*^9}, {3.789751490641139*^9, 3.789751551614345*^9}, {
   3.7897522310358267`*^9, 3.78975225137451*^9}, {3.790352796976729*^9, 
   3.790352838889118*^9}},
 CellLabel->
  "In[835]:=",ExpressionUUID->"a94d15ff-6c80-4aa1-8e81-021c4e3e5561"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"data", "=", 
   RowBox[{
    RowBox[{
    "Import", "[", 
     "\"\<C:/Users/Aurand Family/Dropbox/with Joshua/Epstein-Zin \
utility/Latex Files/Healthcare/Model_Calibration/MortalityData/Bulgaria.xls\>\
\"", "]"}], "//", "Short"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mort", " ", "=", " ", 
   RowBox[{"data", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.789920641978043*^9, 3.789920647107486*^9}, 
   3.789921379017911*^9, {3.7900000460073137`*^9, 3.790000055764353*^9}, {
   3.790003296737473*^9, 3.790003355223947*^9}, {3.790003841249462*^9, 
   3.790003865521113*^9}, {3.790003934622662*^9, 3.790003935036825*^9}, {
   3.7900048003419724`*^9, 3.79000480130688*^9}, {3.790004859416705*^9, 
   3.790004861725874*^9}, {3.790005012110165*^9, 3.79000501408276*^9}, 
   3.790005144630992*^9, {3.790005638750951*^9, 3.790005639839819*^9}, {
   3.790005678296545*^9, 3.790005698435021*^9}, {3.7900057358196573`*^9, 
   3.79000577288701*^9}, 3.790006615700431*^9, {3.790007034740736*^9, 
   3.790007035839863*^9}, {3.790009404560135*^9, 3.7900094048660927`*^9}, {
   3.790012374951517*^9, 3.790012375454154*^9}, {3.7900134405133457`*^9, 
   3.790013442180666*^9}, {3.790014996798312*^9, 3.790014997018972*^9}, {
   3.790015429673483*^9, 3.7900154323070097`*^9}, {3.790345549704522*^9, 
   3.79034563634973*^9}, 3.790345799423408*^9, {3.790350844477516*^9, 
   3.790350845114874*^9}, {3.790437458936535*^9, 3.79043745921102*^9}, {
   3.790438059578246*^9, 3.7904380605782833`*^9}, {3.790438705235104*^9, 
   3.790438705487637*^9}, {3.790524451347794*^9, 3.7905244521493273`*^9}, {
   3.7905251939535*^9, 3.790525194787079*^9}, {3.790617333175408*^9, 
   3.790617397752409*^9}, {3.7906440049745345`*^9, 3.7906440063327103`*^9}, {
   3.7906443307937393`*^9, 3.790644331090741*^9}, {3.7906444964477406`*^9, 
   3.7906444980966716`*^9}, 3.793017821966775*^9, {3.7932783080535507`*^9, 
   3.7932783154095526`*^9}, {3.7932817720738015`*^9, 3.793281775666871*^9}},
 CellLabel->
  "In[836]:=",ExpressionUUID->"d9763463-b157-4f96-b79f-3d620e60031e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ages", "=", 
   RowBox[{
    RowBox[{"Transpose", "[", "mort", "]"}], "\[LeftDoubleBracket]", "1", 
    "\[RightDoubleBracket]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mort00", "=", 
   RowBox[{
    RowBox[{"Transpose", "[", "mort", "]"}], "\[LeftDoubleBracket]", "2", 
    "\[RightDoubleBracket]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mort40", "=", 
   RowBox[{
    RowBox[{"Transpose", "[", "mort", "]"}], "\[LeftDoubleBracket]", "3", 
    "\[RightDoubleBracket]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"regressdata1", "  ", "=", " ", 
   RowBox[{"Thread", "[", 
    RowBox[{"{", 
     RowBox[{"ages", ",", 
      RowBox[{"Log", "[", "mort00", "]"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"regressdata2", "  ", "=", " ", 
   RowBox[{"Thread", "[", 
    RowBox[{"{", 
     RowBox[{"ages", ",", 
      RowBox[{"Log", "[", "mort40", "]"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"model1900", "=", 
   RowBox[{"LinearModelFit", "[", 
    RowBox[{"regressdata1", ",", "x", ",", "x"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"model1940", "=", 
   RowBox[{"LinearModelFit", "[", 
    RowBox[{"regressdata2", ",", "x", ",", "x"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mortNHC", "[", "x_", "]"}], ":=", 
   RowBox[{"model1900", "[", "x", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"regress1940", "[", "x_", "]"}], ":=", " ", 
   RowBox[{"model1940", "[", "x", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plo1", "=", 
   RowBox[{"ListLogPlot", "[", 
    RowBox[{
     RowBox[{"{", " ", 
      RowBox[{
       RowBox[{"Transpose", "[", 
        RowBox[{"{", 
         RowBox[{"ages", ",", 
          RowBox[{"100", " ", "mort00"}]}], "}"}], "]"}], ",", 
       RowBox[{"Transpose", "[", 
        RowBox[{"{", 
         RowBox[{"ages", ",", 
          RowBox[{"100", "mort40"}]}], "}"}], "]"}]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Blue", ",", "Red"}], "}"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", " ", 
       RowBox[{
        RowBox[{"10", "^", 
         RowBox[{"-", "1"}]}], ",", 
        RowBox[{"10", "^", "1"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plo2", "=", 
   RowBox[{"LogPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"100", " ", 
        RowBox[{"Exp", "[", 
         RowBox[{"mortNHC", "[", "x", "]"}], "]"}]}], ",", 
       RowBox[{"100", 
        RowBox[{"Exp", "[", 
         RowBox[{"regress1940", "[", "x", "]"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "40", ",", "70"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Blue", ",", "Red"}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<Age (years)\>\"", ",", "\"\<Mortality (%)\>\""}], "}"}]}],
      ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"10", "^", 
         RowBox[{"-", "1"}]}], ",", 
        RowBox[{"10", "^", "1"}]}], "}"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "\"\<1900 cohort without healthcare\>\"", ",", 
          "\"\<1940 cohort - Regression\>\""}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.7", ",", "0.2"}], "}"}]}], "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"plo1", ",", "plo2"}], "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.676888592760186*^9, 3.676888611379416*^9}, 
   3.676889088988257*^9, {3.6768909336757708`*^9, 3.676890991098536*^9}, {
   3.6769028016084213`*^9, 3.676902810055905*^9}, {3.6769036060814323`*^9, 
   3.6769037015758944`*^9}, {3.6769039434977303`*^9, 3.676903944175769*^9}, {
   3.6769039833110075`*^9, 3.6769039897433753`*^9}, {3.78967048835216*^9, 
   3.789670504614621*^9}, {3.789750158187525*^9, 3.789750316744686*^9}, {
   3.789751043579266*^9, 3.7897512485016613`*^9}, {3.7897512883167458`*^9, 
   3.789751304370644*^9}, {3.789751490641139*^9, 3.789751551614345*^9}, {
   3.7897522310358267`*^9, 3.78975225137451*^9}, {3.790352796976729*^9, 
   3.790352926991066*^9}, {3.790437473449504*^9, 3.7904374760956497`*^9}, 
   3.7904376645739393`*^9, {3.790437704604394*^9, 3.790437708627521*^9}, {
   3.7904378037525682`*^9, 3.790437808460354*^9}, {3.790525068704561*^9, 
   3.790525069255597*^9}, {3.790644085817671*^9, 3.7906440997386723`*^9}, 
   3.79064434358367*^9},
 CellLabel->
  "In[838]:=",ExpressionUUID->"2999b57b-6bc7-431c-b23e-52a924efb027"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{}, {{
        {RGBColor[0, 0, 1], PointSize[0.011000000000000001`], 
         AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGCQB2IQDQEuDu0ex1olY2/vB3MbXBy+LOKcZll/E8JncHWY
wS44a7byA6i8q8MC4Qwmx/snoPJuDomf95ZqbzgFlXdzWLfoQL1azTGovLvD
cbva1/vFoPwGd4dv376/fKx9GCrv4TD1V4H72ZwdUHkPh32fT8zxuLTAHiLv
6cB8TC64ffUuCL/B06FyTW+b6b9LUHkvh8+/Zh2O9TsDlfdycOBQtLPUvQqV
93Y4Im0/6+2Vu1B5b4eb5d93JHU8gMr7OGgxWHnzyT6Gyvs4cCcYlVu6PoHK
+zosY5NRnCT6Girv65BycLrCx6b3UHk/h2n6zEHaIh+g8n4O35R2h0ptgPIZ
/B1u76jInhz7BSrv78D9re2yhQOUzxDgcK3CPfHY5R8QvkOAg8IkaatpB35B
1Qc4fJxrNbnpKZR/AMjnzbC+/OQvVH+gg9dyiX9rBf5D9Qc6rC4+FFlvy+AA
0R/oUPvqr6PCJgYHAMyammw=
          "]]}, 
        {RGBColor[1, 0, 0], PointSize[0.011000000000000001`], 
         AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGCQB2IQDQEuDmVvDD+fav6+H8xtcHGYa7iUc+nebxA+g6tD
WZ7n5ZVSX6Hyrg4vljLfkYv/BJV3czilWK3u4PQeKu/mcJ9hhqnSkTdQeXeH
HRIPRI+9ewWVd3colhDvElF7DZX3cHh21fbCgz8PofIeDjd2v405pncPKu/p
sDC/uKvV+zZU3tOBUfKc6Ja1V6DyXg47vp2NeuV5Girv5ZAtNLNpovxGqLy3
wySH5bPVpZqg8t4ODytms7bFHrSHyPs4dPO9Y9Z4cxzCb/BxSOXet0G55wRU
3tdBctPzDT0J16Hyvg6N1lOyg8JvQeX9HOasfKLGbn8HKu/nYJIUo7c14QFU
3t9hTSLXnIlaj6Hy/g45mxvZPe9D+QwBDtcSXh579/U5hO8Q4JDu+D/eq+sV
VH2Aw16l1EvGrW8g/AMBDtmcX8vnBryF6g9E5TsEOmzU+vRB5fUHqP5AB1/+
hDzeKR/tAWKLnoI=
          "]]}}, {
        {RGBColor[0, 0, 1], PointSize[0.011000000000000001`], 
         AbsoluteThickness[1.6]}, 
        {RGBColor[1, 0, 0], PointSize[0.011000000000000001`], 
         AbsoluteThickness[1.6]}, {}, {}, {}}, {
        {RGBColor[0, 0, 1], PointSize[0.011000000000000001`], 
         AbsoluteThickness[1.6]}, 
        {RGBColor[1, 0, 0], PointSize[0.011000000000000001`], 
         AbsoluteThickness[1.6]}, {}, {}, {}}}, {{}, {}}}, {{{}, {}, 
       TagBox[
        {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
         LineBox[CompressedData["
1:eJwVjntUjAkYxrsnoU5sbVeJVk1UIraU98U0MzUzNd+IGmnUhqzpRjeXSSRE
IWZKS5J0wSGEOqr12Wpj0A0bZd2qodIoW42k5tvxx3Oe8zvPec75zfktlr9Z
S0NDg6vOj14ks9PV0KDjGtqucX2ZnDx60ix9oSYdG3btXC6ok5NdgmnaIVp0
9JEli6/UyElp/6hGpQ4dl29NUnHK5aTSUDYhMqDjktJ4rVMSOVnrHzvywoSO
2nYxU62EcpL1vKb7uj0da8wjLFyHe8iwt4F1G9l0nGfA9Qy27iFne9ofMz1H
Ryn/+mg5t4scb3Y3i+ijY/ftyeNk/juyXlmy23WJDzquPJyY3/uatIy4/Snw
oA++ULg0NAZ0ktkG2lZGbT44/8mN5k0j7aR0ZFBgO5eBZan+rUbEM/LQDq/t
FfEMdMmqVESntJBSmozZeY+B/uJ9FRefPSTd5o84CYyZ+Ng0ffPwH3+RA6Eb
W6I3MHGLY5zt2so7pHQ+jaNdxkSP9w4zt34rJJ+4S9oHvzLxUlNAfc+O02C7
18t2x2oW9mW/2hOEt0DHMD2ZncPC3IFlo+/e34d/aE6XSuQsnPHpYtc5zYdQ
n26Sl+Pqi/xDG4PjS5sB5+bl/LvfFzNqhmJPK55C5/dQ/t0mX1yW1pG8368d
tM3rrBSz/fBufEmGcLADLGQH71+I88MgfloCHHgN3FtH5g7U+GFx6mp+e9Q7
MO5ykh6bzsZ0UVWMnlcXDPnNaGgQsFGyAq6JB7rhTwavSVzMxgUZAR0JUjlY
HHbtyRxl4+LItiNbwj6CRJOodl3JwdCFkRsKpvdB/n2jggUSDg5kxNxqedMP
p0ycQy53c3BWiOprWtkAlBRkvahx5uKmWUVCMfEZmLFHwu33cfHQzVfFVUZD
oLe78cq8J1xM4sQ5BX4cggqziKZiU38st5Nduln9BT5/Oze5J9Ifz9Sv7zUs
/A8YpuaK3gp/NA1W/mqQNAzOyW79V3UCkFH1iK0tHIHFJlmlekQAzph6ObZw
6SjYo4/X+7MBaJPHPqqaqoSyivy3JooA7Br6JVLwRQlFLhZzoq14uNR72tqg
h1/Bw8FdIPbh4YpAmi7/5hgw+6nJx9E8zC2ddnV67jeIkG1L2yLhYerAWESU
aBwePCo+tqCWhxaT1m8e8L+DR9/end5dPPTV5P7eSJsAu7Yprcf1CWxE/HRQ
NQH8V+Hlhq4EKvyiXFb1TMJJrZCoZ2sJLGcVpV+oVsEI77yNeB2BlSWdNcJ7
Kgg+3906L0j915o5bFmnAhuvKPekYALbaw+E58pUcDUxRfVzCIF6izavyHyp
gsbe89nCMALXmTuMJShVMNHcc7tvm3rvvyZiuVEQZu0YeUpEoAnzQ5HuUgrq
RdHmy6MItCm26azzoODoFGVKVjSBbsITLO+VFJit0me6xBEofBpn78ajwO2O
Y0dCIoEV1YvfWsZQkKMdk2mdRGC1WZRpx3YKxogK70Y1NyYUc3MTKSA/exaZ
7SSw0/mnWuMUCjgOHFH1bgL1LyrzdLMouJGUbR2xR+2j4dJad4KCmX8/bzEU
E2gRGqm/T0JBZ3joktAUtY/Zy8TxMxR437jwQXcvgZ4JxteqCigoVMnzytXM
aGP1JBRRoMOlsYNSCVzjvN/SrZSCyLMxk5Sa12fe5Q9epuB/awVGhw==
          "]]},
        Annotation[#, "Charting`Private`Tag$54040701#1"]& ], 
       TagBox[
        {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
         LineBox[CompressedData["
1:eJwVj3s0lHkcxhlDYcWxW0ojNDlJlskaZ2X0+7IzBnMxb3SxDIaWDUOr0AXb
hXZzK9ejla6olSTFVuTnROROUq3sKpcRIbzv0I3W/vGc53zO55znnMc0MHL7
TzQVFRXRUv7vLc3r1VVUuGChKKu036HEyRkGid+qcuFh/w35HKHEg95fqfnQ
uBDYU2p2W6zE2eNKlSo6FzLrSnIsXZV4Trv5c5gmFz7+URxt7KDENeJI6rk+
F1o8zrPVTZXY9Wn10E0zLsjupVV2TVA4YMDrob+AC/mp4ZUhiRQ23mqWtqqA
C4bGaxnql0n8sYNtEDTGBVqITO9Kxyyunys6zLLlgZ2pNCn4ywxeG3TnrVcS
DxKa3GRn183gM5pqDN1uHlgwO1rahNM4m3rnbcJ0gf7ek3YDT6bwySjOLxX7
XYBy638R+c0kzrZo5vfVLnlzWa7qgbfYZiO12VuPDxMDTaZR5WN4QurfKffl
Q5uq3+MhrTc4e6OFUO0qHzjL/fddlCtwGzvr2bt5PvQonBQON4axSQLHJOoH
V3BkecW+0BrCdO3EWEGOK7QTrs88ea9xr8Xma0UjrjB6Uyy31RvA9Yn6eTks
N2jMCNtT3/0SAzMvp/+YG8wzhfO6ohe475N0+712N2hKSanzo/ditTUPGZPG
7jB6Jd0sLLobGzYn1V3a5w77tToN1061YtHtU8yJanfwPLht1569j7De4Obs
NB0ByNJCc4nyGjztvqKhwVsAAtWrNxs/leEHLpL2uEIBaDw6t2FvRCI2/I01
nKIUQC3DARXNFaMsVeI+y0kIZ/08k/dm30Xn6nTPW2YJgbRboPGC6lGmvpXP
n0NCYFuaOWzyaUFF51OfV1uJYHU1/0SivAvxI0/JzI6KoMXavr2K7EEahxtL
NrSJYKyj9ZXC8TmqMAhqL1wlhr7C32eOxvahqQ8FC0dCxHCo5ViwdP4f5LJq
zeSbCjGwddKf5Be8QlaxNuOldA9YKf3ALAkcRN/ppxZrEB7AcGb/+JfmMDID
Hud1vgdkOWucPnRtBF2tODegP+kBI6FKpW/oKLpsbWgqZ0jA17zSCa0YQ/bm
bO84ngRqdLKwc+844o9/WWiVS+DECg3Op6wJFNQcejw4SwLxhW4FFbZTqKml
MM2yRgKiwOuslPfvkP1YwkHHQQkU90V4bemcRuu7l3elLyPg34wnp+cLZtD2
l7IybRYBi768PeKEWZRB8wnv2UHA/SiT64UeJKIkF9bF7SQghn4gWOBJot0X
hro27CLALrfJdHYnidZxwtkxuwkouxeRh/xIVBodv7jah4DrKg+S+sJJ1Pjm
whm/AAJy070D9JJJ9Llj+M5Y6NJeSebKuAYSBRhtCskMI4DNUXStf0yi+jD5
GodwAmbb7VObW0mUvHwuPlVOQNTMK5pBD4kMnJfxrfcREPy99fSt1ySyqdz0
94FoAnY2traMLpIoRy0ixSiGAP3dxifTaRR6T1Q4Ni5xx1iUE1uDQnhq62WD
gwSIdQzvHtehkNBcGHb/MAHOXj8XGTEoVB5zxijoCAE0RXVAgzGFvn70tFM7
joDaWF1GGJNCfTKprTSegG35VZl3LSjkWH5JoZ5AwEdLLbG/FYUuLo7klS1x
Va1UU8OGQnSRhWDXr0t/JbcaStkUCsmPWPiyxDaD9KOe9hT6D66sSbU=
          "]]},
        Annotation[#, "Charting`Private`Tag$54040701#2"]& ]}, {}}}, InsetBox[
     TemplateBox[{
      "\"1900 cohort without healthcare\"","\"1940 cohort - Regression\""},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "0", ",", "1"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.7, 0.2}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{39.37500000000001, -2.302585092994046},
   DisplayFunction->Identity,
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{
      Charting`ScaledTicks[{Log, Exp}], 
      Charting`ScaledFrameTicks[{Log, Exp}]}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   Method->{
    "OptimizePlotMarkers" -> True, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Exp[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Exp[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->NCache[{{39.37500000000001, 70.}, {-Log[10], 
       Log[10]}}, {{39.37500000000001, 70.}, {-2.302585092994046, 
     2.302585092994046}}],
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {0, 0}},
   Ticks->FrontEndValueCache[{Automatic, 
      Charting`ScaledTicks[{Log, Exp}]}, {Automatic, {{-2.3025850929940455`, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.1\"", 0.1, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.5\"", 0.5, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0., 
        FormBox["1", TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
        FormBox["5", TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {2.302585092994046, 
        FormBox["10", TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.995732273553991, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.8134107167600364`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.659260036932778, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.5257286443082556`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.4079456086518722`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.916290731874155, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.6931471805599453, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.791759469228055, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.995732273553991, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3.4011973816621555`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3.6888794541139363`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3.912023005428146, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.0943445622221, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.248495242049359, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.382026634673881, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.499809670330265, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.605170185988092, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}]],
  InterpretTemplate[Legended[
    Graphics[{{{}, {{{
          Directive[
           PointSize[0.011000000000000001`], 
           AbsoluteThickness[1.6], 
           RGBColor[0, 0, 1]], 
          Point[CompressedData["
1:eJxTTMoPSmViYGCQB2IQDQEuDu0ex1olY2/vB3MbXBy+LOKcZll/E8JncHWY
wS44a7byA6i8q8MC4Qwmx/snoPJuDomf95ZqbzgFlXdzWLfoQL1azTGovLvD
cbva1/vFoPwGd4dv376/fKx9GCrv4TD1V4H72ZwdUHkPh32fT8zxuLTAHiLv
6cB8TC64ffUuCL/B06FyTW+b6b9LUHkvh8+/Zh2O9TsDlfdycOBQtLPUvQqV
93Y4Im0/6+2Vu1B5b4eb5d93JHU8gMr7OGgxWHnzyT6Gyvs4cCcYlVu6PoHK
+zosY5NRnCT6Girv65BycLrCx6b3UHk/h2n6zEHaIh+g8n4O35R2h0ptgPIZ
/B1u76jInhz7BSrv78D9re2yhQOUzxDgcK3CPfHY5R8QvkOAg8IkaatpB35B
1Qc4fJxrNbnpKZR/AMjnzbC+/OQvVH+gg9dyiX9rBf5D9Qc6rC4+FFlvy+AA
0R/oUPvqr6PCJgYHAMyammw=
           "]]}, {
          Directive[
           PointSize[0.011000000000000001`], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0, 0]], 
          Point[CompressedData["
1:eJxTTMoPSmViYGCQB2IQDQEuDmVvDD+fav6+H8xtcHGYa7iUc+nebxA+g6tD
WZ7n5ZVSX6Hyrg4vljLfkYv/BJV3czilWK3u4PQeKu/mcJ9hhqnSkTdQeXeH
HRIPRI+9ewWVd3colhDvElF7DZX3cHh21fbCgz8PofIeDjd2v405pncPKu/p
sDC/uKvV+zZU3tOBUfKc6Ja1V6DyXg47vp2NeuV5Girv5ZAtNLNpovxGqLy3
wySH5bPVpZqg8t4ODytms7bFHrSHyPs4dPO9Y9Z4cxzCb/BxSOXet0G55wRU
3tdBctPzDT0J16Hyvg6N1lOyg8JvQeX9HOasfKLGbn8HKu/nYJIUo7c14QFU
3t9hTSLXnIlaj6Hy/g45mxvZPe9D+QwBDtcSXh579/U5hO8Q4JDu+D/eq+sV
VH2Aw16l1EvGrW8g/AMBDtmcX8vnBryF6g9E5TsEOmzU+vRB5fUHqP5AB1/+
hDzeKR/tAWKLnoI=
           "]]}}, {{
          Directive[
           PointSize[0.011000000000000001`], 
           AbsoluteThickness[1.6], 
           RGBColor[0, 0, 1]]}, {
          Directive[
           PointSize[0.011000000000000001`], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0, 0]]}, {}, {}, {}}, {{
          Directive[
           PointSize[0.011000000000000001`], 
           AbsoluteThickness[1.6], 
           RGBColor[0, 0, 1]]}, {
          Directive[
           PointSize[0.011000000000000001`], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0, 0]]}, {}, {}, {}}}, {{}, {}}}, {{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[1.6], 
            RGBColor[0, 0, 1]], 
           Line[CompressedData["
1:eJwVjntUjAkYxrsnoU5sbVeJVk1UIraU98U0MzUzNd+IGmnUhqzpRjeXSSRE
IWZKS5J0wSGEOqr12Wpj0A0bZd2qodIoW42k5tvxx3Oe8zvPec75zfktlr9Z
S0NDg6vOj14ks9PV0KDjGtqucX2ZnDx60ix9oSYdG3btXC6ok5NdgmnaIVp0
9JEli6/UyElp/6hGpQ4dl29NUnHK5aTSUDYhMqDjktJ4rVMSOVnrHzvywoSO
2nYxU62EcpL1vKb7uj0da8wjLFyHe8iwt4F1G9l0nGfA9Qy27iFne9ofMz1H
Ryn/+mg5t4scb3Y3i+ijY/ftyeNk/juyXlmy23WJDzquPJyY3/uatIy4/Snw
oA++ULg0NAZ0ktkG2lZGbT44/8mN5k0j7aR0ZFBgO5eBZan+rUbEM/LQDq/t
FfEMdMmqVESntJBSmozZeY+B/uJ9FRefPSTd5o84CYyZ+Ng0ffPwH3+RA6Eb
W6I3MHGLY5zt2so7pHQ+jaNdxkSP9w4zt34rJJ+4S9oHvzLxUlNAfc+O02C7
18t2x2oW9mW/2hOEt0DHMD2ZncPC3IFlo+/e34d/aE6XSuQsnPHpYtc5zYdQ
n26Sl+Pqi/xDG4PjS5sB5+bl/LvfFzNqhmJPK55C5/dQ/t0mX1yW1pG8368d
tM3rrBSz/fBufEmGcLADLGQH71+I88MgfloCHHgN3FtH5g7U+GFx6mp+e9Q7
MO5ykh6bzsZ0UVWMnlcXDPnNaGgQsFGyAq6JB7rhTwavSVzMxgUZAR0JUjlY
HHbtyRxl4+LItiNbwj6CRJOodl3JwdCFkRsKpvdB/n2jggUSDg5kxNxqedMP
p0ycQy53c3BWiOprWtkAlBRkvahx5uKmWUVCMfEZmLFHwu33cfHQzVfFVUZD
oLe78cq8J1xM4sQ5BX4cggqziKZiU38st5Nduln9BT5/Oze5J9Ifz9Sv7zUs
/A8YpuaK3gp/NA1W/mqQNAzOyW79V3UCkFH1iK0tHIHFJlmlekQAzph6ObZw
6SjYo4/X+7MBaJPHPqqaqoSyivy3JooA7Br6JVLwRQlFLhZzoq14uNR72tqg
h1/Bw8FdIPbh4YpAmi7/5hgw+6nJx9E8zC2ddnV67jeIkG1L2yLhYerAWESU
aBwePCo+tqCWhxaT1m8e8L+DR9/end5dPPTV5P7eSJsAu7Yprcf1CWxE/HRQ
NQH8V+Hlhq4EKvyiXFb1TMJJrZCoZ2sJLGcVpV+oVsEI77yNeB2BlSWdNcJ7
Kgg+3906L0j915o5bFmnAhuvKPekYALbaw+E58pUcDUxRfVzCIF6izavyHyp
gsbe89nCMALXmTuMJShVMNHcc7tvm3rvvyZiuVEQZu0YeUpEoAnzQ5HuUgrq
RdHmy6MItCm26azzoODoFGVKVjSBbsITLO+VFJit0me6xBEofBpn78ajwO2O
Y0dCIoEV1YvfWsZQkKMdk2mdRGC1WZRpx3YKxogK70Y1NyYUc3MTKSA/exaZ
7SSw0/mnWuMUCjgOHFH1bgL1LyrzdLMouJGUbR2xR+2j4dJad4KCmX8/bzEU
E2gRGqm/T0JBZ3joktAUtY/Zy8TxMxR437jwQXcvgZ4JxteqCigoVMnzytXM
aGP1JBRRoMOlsYNSCVzjvN/SrZSCyLMxk5Sa12fe5Q9epuB/awVGhw==
            "]]}, "Charting`Private`Tag$54040701#1"], 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[1.6], 
            RGBColor[1, 0, 0]], 
           Line[CompressedData["
1:eJwVj3s0lHkcxhlDYcWxW0ojNDlJlskaZ2X0+7IzBnMxb3SxDIaWDUOr0AXb
hXZzK9ejla6olSTFVuTnROROUq3sKpcRIbzv0I3W/vGc53zO55znnMc0MHL7
TzQVFRXRUv7vLc3r1VVUuGChKKu036HEyRkGid+qcuFh/w35HKHEg95fqfnQ
uBDYU2p2W6zE2eNKlSo6FzLrSnIsXZV4Trv5c5gmFz7+URxt7KDENeJI6rk+
F1o8zrPVTZXY9Wn10E0zLsjupVV2TVA4YMDrob+AC/mp4ZUhiRQ23mqWtqqA
C4bGaxnql0n8sYNtEDTGBVqITO9Kxyyunys6zLLlgZ2pNCn4ywxeG3TnrVcS
DxKa3GRn183gM5pqDN1uHlgwO1rahNM4m3rnbcJ0gf7ek3YDT6bwySjOLxX7
XYBy638R+c0kzrZo5vfVLnlzWa7qgbfYZiO12VuPDxMDTaZR5WN4QurfKffl
Q5uq3+MhrTc4e6OFUO0qHzjL/fddlCtwGzvr2bt5PvQonBQON4axSQLHJOoH
V3BkecW+0BrCdO3EWEGOK7QTrs88ea9xr8Xma0UjrjB6Uyy31RvA9Yn6eTks
N2jMCNtT3/0SAzMvp/+YG8wzhfO6ohe475N0+712N2hKSanzo/ditTUPGZPG
7jB6Jd0sLLobGzYn1V3a5w77tToN1061YtHtU8yJanfwPLht1569j7De4Obs
NB0ByNJCc4nyGjztvqKhwVsAAtWrNxs/leEHLpL2uEIBaDw6t2FvRCI2/I01
nKIUQC3DARXNFaMsVeI+y0kIZ/08k/dm30Xn6nTPW2YJgbRboPGC6lGmvpXP
n0NCYFuaOWzyaUFF51OfV1uJYHU1/0SivAvxI0/JzI6KoMXavr2K7EEahxtL
NrSJYKyj9ZXC8TmqMAhqL1wlhr7C32eOxvahqQ8FC0dCxHCo5ViwdP4f5LJq
zeSbCjGwddKf5Be8QlaxNuOldA9YKf3ALAkcRN/ppxZrEB7AcGb/+JfmMDID
Hud1vgdkOWucPnRtBF2tODegP+kBI6FKpW/oKLpsbWgqZ0jA17zSCa0YQ/bm
bO84ngRqdLKwc+844o9/WWiVS+DECg3Op6wJFNQcejw4SwLxhW4FFbZTqKml
MM2yRgKiwOuslPfvkP1YwkHHQQkU90V4bemcRuu7l3elLyPg34wnp+cLZtD2
l7IybRYBi768PeKEWZRB8wnv2UHA/SiT64UeJKIkF9bF7SQghn4gWOBJot0X
hro27CLALrfJdHYnidZxwtkxuwkouxeRh/xIVBodv7jah4DrKg+S+sJJ1Pjm
whm/AAJy070D9JJJ9Llj+M5Y6NJeSebKuAYSBRhtCskMI4DNUXStf0yi+jD5
GodwAmbb7VObW0mUvHwuPlVOQNTMK5pBD4kMnJfxrfcREPy99fSt1ySyqdz0
94FoAnY2traMLpIoRy0ixSiGAP3dxifTaRR6T1Q4Ni5xx1iUE1uDQnhq62WD
gwSIdQzvHtehkNBcGHb/MAHOXj8XGTEoVB5zxijoCAE0RXVAgzGFvn70tFM7
joDaWF1GGJNCfTKprTSegG35VZl3LSjkWH5JoZ5AwEdLLbG/FYUuLo7klS1x
Va1UU8OGQnSRhWDXr0t/JbcaStkUCsmPWPiyxDaD9KOe9hT6D66sSbU=
            "]]}, "Charting`Private`Tag$54040701#2"]}}, {}}}, {
     DisplayFunction -> Identity, GridLines -> {None, None}, DisplayFunction -> 
      Identity, DisplayFunction -> Identity, DisplayFunction -> Identity, 
      DisplayFunction -> Identity, AspectRatio -> GoldenRatio^(-1), 
      Axes -> {True, True}, AxesLabel -> {None, None}, 
      AxesOrigin -> {39.37500000000001, -2.302585092994046}, DisplayFunction :> 
      Identity, Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, FrameTicks -> {{
         Charting`ScaledTicks[{Log, Exp}], 
         Charting`ScaledFrameTicks[{Log, Exp}]}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "OptimizePlotMarkers" -> True, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Exp[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Exp[#]& )[
             Part[#, 2]]}& )}}, 
      PlotRange -> {{39.37500000000001, 70.}, {-Log[10], 
         Log[10]}}, PlotRangeClipping -> True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {0, 0}}, Ticks -> {Automatic, 
        Charting`ScaledTicks[{Log, Exp}]}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         RGBColor[0, 0, 1]], 
        Directive[
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         RGBColor[1, 0, 0]]}, {
       "1900 cohort without healthcare", "1940 cohort - Regression"}, 
       LegendMarkers -> None, LabelStyle -> {}, LegendLayout -> "Column"]], {
     0.7, 0.2}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{
  3.676890991764967*^9, 3.676902810952956*^9, {3.676903610776701*^9, 
   3.6769037020019183`*^9}, {3.676903935196255*^9, 3.6769039446897984`*^9}, {
   3.676903983647026*^9, 3.6769040080014195`*^9}, 3.6769092472540736`*^9, 
   3.789311603759862*^9, 3.7893146363678207`*^9, 3.7893149667345743`*^9, 
   3.789315164876639*^9, 3.7893152139386806`*^9, 3.7893154162436523`*^9, 
   3.789315446489704*^9, 3.789315834879087*^9, 3.789315951709351*^9, 
   3.789316178249159*^9, 3.7893162903604403`*^9, 3.789316778879698*^9, 
   3.7893172874455547`*^9, 3.789317326127428*^9, 3.7893173797048903`*^9, 
   3.789317519270769*^9, {3.789317572264703*^9, 3.7893176216328773`*^9}, 
   3.789317658195388*^9, {3.7893176886571302`*^9, 3.7893177025723133`*^9}, {
   3.78931775500966*^9, 3.789317797090268*^9}, 3.789317827144474*^9, 
   3.78931790440902*^9, 3.78931795946389*^9, 3.7893179969094*^9, 
   3.789318052633809*^9, 3.789318148066083*^9, {3.7893182503646593`*^9, 
   3.789318317384096*^9}, 3.789318417298831*^9, 3.7893184929649067`*^9, 
   3.7893185600519867`*^9, 3.7893186341600924`*^9, 3.789318707500662*^9, {
   3.789325307357231*^9, 3.789325329606203*^9}, 3.789325588567522*^9, 
   3.789325675675908*^9, 3.789325838851946*^9, {3.789326253162627*^9, 
   3.789326315101706*^9}, 3.789326350486364*^9, {3.789326411172456*^9, 
   3.789326589507271*^9}, {3.789326833530345*^9, 3.789326997179366*^9}, 
   3.7893344294752407`*^9, {3.789334475549055*^9, 3.789334716334358*^9}, {
   3.789335163629219*^9, 3.7893351908073397`*^9}, 3.789395341308457*^9, {
   3.789400895689529*^9, 3.789400933585176*^9}, 3.7894015171108294`*^9, 
   3.789401550349702*^9, 3.7894118367353287`*^9, {3.7894119513834133`*^9, 
   3.789411970476399*^9}, 3.789412015948608*^9, 3.789412075577651*^9, 
   3.789412472007769*^9, 3.789413576270309*^9, 3.789495422718258*^9, {
   3.7894954684428635`*^9, 3.789495547440432*^9}, 3.789495584217547*^9, {
   3.789495731374793*^9, 3.7894957600272427`*^9}, {3.7894957965688953`*^9, 
   3.7894958064059668`*^9}, {3.789495895984928*^9, 3.789495929717678*^9}, 
   3.7894965371795597`*^9, {3.789496568569024*^9, 3.7894966037505574`*^9}, 
   3.7894967494479933`*^9, 3.789496904428274*^9, 3.7894969885347495`*^9, 
   3.7894970940519714`*^9, 3.789670290645398*^9, 3.789670364935215*^9, {
   3.7896705074366426`*^9, 3.789670526791337*^9}, 3.7897422562461433`*^9, 
   3.7897422934254217`*^9, 3.78974237331015*^9, 3.789742409495422*^9, 
   3.78974340468041*^9, 3.7897450443891697`*^9, 3.7897450838408957`*^9, 
   3.78975031933241*^9, {3.789751208485444*^9, 3.789751220954754*^9}, 
   3.7897513072548037`*^9, 3.789751554072844*^9, 3.789752212352399*^9, 
   3.789752261588944*^9, 3.789752292312735*^9, 3.789752510177495*^9, 
   3.789753266830755*^9, {3.789753818682137*^9, 3.78975383304317*^9}, 
   3.7897539294723997`*^9, 3.789753997983624*^9, 3.790353082457851*^9, {
   3.79043746257123*^9, 3.7904374785731773`*^9}, 3.790437561026176*^9, 
   3.790437600601942*^9, 3.790437669617194*^9, {3.790437711891676*^9, 
   3.7904377341340637`*^9}, 3.7904377825277967`*^9, 3.790437813433712*^9, 
   3.790437940916587*^9, 3.7904380020344973`*^9, 3.790438101007347*^9, 
   3.790438277854753*^9, 3.7904384379158087`*^9, {3.790438485804119*^9, 
   3.790438656280734*^9}, 3.790438708914565*^9, 3.790438741935462*^9, 
   3.790438814898343*^9, 3.790519934419634*^9, 3.7905244981113377`*^9, 
   3.79052454325688*^9, {3.7905250470159883`*^9, 3.790525146357057*^9}, 
   3.790525233096733*^9, 3.7906171183264084`*^9, 3.7906172236124105`*^9, 
   3.7906173376984105`*^9, 3.790617401725478*^9, 3.7906175210764103`*^9, 
   3.7906440256806717`*^9, 3.790644103304676*^9, 3.7906441390756764`*^9, 
   3.790644175627672*^9, 3.790644208624672*^9, {3.7906443489246707`*^9, 
   3.790644356183672*^9}, 3.7906444444206715`*^9, 3.7906445088996696`*^9, {
   3.7906445872656713`*^9, 3.7906446244636717`*^9}, 3.790644862835673*^9, 
   3.7930178893286448`*^9, 3.7932783227955575`*^9, {3.7932817895098715`*^9, 
   3.793281801500801*^9}, 3.7932818881108003`*^9, 3.793286627280799*^9},
 CellLabel->
  "Out[849]=",ExpressionUUID->"e1ebc3a0-edf8-4c41-a212-2d680e7da395"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r", ">", "0"}], ",", 
     RowBox[{"\[Delta]", ">", "0"}], ",", 
     RowBox[{"m", ">", "0"}], ",", 
     RowBox[{"\[Beta]", ">", "0"}], ",", 
     RowBox[{"0", "<", "q", "<", "1"}], ",", 
     RowBox[{"\[Gamma]", ">", "1"}], ",", 
     RowBox[{"a", ">", "0"}], ",", 
     RowBox[{"\[Zeta]", ">", "0"}], ",", 
     RowBox[{"\[Psi]", ">", "1"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"parvalEZ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r", "\[Rule]", 
      RowBox[{"1", "/", "100"}]}], ",", 
     RowBox[{"\[Delta]", "\[Rule]", 
      RowBox[{"3", "/", "100"}]}], ",", 
     RowBox[{"\[Beta]", "\[Rule]", 
      RowBox[{
       RowBox[{"mortNHC", "'"}], "[", "0", "]"}]}], ",", 
     RowBox[{"\[Gamma]", "\[Rule]", "2"}], ",", 
     RowBox[{"a", "\[Rule]", ".14"}], ",", 
     RowBox[{"\[Zeta]", "\[Rule]", 
      RowBox[{"5", "/", "10"}]}], ",", " ", 
     RowBox[{"q", "\[Rule]", " ", ".56"}], ",", 
     RowBox[{"\[Psi]", "\[Rule]", "1.5"}], ",", 
     RowBox[{"m0", "\[Rule]", 
      RowBox[{"Exp", "[", 
       RowBox[{"mortNHC", "[", "0", "]"}], "]"}]}], ",", 
     RowBox[{"\[Mu]", "\[Rule]", "0.052"}], ",", 
     RowBox[{"\[Sigma]", "\[Rule]", ".154"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"asyu1EZ", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"#", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Zeta]", 
              RowBox[{"1", "-", "\[Gamma]"}]]}], ")"}], "*", "\[Psi]"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}], "*", 
           RowBox[{"(", 
            RowBox[{"\[Beta]", "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "/", "q"}], ")"}], "*", 
              RowBox[{"a", "^", 
               RowBox[{"(", 
                RowBox[{"1", "/", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Psi]", "-", "1"}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "q"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}]}]}], ")"}]}]]], 
        " ", 
        RowBox[{"(", 
         RowBox[{"\[Beta]", "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "/", "q"}], ")"}], "*", 
           RowBox[{"a", "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", 
              RowBox[{"(", 
               RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[Psi]", "-", "1"}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "q"}], "/", 
              RowBox[{"(", 
               RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}]}]}], ")"}]}], ")"}], 
      "/", 
      RowBox[{"ExpIntegralE", "[", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"r", "+", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "/", 
                RowBox[{"(", 
                 RowBox[{"2", "*", "\[Gamma]"}], ")"}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Mu]", "/", "\[Sigma]"}], ")"}], "^", "2"}]}]}], 
            ")"}], "*", 
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Psi]"}], ")"}]}], "+", 
          RowBox[{"(", 
           RowBox[{"\[Beta]", "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "/", "q"}], ")"}], "*", 
             RowBox[{"a", "^", 
              RowBox[{"(", 
               RowBox[{"1", "/", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"\[Psi]", "-", "1"}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "q"}], "/", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}]}]}], ")"}], " ", 
          "+", 
          RowBox[{"\[Delta]", "*", "\[Psi]"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Beta]", "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "/", "q"}], ")"}], "*", 
             RowBox[{"a", "^", 
              RowBox[{"(", 
               RowBox[{"1", "/", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"\[Psi]", "-", "1"}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "q"}], "/", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}]}]}], ")"}], " "}]],
         ",", 
        FractionBox[
         RowBox[{
          RowBox[{"#", "*", "\[Psi]"}], "-", 
          RowBox[{"#", "*", "\[Psi]", "*", 
           SuperscriptBox["\[Zeta]", 
            RowBox[{"1", "-", "\[Gamma]"}]]}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Beta]", "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "/", "q"}], ")"}], "*", 
             RowBox[{"a", "^", 
              RowBox[{"(", 
               RowBox[{"1", "/", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"\[Psi]", "-", "1"}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "q"}], "/", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}]}]}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]}]]}], "]"}]}], 
     "&"}], "/.", "parvalEZ"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"asyu2EZ", "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"\[Beta]", "*", 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"#", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Zeta]", 
             RowBox[{"1", "-", "\[Gamma]"}]]}], ")"}], "*", "\[Psi]"}], 
         RowBox[{"\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]}]]], " "}], 
      RowBox[{"ExpIntegralE", "[", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"r", "+", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "/", 
                RowBox[{"(", 
                 RowBox[{"2", "*", "\[Gamma]"}], ")"}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Mu]", "/", "\[Sigma]"}], ")"}], "^", "2"}]}]}], 
            ")"}], "*", 
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Psi]"}], ")"}]}], "+", "\[Beta]", "+", 
          RowBox[{"\[Delta]", " ", "\[Psi]"}]}], 
         RowBox[{"\[Beta]", " "}]], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"#", "*", "\[Psi]"}], "-", 
          RowBox[{"#", "*", "\[Psi]", "*", 
           SuperscriptBox["\[Zeta]", 
            RowBox[{"1", "-", "\[Gamma]"}]]}]}], 
         RowBox[{"\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]}]]}], "]"}]], 
     "&"}], "/.", "parvalEZ"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"asyu3EZ", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[Delta]", "*", "\[Psi]"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "\[Psi]"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"r", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "/", 
            RowBox[{"(", 
             RowBox[{"2", "*", "\[Gamma]"}], ")"}]}], ")"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Mu]", "/", "\[Sigma]"}], ")"}], "^", "2"}]}]}], 
        ")"}]}], "+", 
      FractionBox[
       RowBox[{"\[Psi]", "*", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["\[Zeta]", 
           RowBox[{"1", "-", "\[Gamma]"}]]}], ")"}], " ", "#"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]], "+", 
      RowBox[{"(", 
       RowBox[{"\[Beta]", "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "/", "q"}], ")"}], "*", 
         RowBox[{"a", "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", 
            RowBox[{"(", 
             RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Psi]", "-", "1"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "q"}], "/", 
            RowBox[{"(", 
             RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}]}]}], ")"}]}], "&"}], "/.",
     "parvalEZ"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"asyuEZ", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{"asyu1EZ", "[", "#", "]"}], "]"}], "+", 
        RowBox[{"Min", "[", 
         RowBox[{
          RowBox[{"Re", "[", 
           RowBox[{"asyu2EZ", "[", "#", "]"}], "]"}], ",", 
          RowBox[{"asyu3EZ", "[", "#", "]"}]}], "]"}]}], ")"}], "/", "2"}], 
     "&"}], "/.", "parvalEZ"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"asyuDEZ", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Re", "[", 
             RowBox[{"asyu2EZ", "[", "#", "]"}], "]"}], "<", 
            RowBox[{"asyu3EZ", "[", "#", "]"}]}], ",", 
           RowBox[{"Re", "[", 
            RowBox[{
             RowBox[{"asyu2EZ", "'"}], "[", "#", "]"}], "]"}], ",", 
           FractionBox[
            RowBox[{"\[Psi]", "*", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SuperscriptBox["\[Zeta]", 
                RowBox[{"1", "-", "\[Gamma]"}]]}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]]}], "]"}], "+", 
         RowBox[{"Re", "[", 
          RowBox[{
           RowBox[{"asyu1EZ", "'"}], "[", "#", "]"}], "]"}]}], ")"}], "/", 
       "2"}], "&"}], "/.", "parvalEZ"}]}], ";"}], "\[IndentingNewLine]", " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"lower", " ", "bound"}], " ", "+", " ", 
       RowBox[{"upper", " ", "bound"}]}], ")"}], "/", "2"}], " ", "of", " ", 
    "u"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"a", "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Psi]", "-", "1"}], ")"}], "*", 
         RowBox[{
          RowBox[{"asyuEZ", "[", "#", "]"}], "/", 
          RowBox[{"(", 
           RowBox[{"#", "*", 
            RowBox[{"asyuDEZ", "[", "#", "]"}]}], ")"}]}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}]}], "&"}], "/.", 
    "parvalEZ"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"h", "[", ".08", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"a", "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Psi]", "-", "1"}], ")"}], "/", "  ", 
          RowBox[{"Re", "[", 
           RowBox[{"asyu1", "[", "#", "]"}], "]"}]}], "/", 
         RowBox[{"(", 
          RowBox[{"#", " ", 
           RowBox[{"Re", "[", 
            RowBox[{
             RowBox[{"asyu1", "'"}], "[", "#", "]"}], "]"}]}], ")"}]}], ")"}],
        "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}]}], "&"}], "/.", 
    "parvalEZ"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"mtEZ", " ", "=", " ", 
  RowBox[{"M", "/.", 
   RowBox[{"First", "[", 
    RowBox[{"NDSolve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"M", "'"}], "[", "t", "]"}], "\[Equal]", 
          RowBox[{
           RowBox[{"M", "[", "t", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"\[Beta]", "-", 
             RowBox[{
              RowBox[{"1", "/", "q"}], " ", 
              RowBox[{"a", "^", 
               RowBox[{"(", 
                RowBox[{"1", "/", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[Psi]", "-", "1"}], ")"}], "*", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"asyuEZ", "[", 
                    RowBox[{"M", "[", "t", "]"}], "]"}], "/", 
                   RowBox[{"M", "[", "t", "]"}]}], "/", 
                  RowBox[{"asyuDEZ", "[", 
                   RowBox[{"M", "[", "t", "]"}], "]"}]}]}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "q"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}]}]}], ")"}]}]}], "/.",
          "parvalEZ"}], ",", 
        RowBox[{
         RowBox[{"M", "[", "0", "]"}], "\[Equal]", "0.0000892038"}]}], "}"}], 
      ",", "M", ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "0", ",", "80"}], "}"}], ",", 
      RowBox[{"MaxSteps", "\[Rule]", "50000"}]}], "]"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plo", " ", "=", " ", 
   RowBox[{"LogPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"100", " ", "m0", " ", 
         RowBox[{"Exp", "[", 
          RowBox[{"\[Beta]", " ", "t"}], "]"}]}], "/.", "parvalEZ"}], ",", 
       RowBox[{"100", 
        RowBox[{"mtEZ", "[", "t", "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "40", ",", "70"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Blue", ",", "Red"}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<Age (years)\>\"", ",", "\"\<Mortality (%)\>\""}], "}"}]}],
      ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"10", "^", 
         RowBox[{"-", "1"}]}], ",", 
        RowBox[{"10", "^", "1"}]}], "}"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "\"\<1900 cohort without healthcare\>\"", ",", 
          "\"\<1940 cohort with healthcare\>\""}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.7", ",", "0.2"}], "}"}]}], "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"plo", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"plo", ",", "plo1"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.67264258043194*^9, 3.672642651789075*^9}, {
   3.672642971748478*^9, 3.6726430244874783`*^9}, 3.672643508540897*^9, 
   3.672643653696411*^9, {3.672643903778475*^9, 3.6726439039214745`*^9}, {
   3.672643999428475*^9, 3.672643999770475*^9}, {3.672644130283475*^9, 
   3.6726441697000637`*^9}, {3.6726442160897017`*^9, 3.672644235816674*^9}, {
   3.6726442693290253`*^9, 3.6726442860767*^9}, {3.672644324954587*^9, 
   3.672644374749566*^9}, {3.6726444117912703`*^9, 3.6726444307491655`*^9}, {
   3.672644978538473*^9, 3.672644994198473*^9}, {3.672645123868473*^9, 
   3.672645161359473*^9}, {3.6726452047927203`*^9, 3.6726452078860292`*^9}, {
   3.672645254838724*^9, 3.67264531669691*^9}, {3.6726456356688037`*^9, 
   3.6726456385060873`*^9}, {3.672645705327769*^9, 3.672645708262062*^9}, {
   3.6726458375874696`*^9, 3.6726458570014696`*^9}, {3.6726459006074696`*^9, 
   3.6726459063244696`*^9}, {3.6726489294064126`*^9, 3.6726489588214126`*^9}, 
   3.6727328316623163`*^9, 3.6727328708793163`*^9, {3.672736267196001*^9, 
   3.672736268643146*^9}, {3.672737036918136*^9, 3.672737093964136*^9}, {
   3.6727372184011364`*^9, 3.672737228921136*^9}, {3.6727372606111364`*^9, 
   3.672737400485136*^9}, {3.6727380362891083`*^9, 3.672738056800159*^9}, {
   3.672738094226901*^9, 3.6727380947049494`*^9}, {3.6727444902759347`*^9, 
   3.672744529951935*^9}, {3.6727455846299343`*^9, 3.672745620425935*^9}, {
   3.6727456739279346`*^9, 3.672745733489935*^9}, {3.67306175369855*^9, 
   3.6730617539832363`*^9}, {3.6730618213440866`*^9, 3.673061821791233*^9}, {
   3.6734406327685003`*^9, 3.673440698900581*^9}, {3.6734409611222644`*^9, 
   3.6734409615425777`*^9}, {3.673443209935254*^9, 3.673443262736848*^9}, {
   3.6741334939087367`*^9, 3.6741335038723536`*^9}, {3.67413364362757*^9, 
   3.6741336479628763`*^9}, {3.6741336978887444`*^9, 
   3.6741337273073344`*^9}, {3.6742772118914933`*^9, 
   3.6742772188752785`*^9}, {3.674277267998288*^9, 3.674277268176382*^9}, {
   3.6749059525266943`*^9, 3.6749059527298*^9}, {3.676887717635948*^9, 
   3.676887717850178*^9}, {3.676887752834836*^9, 3.676887753033944*^9}, {
   3.676893997113489*^9, 3.676894020751462*^9}, {3.676894066143352*^9, 
   3.676894067582862*^9}, 3.6768945665255213`*^9, {3.6768946971060677`*^9, 
   3.676894707465334*^9}, {3.676894763545177*^9, 3.6768948668465233`*^9}, {
   3.6768949515526*^9, 3.67689502216471*^9}, {3.676895070167006*^9, 
   3.676895227189622*^9}, {3.676895303221459*^9, 3.676895469596249*^9}, {
   3.67689551025984*^9, 3.676895548226324*^9}, {3.676895584723349*^9, 
   3.676895664195094*^9}, {3.676896178512765*^9, 3.676896188470805*^9}, {
   3.676902751633563*^9, 3.676902770665652*^9}, {3.6769028580576506`*^9, 
   3.676902978833558*^9}, {3.676903101970601*^9, 3.6769035840471725`*^9}, {
   3.676903916418182*^9, 3.6769039274968157`*^9}, 3.6769039634268703`*^9, {
   3.6769040215211926`*^9, 3.676904187025659*^9}, {3.6769042839232006`*^9, 
   3.6769043568913746`*^9}, {3.6769051520158515`*^9, 
   3.6769051528338985`*^9}, {3.6769076200350084`*^9, 
   3.6769076643295417`*^9}, {3.676908455363781*^9, 3.6769087053790812`*^9}, {
   3.789311640107956*^9, 3.789311730458488*^9}, {3.78931177818904*^9, 
   3.78931182243939*^9}, {3.789311928509715*^9, 3.789311931281316*^9}, {
   3.789312367404416*^9, 3.7893123717437143`*^9}, {3.7893124846149263`*^9, 
   3.789312570075163*^9}, {3.789312635757204*^9, 3.78931263973396*^9}, {
   3.7893127913597116`*^9, 3.789312842753263*^9}, {3.7893128791469173`*^9, 
   3.789312883420965*^9}, {3.7893129534441357`*^9, 3.78931296956767*^9}, {
   3.789313996922024*^9, 3.789314023536887*^9}, {3.789314058875319*^9, 
   3.7893141055425034`*^9}, {3.789314152041346*^9, 3.789314175540576*^9}, {
   3.789314249353016*^9, 3.7893143394915857`*^9}, {3.7893144834739943`*^9, 
   3.7893144924907207`*^9}, {3.789314529539719*^9, 3.789314595329088*^9}, {
   3.78931514315168*^9, 3.7893152114087257`*^9}, {3.7893154122792053`*^9, 
   3.7893154433945417`*^9}, {3.789315751917164*^9, 3.789315827550708*^9}, {
   3.789315926662702*^9, 3.789315938105475*^9}, {3.78931612756929*^9, 
   3.7893161646859922`*^9}, {3.789316253513262*^9, 3.789316287031867*^9}, {
   3.789316774221191*^9, 3.789316774823947*^9}, 3.789317032024033*^9, {
   3.789317281898444*^9, 3.789317284528286*^9}, {3.789317321017733*^9, 
   3.789317322053735*^9}, {3.789317360416225*^9, 3.7893173748674*^9}, {
   3.7893175080350943`*^9, 3.78931751687746*^9}, {3.789317547826995*^9, 
   3.789317699990305*^9}, {3.7893177447581987`*^9, 3.7893178235722227`*^9}, {
   3.789317869090206*^9, 3.7893179939348*^9}, {3.7893180441496973`*^9, 
   3.7893180494255953`*^9}, {3.7893180866208353`*^9, 3.789318087374906*^9}, {
   3.789318143001802*^9, 3.78931814469445*^9}, {3.789318237361003*^9, 
   3.789318313644979*^9}, {3.789318410272313*^9, 3.789318437450015*^9}, {
   3.7893184883758173`*^9, 3.7893185758352747`*^9}, {3.789318622716958*^9, 
   3.7893186309584837`*^9}, {3.78931870042441*^9, 3.7893187011289663`*^9}, {
   3.7893252803149357`*^9, 3.789325326549747*^9}, {3.789325517495101*^9, 
   3.789325580720155*^9}, {3.789325613320013*^9, 3.78932561499678*^9}, {
   3.7893256565236177`*^9, 3.7893256974143972`*^9}, {3.7893257315032682`*^9, 
   3.7893258153368397`*^9}, {3.789326173334712*^9, 3.789326311483427*^9}, {
   3.7893263465534067`*^9, 3.7893263471333838`*^9}, {3.789326408324431*^9, 
   3.789326586012582*^9}, {3.789326829269849*^9, 3.7893269928673153`*^9}, {
   3.789334419689983*^9, 3.789334420190699*^9}, {3.789334472033401*^9, 
   3.7893347134853354`*^9}, {3.7893351486277637`*^9, 3.789335187157651*^9}, {
   3.789395334342814*^9, 3.789395336082735*^9}, {3.7894007818289223`*^9, 
   3.789400953421501*^9}, {3.7894015061128693`*^9, 3.789401510461382*^9}, {
   3.7894015412513113`*^9, 3.78940154759348*^9}, {3.789401788270995*^9, 
   3.7894017959937563`*^9}, {3.789401826557157*^9, 3.7894018467051153`*^9}, {
   3.789401965963623*^9, 3.7894019701200457`*^9}, {3.789411780095235*^9, 
   3.789411831212929*^9}, {3.789411948013155*^9, 3.78941196731504*^9}, {
   3.789412011698403*^9, 3.789412011812902*^9}, {3.7894120716501503`*^9, 
   3.789412072517724*^9}, {3.78941246936609*^9, 3.7894125016822157`*^9}, {
   3.789412823472678*^9, 3.789412851131611*^9}, {3.7894951789451*^9, 
   3.789495412639433*^9}, {3.78949545720992*^9, 3.7894955117029967`*^9}, {
   3.7894955442194395`*^9, 3.78949558060817*^9}, {3.789495725872781*^9, 
   3.7894957573220997`*^9}, {3.7894957931610136`*^9, 3.789495803086301*^9}, {
   3.789495877196356*^9, 3.789495924935638*^9}, {3.7894965154949503`*^9, 
   3.7894966009224987`*^9}, {3.7894967903324366`*^9, 3.789496827533391*^9}, {
   3.789667117584785*^9, 3.789667138248561*^9}, {3.789667653059841*^9, 
   3.78966765400458*^9}, {3.789668001094075*^9, 3.789668018974975*^9}, {
   3.789668255795224*^9, 3.789668261456489*^9}, {3.789670236804184*^9, 
   3.7896702630485687`*^9}, {3.789670295691539*^9, 3.789670296056432*^9}, 
   3.789670361956896*^9, {3.789670522740527*^9, 3.78967053427814*^9}, {
   3.789742123254738*^9, 3.789742249781941*^9}, {3.789742288210823*^9, 
   3.789742404530457*^9}, {3.789743330679028*^9, 3.789743346327992*^9}, {
   3.789745073728435*^9, 3.7897450763244057`*^9}, 3.789747427359785*^9, {
   3.7897519910365057`*^9, 3.7897520064765*^9}, {3.789752141310568*^9, 
   3.7897521646057243`*^9}, {3.789752203950254*^9, 3.789752204145308*^9}, {
   3.789752257889612*^9, 3.78975228821531*^9}, {3.789752492040756*^9, 
   3.7897524977351217`*^9}, {3.789753209477501*^9, 3.7897532633790483`*^9}, {
   3.7897538129897747`*^9, 3.7897538304487457`*^9}, {3.790352952127253*^9, 
   3.7903530788765697`*^9}, {3.790437506013485*^9, 3.790437597013739*^9}, {
   3.790437726586358*^9, 3.79043773032661*^9}, {3.790437775044035*^9, 
   3.790437795399683*^9}, {3.7904379194669313`*^9, 3.79043793654602*^9}, {
   3.790437973662833*^9, 3.790437999080894*^9}, {3.790438076464531*^9, 
   3.790438096547615*^9}, {3.790438261140005*^9, 3.7904382752239723`*^9}, {
   3.790438433108886*^9, 3.790438433699441*^9}, {3.790438481422957*^9, 
   3.790438653723041*^9}, {3.7904387251178503`*^9, 3.790438735701314*^9}, {
   3.790438805908821*^9, 3.790438807780986*^9}, {3.790519913072362*^9, 
   3.790519914840403*^9}, {3.790524468197268*^9, 3.79052454012271*^9}, {
   3.790525038361351*^9, 3.7905250534757757`*^9}, {3.790525092179916*^9, 
   3.790525139182682*^9}, {3.7905252087175303`*^9, 3.790525228920742*^9}, {
   3.790617095730408*^9, 3.790617112666479*^9}, {3.790617484852479*^9, 
   3.7906175157704077`*^9}, {3.790617823001479*^9, 3.7906178644984083`*^9}, {
   3.79064412764567*^9, 3.7906441337976727`*^9}, 3.790644171880741*^9, {
   3.79064420544267*^9, 3.790644206100672*^9}, {3.7906444193286715`*^9, 
   3.7906444388276715`*^9}, {3.79064455602767*^9, 3.790644622043684*^9}, {
   3.793017852655445*^9, 3.7930178731961203`*^9}, {3.793286433665799*^9, 
   3.7932864624307995`*^9}, {3.7932865044117975`*^9, 3.793286553096799*^9}},
 CellLabel->
  "In[850]:=",ExpressionUUID->"b1866d67-018b-47a9-88d1-0471869cc6e4"],

Cell[BoxData["0.009139114843072551`"], "Output",
 CellChangeTimes->{{3.79052505680584*^9, 3.790525146492412*^9}, 
   3.790525233214095*^9, 3.7906171188344097`*^9, 3.790617223846408*^9, 
   3.790617337939409*^9, 3.7906174020974073`*^9, 3.790617521326473*^9, {
   3.7906178313594103`*^9, 3.790617868160409*^9}, 3.7906440259387217`*^9, 
   3.790644103502672*^9, 3.7906441392766705`*^9, 3.79064417580167*^9, 
   3.790644208803672*^9, 3.7906444446096725`*^9, {3.790644587505718*^9, 
   3.79064462462367*^9}, 3.7906448629976707`*^9, 3.793017889424821*^9, 
   3.79328662752087*^9},
 CellLabel->
  "Out[858]=",ExpressionUUID->"5c2c6187-3fce-4cc2-9c47-81b53db70088"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox["InterpolatingFunction",
    "SummaryHead"], "[", 
   DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = "Ready"}, 
    TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
            PaneBox[
             ButtonBox[
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEBitmaps", "SquarePlusIconMedium"]], 
              ButtonFunction :> (Typeset`open$$ = True), Appearance -> None, 
              Evaluator -> Automatic, Method -> "Preemptive"], 
             Alignment -> {Center, Center}, ImageSize -> 
             Dynamic[{
               Automatic, 
                3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])}]], 
            GraphicsBox[{{{{}, {}, 
                TagBox[{
                  Directive[
                   Opacity[1.], 
                   RGBColor[0.368417, 0.506779, 0.709798], 
                   AbsoluteThickness[1]], 
                  LineBox[CompressedData["
1:eJwB0QMu/CFib1JlAgAAADwAAAACAAAAStFeOa+/tj5PKDDMXWIXPzd0wYnD
3fQ/wFD4Trk6Gj/SUFjDa74FQB7E7PVftB0/IqE47AknEECCrxtZ5a0gP9Wb
k3tZVBVA91yT/R6wIj+7wbiC/fEaQIZiTE/qIyU/gEqXStgXIEA1JAgkhrcn
P7tJtw/c7iJAdNEdrs7cKj/ziT6XnbglQND5j5JoWi4/2iBupGZSKEAK6RTt
yAExP1rNgu1ZJCtA2BoOAnM9Mz+J0D+8VMYtQAGaS/EuljU/WwqypoYtMEDw
49Y2iCk4Pz63Ng34kzFAIsa01GdNOz94j482beIyQMAUT+N8mD4/f/LaffdM
NECwoCxiLE5BPwX2WabgsDVAJ1s0XoiHQz/iJK2Rzfw2QFEpxpBm20U/jN7y
ms9kOEDy19UsSLFIP43DDGfVtDlAVZpTnEOqSz9bMxlR8CA7QLSJYewLSU8/
p0NZHGqGPEDqXEahgaVRP0t/barn0z1A81xMPh6+Uz+8RXRWej0/QHsvMLjt
SlY/wpunYohHQEA05A46w/ZYP+XkrgoD7UBAX0/NoiPjWz9vc69BiKBBQNeD
ZU0XcF8/pRcaWg9IQkCLrQ6BDpNhP0EBfgGh/UJAw2TfUb/TYz8cu3sZ4q9D
QDphQNvgT2Y/oorjEiVWREBQKmxE0+ZoP4+fRJtyCkVA060rR1UKbD8oyg8F
wrJFQCgYRlWsUG8/AMV038BXRkBkdS5BEHFxPz4F00jKCkdAWeiaPaWZcz8o
W5uT1bFHQAKgSEpF2HU/ePZcbetmSECWdmPJy454P3SniCgDEElA3+PtBo9h
ez+vKE5UyrVJQH7ameYec34/Ue8MD5xpSkDM9zURGROBP5/LNatvEUtA3ygQ
/Sf+gj9T7VfWTcdLQMEpAKJmTYU/R98Tctt5TECpAf/kr9OHP+bmOe9qIE1A
1IDMFlNvij/rM1n7BNVNQB1rFSSwkI0/nJbi6KB9TkB0HdJwTGaQP4zJBUfs
Ik9AQPV66egkkj/iQSI0QtZPQKg9CjlfO5Q/8mdUAc0+UECwY9RCGmGWP6ZR
FDB+mVBAmQgxkqLxmD96IyEXh/JQQA4eKUcJuZs/JADj7pBFUUByechaYpGe
P4F/IQ6gn1FAZBKCsxL6oD+0CRUesPNRQHfVFAaTtaI/mjaFdcVOUkAnBtxw
JsSkP59LQoUyqFJA5GXCCG77pj96a7SFoPtSQMQoP+YrPak/CC6jzRNWU0Cf
sGaqdOirP2z7RgaIqlNAr+p5qNeorj8yFFD6//9TQCs28CIf57A/NEymqg==

                   "]]}, 
                 Annotation[#, "Charting`Private`Tag$54041477#1"]& ]}}, {}}, {
             DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
              AxesOrigin -> {0, 0}, FrameTicks -> {{{}, {}}, {{}, {}}}, 
              GridLines -> {None, None}, DisplayFunction -> Identity, 
              PlotRangePadding -> {{
                 Scaled[0.1], 
                 Scaled[0.1]}, {
                 Scaled[0.1], 
                 Scaled[0.1]}}, PlotRangeClipping -> True, ImagePadding -> 
              All, DisplayFunction -> Identity, AspectRatio -> 1, 
              Axes -> {False, False}, AxesLabel -> {None, None}, 
              AxesOrigin -> {0, 0}, DisplayFunction :> Identity, 
              Frame -> {{True, True}, {True, True}}, 
              FrameLabel -> {{None, None}, {None, None}}, FrameStyle -> 
              Directive[
                Opacity[0.5], 
                Thickness[Tiny], 
                RGBColor[0.368417, 0.506779, 0.709798]], 
              FrameTicks -> {{None, None}, {None, None}}, 
              GridLines -> {None, None}, GridLinesStyle -> Directive[
                GrayLevel[0.5, 0.4]], ImageSize -> 
              Dynamic[{
                Automatic, 
                 3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                  Magnification])}], 
              Method -> {
               "DefaultBoundaryStyle" -> Automatic, 
                "DefaultGraphicsInteraction" -> {
                 "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
                  "Effects" -> {
                   "Highlight" -> {"ratio" -> 2}, 
                    "HighlightPoint" -> {"ratio" -> 2}, 
                    "Droplines" -> {
                    "freeformCursorMode" -> True, 
                    "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
                "DefaultMeshStyle" -> AbsolutePointSize[6], 
                "ScalingFunctions" -> None, 
                "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& ), "CopiedValueFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& )}}, 
              PlotRange -> {{0., 80.}, {0., 0.06602663615213859}}, 
              PlotRangeClipping -> True, PlotRangePadding -> {{
                 Scaled[0.1], 
                 Scaled[0.1]}, {
                 Scaled[0.1], 
                 Scaled[0.1]}}, Ticks -> {Automatic, Automatic}}], 
            GridBox[{{
               RowBox[{
                 TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox[
                  RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"0.`", ",", "80.`"}], "}"}], "}"}], 
                  "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["\"scalar\"", "SummaryItem"]}]}}, 
             GridBoxAlignment -> {
              "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
             False, GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{2}}, "Rows" -> {{Automatic}}},
              BaseStyle -> {
              ShowStringCharacters -> False, NumberMarks -> False, 
               PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
          GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
          BaselinePosition -> {1, 1}], True -> GridBox[{{
            PaneBox[
             ButtonBox[
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEBitmaps", "SquareMinusIconMedium"]], 
              ButtonFunction :> (Typeset`open$$ = False), Appearance -> None, 
              Evaluator -> Automatic, Method -> "Preemptive"], 
             Alignment -> {Center, Center}, ImageSize -> 
             Dynamic[{
               Automatic, 
                3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])}]], 
            GraphicsBox[{{{{}, {}, 
                TagBox[{
                  Directive[
                   Opacity[1.], 
                   RGBColor[0.368417, 0.506779, 0.709798], 
                   AbsoluteThickness[1]], 
                  LineBox[CompressedData["
1:eJwB0QMu/CFib1JlAgAAADwAAAACAAAAStFeOa+/tj5PKDDMXWIXPzd0wYnD
3fQ/wFD4Trk6Gj/SUFjDa74FQB7E7PVftB0/IqE47AknEECCrxtZ5a0gP9Wb
k3tZVBVA91yT/R6wIj+7wbiC/fEaQIZiTE/qIyU/gEqXStgXIEA1JAgkhrcn
P7tJtw/c7iJAdNEdrs7cKj/ziT6XnbglQND5j5JoWi4/2iBupGZSKEAK6RTt
yAExP1rNgu1ZJCtA2BoOAnM9Mz+J0D+8VMYtQAGaS/EuljU/WwqypoYtMEDw
49Y2iCk4Pz63Ng34kzFAIsa01GdNOz94j482beIyQMAUT+N8mD4/f/LaffdM
NECwoCxiLE5BPwX2WabgsDVAJ1s0XoiHQz/iJK2Rzfw2QFEpxpBm20U/jN7y
ms9kOEDy19UsSLFIP43DDGfVtDlAVZpTnEOqSz9bMxlR8CA7QLSJYewLSU8/
p0NZHGqGPEDqXEahgaVRP0t/barn0z1A81xMPh6+Uz+8RXRWej0/QHsvMLjt
SlY/wpunYohHQEA05A46w/ZYP+XkrgoD7UBAX0/NoiPjWz9vc69BiKBBQNeD
ZU0XcF8/pRcaWg9IQkCLrQ6BDpNhP0EBfgGh/UJAw2TfUb/TYz8cu3sZ4q9D
QDphQNvgT2Y/oorjEiVWREBQKmxE0+ZoP4+fRJtyCkVA060rR1UKbD8oyg8F
wrJFQCgYRlWsUG8/AMV038BXRkBkdS5BEHFxPz4F00jKCkdAWeiaPaWZcz8o
W5uT1bFHQAKgSEpF2HU/ePZcbetmSECWdmPJy454P3SniCgDEElA3+PtBo9h
ez+vKE5UyrVJQH7ameYec34/Ue8MD5xpSkDM9zURGROBP5/LNatvEUtA3ygQ
/Sf+gj9T7VfWTcdLQMEpAKJmTYU/R98Tctt5TECpAf/kr9OHP+bmOe9qIE1A
1IDMFlNvij/rM1n7BNVNQB1rFSSwkI0/nJbi6KB9TkB0HdJwTGaQP4zJBUfs
Ik9AQPV66egkkj/iQSI0QtZPQKg9CjlfO5Q/8mdUAc0+UECwY9RCGmGWP6ZR
FDB+mVBAmQgxkqLxmD96IyEXh/JQQA4eKUcJuZs/JADj7pBFUUByechaYpGe
P4F/IQ6gn1FAZBKCsxL6oD+0CRUesPNRQHfVFAaTtaI/mjaFdcVOUkAnBtxw
JsSkP59LQoUyqFJA5GXCCG77pj96a7SFoPtSQMQoP+YrPak/CC6jzRNWU0Cf
sGaqdOirP2z7RgaIqlNAr+p5qNeorj8yFFD6//9TQCs28CIf57A/NEymqg==

                   "]]}, 
                 Annotation[#, "Charting`Private`Tag$54041477#1"]& ]}}, {}}, {
             DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
              AxesOrigin -> {0, 0}, FrameTicks -> {{{}, {}}, {{}, {}}}, 
              GridLines -> {None, None}, DisplayFunction -> Identity, 
              PlotRangePadding -> {{
                 Scaled[0.1], 
                 Scaled[0.1]}, {
                 Scaled[0.1], 
                 Scaled[0.1]}}, PlotRangeClipping -> True, ImagePadding -> 
              All, DisplayFunction -> Identity, AspectRatio -> 1, 
              Axes -> {False, False}, AxesLabel -> {None, None}, 
              AxesOrigin -> {0, 0}, DisplayFunction :> Identity, 
              Frame -> {{True, True}, {True, True}}, 
              FrameLabel -> {{None, None}, {None, None}}, FrameStyle -> 
              Directive[
                Opacity[0.5], 
                Thickness[Tiny], 
                RGBColor[0.368417, 0.506779, 0.709798]], 
              FrameTicks -> {{None, None}, {None, None}}, 
              GridLines -> {None, None}, GridLinesStyle -> Directive[
                GrayLevel[0.5, 0.4]], ImageSize -> 
              Dynamic[{
                Automatic, 
                 3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                  Magnification])}], 
              Method -> {
               "DefaultBoundaryStyle" -> Automatic, 
                "DefaultGraphicsInteraction" -> {
                 "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
                  "Effects" -> {
                   "Highlight" -> {"ratio" -> 2}, 
                    "HighlightPoint" -> {"ratio" -> 2}, 
                    "Droplines" -> {
                    "freeformCursorMode" -> True, 
                    "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
                "DefaultMeshStyle" -> AbsolutePointSize[6], 
                "ScalingFunctions" -> None, 
                "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& ), "CopiedValueFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& )}}, 
              PlotRange -> {{0., 80.}, {0., 0.06602663615213859}}, 
              PlotRangeClipping -> True, PlotRangePadding -> {{
                 Scaled[0.1], 
                 Scaled[0.1]}, {
                 Scaled[0.1], 
                 Scaled[0.1]}}, Ticks -> {Automatic, Automatic}}], 
            GridBox[{{
               RowBox[{
                 TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox[
                  RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"0.`", ",", "80.`"}], "}"}], "}"}], 
                  "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["\"scalar\"", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["3", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["\"Hermite\"", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["False", "SummaryItem"]}]}}, 
             GridBoxAlignment -> {
              "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
             False, GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{2}}, "Rows" -> {{Automatic}}},
              BaseStyle -> {
              ShowStringCharacters -> False, NumberMarks -> False, 
               PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
          GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
          BaselinePosition -> {1, 1}]}, 
       Dynamic[Typeset`open$$], ImageSize -> Automatic]},
     "SummaryPanel"],
    DynamicModuleValues:>{}], "]"}],
  InterpolatingFunction[{{0., 80.}}, {
   5, 7, 1, {69}, {4}, 0, 0, 0, 0, Automatic, {}, {}, False}, CompressedData["
1:eJxTTMoPSmViYGBgBGJXBgSY+MqoI/ligz2EnmCvNyshZebZt/Yt5+yvBXf9
tf+xXL32rRibQ8I0BnuGaCGHwxG5+ztXSTpM5n07n7NWweFonnLCORUVhxmf
UswbH2s4ZJUt4zNZpOsg//dzUbGBoQPH/in3zvQbO3xsMPVSe2/qoD7l8iSz
rxYOscsLb7v9tnaYtItfJZzR3uHJs7Btm5kdHeo/LL21u83JQerXl3+HOV0c
tjC7KJ/pcXXw553sfoXf3eGV2KPsO5M8HFoVDCc8EfVyUNBq2PJmhrfDLuPz
N75I+zqE2sr9/TPPz6Fi8bYJTIIBDq4a9xa1XQpwEF7LupVrSqDDA0Pd432h
QQ7rtoXcFBIPdjAK3PI5C0hvey3MdxhIW7UVa0hLBDvsV7jsVAyknXcbxZ4G
0j4fPk6slgx2CFHdeExbKtghNqrg920gvSnnBdc+xWAH9voEqQUaQPGJNzSb
9IHiiwMsU8yA4tGMVyyqgx1arTTr/YA0s1SgVgqQbvxZcbUSSP+/saChH0jX
7jihvRRIV5ZLNF0A0qVmGTd+A+mCr9v11GuCHdyyr/beqA12kH346U1nfbDD
5zABH+vGYIeTZ3RXv2kKdlBLD0m6NTnYoeHDu8Ox04IdXkLp76k3VtwF0my3
D/bGTg92EOw/9dtkIdAc58uZPKuDHTS/377+eEuwQzwb74lzF4MdDJrZUp6/
CHaApI4QBwDjFPCU
   "], {Developer`PackedArrayForm, {0, 2, 4, 6, 8, 10, 12, 14, 16, 18, 20, 22,
     24, 26, 28, 30, 32, 34, 36, 38, 40, 42, 44, 46, 48, 50, 52, 54, 56, 58, 
    60, 62, 64, 66, 68, 70, 72, 74, 76, 78, 80, 82, 84, 86, 88, 90, 92, 94, 
    96, 98, 100, 102, 104, 106, 108, 110, 112, 114, 116, 118, 120, 122, 124, 
    126, 128, 130, 132, 134, 136, 138}, CompressedData["
1:eJwlyX841AcAx/Hrtl0Ulx9xisuD1GnNspCh70ePX6vnKcLVlCs/ys++3Dk/
+qHaKUvMPX7NlbtLyjZ92zeX36ybKCv69aCl9ZydojSjdGOJZPc8++P9x+t5
20WnhOxfwGAw8vSZMPcoBdEcPBjytnDIHCRGFtmZ1sZy0DZ1o2rt4UFiQZxg
+8IkDnbUz3W4Hx0kLj4vNp+KWoZPhsiLLwaeEqeCYlc9z7aGhMz4WLN7iKAN
JUZhPVyU+w2+OvFumJCPXIoqk9ihTJRzMljxkmjbaJxiKV2J5tNmq/7VjhG/
bO5ObrLjIXT7k5YtryeI2aKHzvLQtZixGmFzNf8Qle+XNtqnuGB0Ub5jbcI0
oWPfq3FPc8PYg11ZrvNzxC77Au+YfZ7Y0/ZX0NYkJk7eLF3j5ukDiud1cIec
Be742Zd8nS9mS/ocj7cuxrmoaPXL8c3gn5vuiXlriqdWdKDsUTByjL/esNKH
g/k6g8mhx3ws4a6uUi9agYwCV8IzOALKijR+9V4HyAb7BJKQaAwIh2/ff81D
fPcdhyw6DpyPsr+dYK6DJpE/dzU/GQn+/Vk6iSvqb1R+x6XEiP7twdXIdZ7Q
VQdoSd9DmLaSEl2UD+6mSxQu675BZmp/rpmDP9zrGPMZqpMoPt/JKKvdAqdE
HbM0Ig+vLPa6+HUFI4tVfsdUXYj+D7XvGUw+ttr96vfis+9xpLDt6MzqXZBW
rDi++2o59sesaWxyicS1iMqA2bbzcFQ9C18yEQPCIFwQN16FZyaxHZmx8ehz
SxxhsyiwR8603KVJHExnP1QYUPD2uZwWpyIhJaxm1iymICs2L2TWkcjvyA9v
MaaQne6hUTaQ4K4ndYEmFMZSbMK/bCbh1HH95iMzCnKDDtbvrSTEl0I1kxwK
Wa63Woyukyj4+/4f5lwKr3/QfO7fSeKYdZh6vT0FQZN1wrFuEjsiR3lVfArX
5ryqhj+QUOeeWZBymgJlwxPL1icjUfGku1RN4d6saKUsPhkh5CZDSx2F2OaU
hcPKZPhLmcu8zWmM5T+WaqOEmDdIKB/XW1SzusgjWoij2hLbiqU0eAV0SZHe
1fYnqoMtaPzMviEb1TtpyN2NaUmjxyNe6RsjhOqLms46vU+bKKsUeucYOb2y
tKJh5dXbsG2fEPLzDY6Hl9EQOwfcY+wXIjCDf2BgOY0Am3ejtXoHKXgH2nk0
rrSfS7p0QIiAI13bL7vTWNuQK7gg1n9BoK3cj8aTx0HtysNCRPrWPyoMoZHj
K5XJJUJY2G40EmlpvAnbYGZ8W4iikC2m0kn9HzcJkfUKMbzzfx+aEnadrRNh
k6XAb2aahq9C/WygQYT4IIFB3ByN5SWurvbNIvgs7y1i8a8gsEeT+HZYhLSK
T/NO0FdQ6cPn2JulYraxrkzLqsFP2+S5F5AKlnP9Tn9DFdrjlvp/dSsV7Pw9
LRMZKvzJ8MhsdRNj8RstYTuiAnFqsHTJj2L8B/Mz+mI=
    "]}, {Automatic}],
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output",
 CellChangeTimes->{{3.79052505680584*^9, 3.790525146492412*^9}, 
   3.790525233214095*^9, 3.7906171188344097`*^9, 3.790617223846408*^9, 
   3.790617337939409*^9, 3.7906174020974073`*^9, 3.790617521326473*^9, {
   3.7906178313594103`*^9, 3.790617868160409*^9}, 3.7906440259387217`*^9, 
   3.790644103502672*^9, 3.7906441392766705`*^9, 3.79064417580167*^9, 
   3.790644208803672*^9, 3.7906444446096725`*^9, {3.790644587505718*^9, 
   3.79064462462367*^9}, 3.7906448629976707`*^9, 3.793017889424821*^9, 
   3.7932866275598693`*^9},
 CellLabel->
  "Out[860]=",ExpressionUUID->"ea27d6da-6e93-4db7-b6f2-765b009b069b"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{{}, {}, 
       TagBox[
        {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
         LineBox[CompressedData["
1:eJwVjntUjAkYxrsnoU5sbVeJVopKZFfK+2Jqprk0882JShq1g6ymC03lMomE
KEQXWUlSuRzCoI6m9dmyadANG411q4bKdLHVSGq+nf3jOc/5nec85/zm/BrP
36yno6PD0eb/Xix3MtTRoSHhumvcWK4kj560ylikS8PGXTtXhNUpyc6wafrh
ejQMlKdIrsqUZF7fqE6VAQ1XbE3WsCuVpNpUPhFjQkPPikS9U7lKsjYofuSl
BQ2NneKm2gmUJOOFrOuGMw1l1kIbz+FuMvJdcN1GFg2dTTg+ofbd5Gwf52OW
52h4mn9jtJLTSY43e1sJe2nYdWfyOFn0nqxXl+/2XOqPHqsOJxX1vCFthXc+
Bx/0x5f9Hg8buAoyx0TfzqzNH+c8vdm8aaSdzBsZDHOcG4DStKBWM+I5eWiH
73ZpYgAuza7qj01tIfNc5XTF/QDkS/ZJLz5vJL3mj7iFmdPxiWXG5uEzf5Kq
iI0tsRvouGVBguPaqrtk3nxXtv4lOjI/uMzc+q2EfOqd2z74lY7bmrj13TtO
g+NeX8cdaxjYm/N6TwjeBgPTjBRWPgNPqH4eff/hAfzt6na5XMnAGZ8vdp7T
bYT6DIvCfM9A5B/aGJpY0Qw4tzD/n/2BmCkbij/d/wwU3yP495oC0Se9I2U/
sx30revs+mczsSqxPFMw2AE28oMPLiQwMYSfLoYDb4Bz+8hclYyJ5Wlr+O2i
92De6ZZ3bDoLD8RUxxn5dsIQc8bDh2EszF0J1yWqLvgjgNckKWOhWya3Q5yn
BJvDnt1Zoyz0jm47siXyE+TqEjWeq9gYvih6Q/H0Xih6YFa8MJeNqsy42y1v
++CUhXv4lS42zgrXfE2/pILy4uyXMncObppVKpAQA0CPPxLlvI+Dh269Lqs2
GwKj3Q1X5z3lYDI7wS340xBIrYRNZZZBWOkkv3yr5gsMfDs3uSc6CM/Ur+8x
LfkXAiyt+3ukQWgZqv7FJHkY3FO8+q4ZcDGg+jFLXzACSyyyK4wILppNvRJf
smwUnNHf98NZLjoUso5qpqrhkrTonUU/FzuHfooO+6KGUg+bObF2PFzmN21t
SONXWO7iHSbx5yEEuxryb40BvY+afBLLw4KKademF3wDoXxb+pZcHqapxoSi
mHF49Ljs2MJaHtpM2r99xP8Oy3v37vTr5CFTl/Nbg+sEOLVNaT1uTGAD4ueD
mgngv46qNPUkcIAp8ljdPQkn9cJFz9cSWMkozbhQo4ER3nkHyToCq8oVMsF9
DYSe72qdF6L9680ctq3TgIOvyDs5lMD22gNRBXINXEtK1fwYTqDR4s0rs15p
oKHnfI4gksB11i5jYrUGJpq77/Ru0+5912MYXhRE2i+IPhVDoAX9Y6nhMgrq
Y2KtV4gIdChzUNQtp+DoFHVqdiyBXoITDL9VFFitNqZ7JBAoeJbg7MWjwOvu
gg5xEoHSmiXvbOMoyNePy7JPJrDGSmTZsZ2CMULq16DlBnEZpyCJAnLAp9Rq
J4EK9x9qzVMpYLuwY2p2a30uqgsNsym4mZxjL9yj9dHxaK07QcHMv160mEoI
tImINt6XS4EiKmJpRKrWx+pV0vjvFPjdvPDRcC+BPmLz69XFFJRolIWVWg5o
Y3SLSykw4LiyQtII5Lvvt/WqoCD6bNwkpeX1Wff4g1co+A8v9UZx
          "]]},
        Annotation[#, "Charting`Private`Tag$54041559#1"]& ], 
       TagBox[
        {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
         LineBox[CompressedData["
1:eJwVx3k41HkcwHEhamd1jGeJEDFPNaRZTLmm70fNgRnMz1NpVjatjX0MXTbZ
GlcP6TCOZrQ25WgppafaSZSOrzWyzZZikSMlVxpjML9B7W6y9o/3835eDt/t
D91raGBgEDTf//9atXqhgQEbToW7xsfO6PHpfMuM9QvYwPro1eCt1+MB0ZdG
4YZsoDEdbCiTeiwfnTaoMWZDqirnTZVaj2coqk/ixWwg832Ltb16/CB4/1Qn
lQ2zE7GUQ0o99m+/P3iTxob1dTJpSp4eR/Zta9jNZ4OtYtO5Croer/KmSS0u
sqGfFVRqFkzif54zLaPUbAivvZUVnqbDypmKowwPDkgVJ4kPNZN4ZVS1Zlsm
B+pU411V9yZw3mIjm6WtHHh9Z+svTMdxLJ+aENk7csHHR9O3TzyGTxzyPahI
4IKC5uOx+8EoltNVvJ5HXOD5JnRq6GrstmbKWbSMB49D7SZ2JY3gsYjdL+J3
8eB1xPm1CYPDWL6GLjC6woPs/lKuW9gQfsaUvZz4wAOnbbmbja8NYPsUX/tD
W/2BVWZ+JsC6HxtTMo7wC/yhY4fmTnXbG9xBd66sGPaHKK8kTXrGK6zMoBYW
MALgoaG5seGBLgyOhQW96QFgfLWhMtO6A/f8GxF6rzkA9p4Yj8ifa8VGVg02
2lWBcJdppvXxb8bWqsz6sgOBAHPXqcrqJhx0+5Tj2P1A2DBsY9dZUI+XDTjL
pWZ8qP3cceGR9jaeDFzS2CjiQ1N6d5Uushg/5AqbJeV8MPS82Wzfl4+ssxhD
Z6b50FPj7G+V+RuSLSDqGH4CWG7SOeJS9RBdqF9a7CITgPz47dZz0Y/RWapr
+NVBAZx0dR4RtT9FFcXZnfddg0DSrRTmjrQg3v5Te2hpQdCozNrs6tiOTI42
XXN6FgQH21TqLFonUlhGNZdbBIOsNFJVbNGDxv++OHssJhhqKleq9nJeI66F
lfa9Ihh2hb1dXmr7FrkecRu9bhwCO3c0PbGo7Ufu1OzLJkQIXC63Kd3oMYho
wPHtLwqBn8rsnWorh9AVxYU+qjYEpigs9wSfd+jSBmuHeBshdLlYe1MUI8hr
LVMk4QihaGjGVMpVI97o3OzTeCGsM7lMh79GUZQq9ni0TAh3f6dt/mrLGPrj
z3KpywMhyL8Rd0teaJGXOiWJNSCEQHuOua3fBFrduqglx5SA6XEHb/Ptkyj0
1Z4bFAYBqdWL6hkrdCjfMDyubTsBZmtaKnKbdWhKWGIn2UHAybiP07UtOrSz
ZLDFKYwAkTLZ822bDtn5xjETdxLATDwvZ/To0PXDyZ9XhBPAcP9Q2fJOh5re
l+R9G0nAkOdyvyUGJPr0fKhaHUtAh3zaKdWNRJG262LOiglYJrB4VMEkkVIc
b+UTRwC6Gx3wzJNEpxfNJGfHEzCelrfRCpHIcospb8MBArxovbEKPonc7qzr
/vEwAZ68Sa+B70lUYLTvjG0iAblfhEyb/kCij4SC1TTvxinlpfViEuFx70uW
SQRoitRtSQdJJFgrENcdJYAWM52zJIVEtxLzbKOOEaAsednjnk4i88ftLygS
Appy6leIMkjUsyfCIyKZAFntldhfT5OIdavs3cIUAsbSylKeSElU+nm48Ma8
e1ddzNDmkcg4iM4PSyVgaVehhConUUzRvtm5eUs0Z6M3/Uyi/wDqp1FY
          "]]},
        Annotation[#, "Charting`Private`Tag$54041559#2"]& ]}, {}}, {{}, {{
        {RGBColor[0, 0, 1], PointSize[0.011000000000000001`], 
         AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGCQB2IQDQEuDu0ex1olY2/vB3MbXBy+LOKcZll/E8JncHWY
wS44a7byA6i8q8MC4Qwmx/snoPJuDomf95ZqbzgFlXdzWLfoQL1azTGovLvD
cbva1/vFoPwGd4dv376/fKx9GCrv4TD1V4H72ZwdUHkPh32fT8zxuLTAHiLv
6cB8TC64ffUuCL/B06FyTW+b6b9LUHkvh8+/Zh2O9TsDlfdycOBQtLPUvQqV
93Y4Im0/6+2Vu1B5b4eb5d93JHU8gMr7OGgxWHnzyT6Gyvs4cCcYlVu6PoHK
+zosY5NRnCT6Girv65BycLrCx6b3UHk/h2n6zEHaIh+g8n4O35R2h0ptgPIZ
/B1u76jInhz7BSrv78D9re2yhQOUzxDgcK3CPfHY5R8QvkOAg8IkaatpB35B
1Qc4fJxrNbnpKZR/AMjnzbC+/OQvVH+gg9dyiX9rBf5D9Qc6rC4+FFlvy+AA
0R/oUPvqr6PCJgYHAMyammw=
          "]]}, 
        {RGBColor[1, 0, 0], PointSize[0.011000000000000001`], 
         AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGCQB2IQDQEuDmVvDD+fav6+H8xtcHGYa7iUc+nebxA+g6tD
WZ7n5ZVSX6Hyrg4vljLfkYv/BJV3czilWK3u4PQeKu/mcJ9hhqnSkTdQeXeH
HRIPRI+9ewWVd3colhDvElF7DZX3cHh21fbCgz8PofIeDjd2v405pncPKu/p
sDC/uKvV+zZU3tOBUfKc6Ja1V6DyXg47vp2NeuV5Girv5ZAtNLNpovxGqLy3
wySH5bPVpZqg8t4ODytms7bFHrSHyPs4dPO9Y9Z4cxzCb/BxSOXet0G55wRU
3tdBctPzDT0J16Hyvg6N1lOyg8JvQeX9HOasfKLGbn8HKu/nYJIUo7c14QFU
3t9hTSLXnIlaj6Hy/g45mxvZPe9D+QwBDtcSXh579/U5hO8Q4JDu+D/eq+sV
VH2Aw16l1EvGrW8g/AMBDtmcX8vnBryF6g9E5TsEOmzU+vRB5fUHqP5AB1/+
hDzeKR/tAWKLnoI=
          "]]}}, {
        {RGBColor[0, 0, 1], PointSize[0.011000000000000001`], 
         AbsoluteThickness[1.6]}, 
        {RGBColor[1, 0, 0], PointSize[0.011000000000000001`], 
         AbsoluteThickness[1.6]}, {}, {}, {}}, {
        {RGBColor[0, 0, 1], PointSize[0.011000000000000001`], 
         AbsoluteThickness[1.6]}, 
        {RGBColor[1, 0, 0], PointSize[0.011000000000000001`], 
         AbsoluteThickness[1.6]}, {}, {}, {}}}, {{}, {}}}}, InsetBox[
     TemplateBox[{
      "\"1900 cohort without healthcare\"","\"1940 cohort with healthcare\""},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "0", ",", "1"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.7, 0.2}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{40.0000006122449, -2.302585092994046},
   CoordinatesToolOptions:>{"DisplayFunction" -> ({
       Part[#, 1], 
       Exp[
        Part[#, 2]]}& ), "CopiedValueFunction" -> ({
       Part[#, 1], 
       Exp[
        Part[#, 2]]}& )},
   DisplayFunction->Identity,
   Frame->{{True, True}, {True, True}},
   FrameLabel->{{
      FormBox["\"Mortality (%)\"", TraditionalForm], None}, {
      FormBox["\"Age (years)\"", TraditionalForm], None}},
   FrameTicks->FrontEndValueCache[{{Quiet[
        Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , 
       Charting`ScaledFrameTicks[{Log, Exp}]}, {Automatic, 
       Charting`ScaledFrameTicks[{
        Identity, Identity}]}}, {{{{-2.3025850929940455`, 
         FormBox[
          TagBox[
           InterpretationBox["\"0.1\"", 0.1, AutoDelete -> True], 
           NumberForm[#, {
             DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
         FormBox[
          TagBox[
           InterpretationBox["\"0.5\"", 0.5, AutoDelete -> True], 
           NumberForm[#, {
             DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {0., 
         FormBox["1", TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
         FormBox["5", TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {2.302585092994046, 
         FormBox["10", TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {-2.995732273553991, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-2.8134107167600364`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-2.659260036932778, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-2.5257286443082556`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-2.4079456086518722`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-0.916290731874155, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {0.6931471805599453, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {1.791759469228055, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {2.995732273553991, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {3.4011973816621555`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {3.6888794541139363`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {3.912023005428146, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {4.0943445622221, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {4.248495242049359, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {4.382026634673881, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {4.499809670330265, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {4.605170185988092, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}}, {{-2.3025850929940455`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {0., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {2.302585092994046, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {-2.995732273553991, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-2.8134107167600364`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-2.659260036932778, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-2.5257286443082556`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-2.4079456086518722`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-0.916290731874155, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {0.6931471805599453, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {1.791759469228055, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {2.995732273553991, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {3.4011973816621555`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {3.6888794541139363`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {3.912023005428146, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {4.0943445622221, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {4.248495242049359, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {4.382026634673881, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {4.499809670330265, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {4.605170185988092, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}}}, {Automatic, {{40., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {50., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {60., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {70., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {30., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {32., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {34., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {36., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {38., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {42., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {44., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {46., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {48., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {52., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {54., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {56., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {58., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {62., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {64., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {66., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {68., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {72., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {74., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {76., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {78., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {80., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}}}}],
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   ImageSize->{671., Automatic},
   Method->{
    "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None},
   PlotRange->NCache[{{40.0000006122449, 69.9999993877551}, {-Log[10], 
       Log[10]}}, {{40.0000006122449, 69.9999993877551}, {-2.302585092994046, 
     2.302585092994046}}],
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {0, 0}},
   Ticks->{Automatic, Quiet[
      Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& }],
  InterpretTemplate[Legended[
    Graphics[{{{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[1.6], 
            RGBColor[0, 0, 1]], 
           Line[CompressedData["
1:eJwVjntUjAkYxrsnoU5sbVeJVopKZFfK+2Jqprk0882JShq1g6ymC03lMomE
KEQXWUlSuRzCoI6m9dmyadANG411q4bKdLHVSGq+nf3jOc/5nec85/zm/BrP
36yno6PD0eb/Xix3MtTRoSHhumvcWK4kj560ylikS8PGXTtXhNUpyc6wafrh
ejQMlKdIrsqUZF7fqE6VAQ1XbE3WsCuVpNpUPhFjQkPPikS9U7lKsjYofuSl
BQ2NneKm2gmUJOOFrOuGMw1l1kIbz+FuMvJdcN1GFg2dTTg+ofbd5Gwf52OW
52h4mn9jtJLTSY43e1sJe2nYdWfyOFn0nqxXl+/2XOqPHqsOJxX1vCFthXc+
Bx/0x5f9Hg8buAoyx0TfzqzNH+c8vdm8aaSdzBsZDHOcG4DStKBWM+I5eWiH
73ZpYgAuza7qj01tIfNc5XTF/QDkS/ZJLz5vJL3mj7iFmdPxiWXG5uEzf5Kq
iI0tsRvouGVBguPaqrtk3nxXtv4lOjI/uMzc+q2EfOqd2z74lY7bmrj13TtO
g+NeX8cdaxjYm/N6TwjeBgPTjBRWPgNPqH4eff/hAfzt6na5XMnAGZ8vdp7T
bYT6DIvCfM9A5B/aGJpY0Qw4tzD/n/2BmCkbij/d/wwU3yP495oC0Se9I2U/
sx30revs+mczsSqxPFMw2AE28oMPLiQwMYSfLoYDb4Bz+8hclYyJ5Wlr+O2i
92De6ZZ3bDoLD8RUxxn5dsIQc8bDh2EszF0J1yWqLvgjgNckKWOhWya3Q5yn
BJvDnt1Zoyz0jm47siXyE+TqEjWeq9gYvih6Q/H0Xih6YFa8MJeNqsy42y1v
++CUhXv4lS42zgrXfE2/pILy4uyXMncObppVKpAQA0CPPxLlvI+Dh269Lqs2
GwKj3Q1X5z3lYDI7wS340xBIrYRNZZZBWOkkv3yr5gsMfDs3uSc6CM/Ur+8x
LfkXAiyt+3ukQWgZqv7FJHkY3FO8+q4ZcDGg+jFLXzACSyyyK4wILppNvRJf
smwUnNHf98NZLjoUso5qpqrhkrTonUU/FzuHfooO+6KGUg+bObF2PFzmN21t
SONXWO7iHSbx5yEEuxryb40BvY+afBLLw4KKademF3wDoXxb+pZcHqapxoSi
mHF49Ljs2MJaHtpM2r99xP8Oy3v37vTr5CFTl/Nbg+sEOLVNaT1uTGAD4ueD
mgngv46qNPUkcIAp8ljdPQkn9cJFz9cSWMkozbhQo4ER3nkHyToCq8oVMsF9
DYSe72qdF6L9680ctq3TgIOvyDs5lMD22gNRBXINXEtK1fwYTqDR4s0rs15p
oKHnfI4gksB11i5jYrUGJpq77/Ru0+5912MYXhRE2i+IPhVDoAX9Y6nhMgrq
Y2KtV4gIdChzUNQtp+DoFHVqdiyBXoITDL9VFFitNqZ7JBAoeJbg7MWjwOvu
gg5xEoHSmiXvbOMoyNePy7JPJrDGSmTZsZ2CMULq16DlBnEZpyCJAnLAp9Rq
J4EK9x9qzVMpYLuwY2p2a30uqgsNsym4mZxjL9yj9dHxaK07QcHMv160mEoI
tImINt6XS4EiKmJpRKrWx+pV0vjvFPjdvPDRcC+BPmLz69XFFJRolIWVWg5o
Y3SLSykw4LiyQtII5Lvvt/WqoCD6bNwkpeX1Wff4g1co+A8v9UZx
            "]]}, "Charting`Private`Tag$54041559#1"], 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[1.6], 
            RGBColor[1, 0, 0]], 
           Line[CompressedData["
1:eJwVx3k41HkcwHEhamd1jGeJEDFPNaRZTLmm70fNgRnMz1NpVjatjX0MXTbZ
GlcP6TCOZrQ25WgppafaSZSOrzWyzZZikSMlVxpjML9B7W6y9o/3835eDt/t
D91raGBgEDTf//9atXqhgQEbToW7xsfO6PHpfMuM9QvYwPro1eCt1+MB0ZdG
4YZsoDEdbCiTeiwfnTaoMWZDqirnTZVaj2coqk/ixWwg832Ltb16/CB4/1Qn
lQ2zE7GUQ0o99m+/P3iTxob1dTJpSp4eR/Zta9jNZ4OtYtO5Croer/KmSS0u
sqGfFVRqFkzif54zLaPUbAivvZUVnqbDypmKowwPDkgVJ4kPNZN4ZVS1Zlsm
B+pU411V9yZw3mIjm6WtHHh9Z+svTMdxLJ+aENk7csHHR9O3TzyGTxzyPahI
4IKC5uOx+8EoltNVvJ5HXOD5JnRq6GrstmbKWbSMB49D7SZ2JY3gsYjdL+J3
8eB1xPm1CYPDWL6GLjC6woPs/lKuW9gQfsaUvZz4wAOnbbmbja8NYPsUX/tD
W/2BVWZ+JsC6HxtTMo7wC/yhY4fmTnXbG9xBd66sGPaHKK8kTXrGK6zMoBYW
MALgoaG5seGBLgyOhQW96QFgfLWhMtO6A/f8GxF6rzkA9p4Yj8ifa8VGVg02
2lWBcJdppvXxb8bWqsz6sgOBAHPXqcrqJhx0+5Tj2P1A2DBsY9dZUI+XDTjL
pWZ8qP3cceGR9jaeDFzS2CjiQ1N6d5Uushg/5AqbJeV8MPS82Wzfl4+ssxhD
Z6b50FPj7G+V+RuSLSDqGH4CWG7SOeJS9RBdqF9a7CITgPz47dZz0Y/RWapr
+NVBAZx0dR4RtT9FFcXZnfddg0DSrRTmjrQg3v5Te2hpQdCozNrs6tiOTI42
XXN6FgQH21TqLFonUlhGNZdbBIOsNFJVbNGDxv++OHssJhhqKleq9nJeI66F
lfa9Ihh2hb1dXmr7FrkecRu9bhwCO3c0PbGo7Ufu1OzLJkQIXC63Kd3oMYho
wPHtLwqBn8rsnWorh9AVxYU+qjYEpigs9wSfd+jSBmuHeBshdLlYe1MUI8hr
LVMk4QihaGjGVMpVI97o3OzTeCGsM7lMh79GUZQq9ni0TAh3f6dt/mrLGPrj
z3KpywMhyL8Rd0teaJGXOiWJNSCEQHuOua3fBFrduqglx5SA6XEHb/Ptkyj0
1Z4bFAYBqdWL6hkrdCjfMDyubTsBZmtaKnKbdWhKWGIn2UHAybiP07UtOrSz
ZLDFKYwAkTLZ822bDtn5xjETdxLATDwvZ/To0PXDyZ9XhBPAcP9Q2fJOh5re
l+R9G0nAkOdyvyUGJPr0fKhaHUtAh3zaKdWNRJG262LOiglYJrB4VMEkkVIc
b+UTRwC6Gx3wzJNEpxfNJGfHEzCelrfRCpHIcospb8MBArxovbEKPonc7qzr
/vEwAZ68Sa+B70lUYLTvjG0iAblfhEyb/kCij4SC1TTvxinlpfViEuFx70uW
SQRoitRtSQdJJFgrENcdJYAWM52zJIVEtxLzbKOOEaAsednjnk4i88ftLygS
Appy6leIMkjUsyfCIyKZAFntldhfT5OIdavs3cIUAsbSylKeSElU+nm48Ma8
e1ddzNDmkcg4iM4PSyVgaVehhConUUzRvtm5eUs0Z6M3/Uyi/wDqp1FY
            "]]}, "Charting`Private`Tag$54041559#2"]}}, {}}, {{}, {{{
          Directive[
           PointSize[0.011000000000000001`], 
           AbsoluteThickness[1.6], 
           RGBColor[0, 0, 1]], 
          Point[CompressedData["
1:eJxTTMoPSmViYGCQB2IQDQEuDu0ex1olY2/vB3MbXBy+LOKcZll/E8JncHWY
wS44a7byA6i8q8MC4Qwmx/snoPJuDomf95ZqbzgFlXdzWLfoQL1azTGovLvD
cbva1/vFoPwGd4dv376/fKx9GCrv4TD1V4H72ZwdUHkPh32fT8zxuLTAHiLv
6cB8TC64ffUuCL/B06FyTW+b6b9LUHkvh8+/Zh2O9TsDlfdycOBQtLPUvQqV
93Y4Im0/6+2Vu1B5b4eb5d93JHU8gMr7OGgxWHnzyT6Gyvs4cCcYlVu6PoHK
+zosY5NRnCT6Girv65BycLrCx6b3UHk/h2n6zEHaIh+g8n4O35R2h0ptgPIZ
/B1u76jInhz7BSrv78D9re2yhQOUzxDgcK3CPfHY5R8QvkOAg8IkaatpB35B
1Qc4fJxrNbnpKZR/AMjnzbC+/OQvVH+gg9dyiX9rBf5D9Qc6rC4+FFlvy+AA
0R/oUPvqr6PCJgYHAMyammw=
           "]]}, {
          Directive[
           PointSize[0.011000000000000001`], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0, 0]], 
          Point[CompressedData["
1:eJxTTMoPSmViYGCQB2IQDQEuDmVvDD+fav6+H8xtcHGYa7iUc+nebxA+g6tD
WZ7n5ZVSX6Hyrg4vljLfkYv/BJV3czilWK3u4PQeKu/mcJ9hhqnSkTdQeXeH
HRIPRI+9ewWVd3colhDvElF7DZX3cHh21fbCgz8PofIeDjd2v405pncPKu/p
sDC/uKvV+zZU3tOBUfKc6Ja1V6DyXg47vp2NeuV5Girv5ZAtNLNpovxGqLy3
wySH5bPVpZqg8t4ODytms7bFHrSHyPs4dPO9Y9Z4cxzCb/BxSOXet0G55wRU
3tdBctPzDT0J16Hyvg6N1lOyg8JvQeX9HOasfKLGbn8HKu/nYJIUo7c14QFU
3t9hTSLXnIlaj6Hy/g45mxvZPe9D+QwBDtcSXh579/U5hO8Q4JDu+D/eq+sV
VH2Aw16l1EvGrW8g/AMBDtmcX8vnBryF6g9E5TsEOmzU+vRB5fUHqP5AB1/+
hDzeKR/tAWKLnoI=
           "]]}}, {{
          Directive[
           PointSize[0.011000000000000001`], 
           AbsoluteThickness[1.6], 
           RGBColor[0, 0, 1]]}, {
          Directive[
           PointSize[0.011000000000000001`], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0, 0]]}, {}, {}, {}}, {{
          Directive[
           PointSize[0.011000000000000001`], 
           AbsoluteThickness[1.6], 
           RGBColor[0, 0, 1]]}, {
          Directive[
           PointSize[0.011000000000000001`], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0, 0]]}, {}, {}, {}}}, {{}, {}}}}, {
     DisplayFunction -> Identity, 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None}, DisplayFunction -> Identity, DisplayFunction -> Identity, 
      Ticks -> {Automatic, Quiet[
         Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& }, 
      AxesOrigin -> {
       40.00000061224489655842262436635792255402`15.954589770191003, \
-2.302585092994046}, FrameTicks -> {{Quiet[
          Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , 
         Charting`ScaledFrameTicks[{Log, Exp}]}, {Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
      GridLines -> {None, None}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {0, 0}}, PlotRangeClipping -> True, ImagePadding -> 
      All, DisplayFunction -> Identity, 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None, "ClippingRange" -> {{{40.0000006122449, 
         69.9999993877551}, {-1.2476600899587729`, 1.978988001960451}}, {{
         40.0000006122449, 69.9999993877551}, {-1.2476600899587729`, 
         1.978988001960451}}}}, DisplayFunction -> Identity, AspectRatio -> 
      GoldenRatio^(-1), Axes -> {True, True}, AxesLabel -> {None, None}, 
      AxesOrigin -> {40.0000006122449, 0}, 
      CoordinatesToolOptions -> {"DisplayFunction" -> ({
          Part[#, 1], 
          Exp[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          Part[#, 1], 
          Exp[
           Part[#, 2]]}& )}, DisplayFunction :> Identity, 
      Frame -> {{True, True}, {True, True}}, 
      FrameLabel -> {{"Mortality (%)", None}, {"Age (years)", None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None}, PlotRange -> {{40.0000006122449, 69.9999993877551}, {-Log[10], 
         Log[10]}}, PlotRangeClipping -> True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {Automatic, Automatic}}, 
      Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         RGBColor[0, 0, 1]], 
        Directive[
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         RGBColor[1, 0, 0]]}, {
       "1900 cohort without healthcare", "1940 cohort with healthcare"}, 
       LegendMarkers -> None, LabelStyle -> {}, LegendLayout -> "Column"]], {
     0.7, 0.2}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{{3.79052505680584*^9, 3.790525146492412*^9}, 
   3.790525233214095*^9, 3.7906171188344097`*^9, 3.790617223846408*^9, 
   3.790617337939409*^9, 3.7906174020974073`*^9, 3.790617521326473*^9, {
   3.7906178313594103`*^9, 3.790617868160409*^9}, 3.7906440259387217`*^9, 
   3.790644103502672*^9, 3.7906441392766705`*^9, 3.79064417580167*^9, 
   3.790644208803672*^9, 3.7906444446096725`*^9, {3.790644587505718*^9, 
   3.79064462462367*^9}, 3.7906448629976707`*^9, 3.793017889424821*^9, 
   3.793286627838801*^9},
 CellLabel->
  "Out[862]=",ExpressionUUID->"2ab97eb3-93b7-4663-95ee-3103ff6608b7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"plo2", " ", "=", " ", 
    RowBox[{"ListLogPlot", "[", 
     RowBox[{
      RowBox[{"{", " ", 
       RowBox[{
        RowBox[{"Transpose", "[", 
         RowBox[{"{", 
          RowBox[{"ages", ",", 
           RowBox[{"100", " ", "mort00"}]}], "}"}], "]"}], ",", 
        RowBox[{"Transpose", "[", 
         RowBox[{"{", 
          RowBox[{"ages", ",", 
           RowBox[{"100", "mort40"}]}], "}"}], "]"}]}], "}"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Blue", ",", "Red"}], "}"}]}], ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", " ", 
        RowBox[{
         RowBox[{"10", "^", 
          RowBox[{"-", "1"}]}], ",", 
         RowBox[{"10", "^", "1"}]}], "}"}]}], ",", 
      RowBox[{"PlotLegends", "\[Rule]", 
       RowBox[{"Placed", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"\"\<1900 cohort\>\"", ",", "\"\<1940 cohort\>\""}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"0.5", ",", "0.2"}], "}"}]}], "]"}]}]}], "]"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{".16", "/", ".53"}], ")"}], "*", 
        RowBox[{"x", "^", ".53"}]}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{".19", "/", ".6"}], ")"}], "*", 
        RowBox[{"x", "^", ".6"}]}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{".19", "/", ".61"}], ")"}], "*", 
        RowBox[{"x", "^", ".6"}]}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{".14", "/", ".56"}], ")"}], "*", 
        RowBox[{"x", "^", ".56"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<Spending (h)\>\"", ",", "\"\<Efficacy: g(h)\>\""}], 
       "}"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"SwatchLegend", "[", 
       RowBox[{"{", 
        RowBox[{
        "\"\<Netherlands\>\"", ",", "\"\<UK\>\"", ",", "\"\<US\>\"", ",", 
         "\"\<Bulgaria\>\""}], "}"}], "]"}]}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{".19", "/", ".61"}], ")"}], "*", 
        RowBox[{"x", "^", ".61"}]}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{".19", "/", ".6"}], ")"}], "*", 
        RowBox[{"x", "^", ".6"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", ".3"}], "}"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<Spending (h)\>\"", ",", "\"\<Efficacy: g(h)\>\""}], 
       "}"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"SwatchLegend", "[", 
       RowBox[{"{", 
        RowBox[{"\"\<US\>\"", ",", "\"\<UK\>\""}], "}"}], "]"}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6769043797086787`*^9, 3.6769044100794163`*^9}, {
   3.676904453246885*^9, 3.6769044762001977`*^9}, {3.7897534577705107`*^9, 
   3.789753617470755*^9}, {3.789753652269703*^9, 3.789753686709777*^9}, {
   3.789753889401247*^9, 3.789753925956553*^9}, {3.789753973897846*^9, 
   3.789753994888039*^9}, {3.790357845007406*^9, 3.7903580717220297`*^9}, {
   3.790358175707923*^9, 3.790358189918812*^9}, {3.790358221220793*^9, 
   3.7903582332335787`*^9}, {3.790445869558249*^9, 3.790445879597322*^9}, {
   3.790445937198544*^9, 3.790446082885198*^9}, {3.790446128983738*^9, 
   3.790446130210042*^9}, {3.79044617174478*^9, 3.7904462045110283`*^9}, {
   3.790446925172876*^9, 3.790446935105206*^9}, {3.790447551809155*^9, 
   3.790447582550581*^9}, {3.790447619928589*^9, 3.7904476518675423`*^9}, {
   3.7904480210353737`*^9, 3.790448027210876*^9}, {3.790448058656392*^9, 
   3.79044816498732*^9}, {3.790448514050029*^9, 3.7904485206814747`*^9}, {
   3.790448792605938*^9, 3.7904489071498938`*^9}, {3.790448953111689*^9, 
   3.790448953335589*^9}, {3.790449001926174*^9, 3.790449039684105*^9}, {
   3.790449157909177*^9, 3.790449169174191*^9}, {3.790449468735057*^9, 
   3.790449508276491*^9}, {3.790449662070315*^9, 3.790449662758998*^9}, {
   3.790449751977827*^9, 3.790449782210393*^9}, {3.790449912475404*^9, 
   3.790449920123562*^9}, {3.7904500414457417`*^9, 3.790450085556553*^9}, {
   3.790450208478311*^9, 3.7904502122045507`*^9}, {3.790450296866826*^9, 
   3.790450300771487*^9}, {3.7904507575342617`*^9, 3.790450780535977*^9}, {
   3.7905200340420017`*^9, 3.790520067092602*^9}, {3.790520160796157*^9, 
   3.7905201613919563`*^9}, {3.790520225341083*^9, 3.7905202495074377`*^9}, 
   3.790520296811001*^9, {3.790520331278575*^9, 3.790520385742358*^9}, {
   3.790524783692706*^9, 3.790524805145993*^9}, {3.790524838550164*^9, 
   3.790524877457253*^9}, {3.790644734153741*^9, 3.7906447838376713`*^9}, {
   3.79064485773767*^9, 3.7906448600476713`*^9}, {3.79064493375574*^9, 
   3.7906449520536704`*^9}, {3.7912318451609898`*^9, 
   3.7912318618235407`*^9}, {3.7932781340435505`*^9, 
   3.7932782430365524`*^9}, {3.793280380313191*^9, 3.793280455307191*^9}, {
   3.7932815595108023`*^9, 3.793281638713827*^9}, {3.79328348580593*^9, 
   3.7932835128819304`*^9}, {3.7932855328657007`*^9, 3.793285539199769*^9}, {
   3.7932858436597977`*^9, 3.7932858507607975`*^9}, {3.7932859188258*^9, 
   3.793285925406798*^9}, {3.7932861249728756`*^9, 3.7932861317098675`*^9}, {
   3.7932866772657986`*^9, 3.7932866829817986`*^9}, {3.7932868222777967`*^9, 
   3.793286904244801*^9}, {3.7932869375247974`*^9, 3.793287000968797*^9}, {
   3.7932870366208677`*^9, 3.7932870375687985`*^9}, {3.7932870810898247`*^9, 
   3.7932870818108816`*^9}, {3.793287121194803*^9, 3.7932872113008313`*^9}, {
   3.7932872421847987`*^9, 3.7932872425707984`*^9}, {3.7932880314307823`*^9, 
   3.793288031988783*^9}, {3.7932891628347836`*^9, 3.7932891670978513`*^9}, {
   3.793289363086784*^9, 3.7932893636487827`*^9}, {3.793289512605853*^9, 
   3.793289527325852*^9}, {3.793365223991314*^9, 3.793365305776314*^9}, {
   3.7933653359693155`*^9, 3.7933654504193153`*^9}, {3.793472767019446*^9, 
   3.7934728675436907`*^9}, {3.7934728978406224`*^9, 
   3.7934728982966213`*^9}, {3.7934729437166233`*^9, 
   3.7934729457666225`*^9}, {3.8245319693826*^9, 3.8245319775024548`*^9}, {
   3.824532022474536*^9, 3.824532033246058*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"dc4a3b2a-0581-4dd2-a0dc-06f0f32e29f9"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVznk81AkDx3GkUjSFp61x5JGjHEWuDvTdGtci28jxOFKEHG2063EkNJqR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          "]]}, Annotation[#, "Charting`Private`Tag$6316#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVzHk81AkDx3HXo2m1jtjdxpF1jV1ZPLmS+GqxeiitI5UKuWkdlaVjVTTj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          "]]}, Annotation[#, "Charting`Private`Tag$6316#2"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwV02k8lIsCBnDbiSJLOjkjkrWsOZFS8tgORSoiqexxS92hDW2nO46ZE6Gp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          "]]}, Annotation[#, "Charting`Private`Tag$6316#3"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.922526, 0.385626, 0.209179], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVy3k41IkDx3FnScWin4yy7llXsYpK6VONKEKOJSlZxZY2FEuiNBZbw6DM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          "]]}, Annotation[#, "Charting`Private`Tag$6316#4"]& ]}}, {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0, 0}, FrameTicks -> {{Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, FrameLabel -> {{
        FormBox["\"Efficacy: g(h)\"", TraditionalForm], None}, {
        FormBox["\"Spending (h)\"", TraditionalForm], None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{0, 1}, {0., 0.3166666627891157}}, PlotRangeClipping -> 
     True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{"\"Netherlands\"", "\"UK\"", "\"US\"", "\"Bulgaria\""}, 
      "SwatchLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.5}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"SwatchLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.560181`", ",", "0.691569`", ",", "0.194885`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.6150173333333333, 0.25708400000000003`, 
                    0.13945266666666667`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.922526`", ",", "0.385626`", ",", "0.209179`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.922526, 0.385626, 0.209179]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.922526, 0.385626, 0.209179], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "Automatic"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.790524878851138*^9, {3.790525047185108*^9, 3.7905251479028254`*^9}, 
   3.790525233475292*^9, 3.7906171214844093`*^9, 3.7906172255834103`*^9, 
   3.7906173397744102`*^9, 3.790617402961478*^9, 3.7906175219524093`*^9, 
   3.7906440269916706`*^9, 3.7906441043076715`*^9, 3.790644140431673*^9, 
   3.790644176457671*^9, 3.79064420951867*^9, 3.7906444452906704`*^9, {
   3.790644588480675*^9, 3.790644625311672*^9}, 3.7906447896776705`*^9, 
   3.7906448636156716`*^9, 3.79064495426974*^9, {3.791231873511483*^9, 
   3.7912318798836184`*^9}, 3.793017890965417*^9, {3.793278208180552*^9, 
   3.793278244514551*^9}, {3.7932803876391907`*^9, 3.793280446314192*^9}, {
   3.7932815676618023`*^9, 3.793281639901802*^9}, {3.793283492195861*^9, 
   3.7932835136098614`*^9}, 3.793285540033699*^9, 3.7932858544517994`*^9, 
   3.7932859264537983`*^9, 3.793286132603798*^9, 3.7932866284177976`*^9, 
   3.793286685287798*^9, 3.7932869078427978`*^9, {3.793286948264798*^9, 
   3.7932870019117985`*^9}, {3.793287179413799*^9, 3.7932872119777975`*^9}, 
   3.793287243267799*^9, 3.7932880334057865`*^9, 3.793289168111782*^9, 
   3.7932893651457834`*^9, 3.7932895766537848`*^9, {3.7933654202553144`*^9, 
   3.7933654509813147`*^9}, {3.793472836247621*^9, 3.7934728987746277`*^9}, 
   3.7934729463866224`*^9, 3.824531984092251*^9, {3.824532023816334*^9, 
   3.824532034760705*^9}},
 CellLabel->"Out[5]=",ExpressionUUID->"b5c1adb0-2151-425f-972d-857198715754"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVkHk81AkDh5WUd8j7JnJMjaNIm5ZyH+Nb7eRdH+WY1CuEdeReTfLSuo1e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          "]]}, Annotation[#, "Charting`Private`Tag$6413#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVyXk81AkDx3FL5bUTdpMcy477jCW0KvQlqi0lDVntvFCYdtwxpqzcpnVU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          "]]}, Annotation[#, "Charting`Private`Tag$6413#2"]& ]}}, {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0, 0}, FrameTicks -> {{Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, FrameLabel -> {{
        FormBox["\"Efficacy: g(h)\"", TraditionalForm], None}, {
        FormBox["\"Spending (h)\"", TraditionalForm], None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{0, 0.3}, {0., 0.1537712334799848}}, PlotRangeClipping -> 
     True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{"\"US\"", "\"UK\""}, "SwatchLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.5}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"SwatchLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "Automatic"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.790524878851138*^9, {3.790525047185108*^9, 3.7905251479028254`*^9}, 
   3.790525233475292*^9, 3.7906171214844093`*^9, 3.7906172255834103`*^9, 
   3.7906173397744102`*^9, 3.790617402961478*^9, 3.7906175219524093`*^9, 
   3.7906440269916706`*^9, 3.7906441043076715`*^9, 3.790644140431673*^9, 
   3.790644176457671*^9, 3.79064420951867*^9, 3.7906444452906704`*^9, {
   3.790644588480675*^9, 3.790644625311672*^9}, 3.7906447896776705`*^9, 
   3.7906448636156716`*^9, 3.79064495426974*^9, {3.791231873511483*^9, 
   3.7912318798836184`*^9}, 3.793017890965417*^9, {3.793278208180552*^9, 
   3.793278244514551*^9}, {3.7932803876391907`*^9, 3.793280446314192*^9}, {
   3.7932815676618023`*^9, 3.793281639901802*^9}, {3.793283492195861*^9, 
   3.7932835136098614`*^9}, 3.793285540033699*^9, 3.7932858544517994`*^9, 
   3.7932859264537983`*^9, 3.793286132603798*^9, 3.7932866284177976`*^9, 
   3.793286685287798*^9, 3.7932869078427978`*^9, {3.793286948264798*^9, 
   3.7932870019117985`*^9}, {3.793287179413799*^9, 3.7932872119777975`*^9}, 
   3.793287243267799*^9, 3.7932880334057865`*^9, 3.793289168111782*^9, 
   3.7932893651457834`*^9, 3.7932895766537848`*^9, {3.7933654202553144`*^9, 
   3.7933654509813147`*^9}, {3.793472836247621*^9, 3.7934728987746277`*^9}, 
   3.7934729463866224`*^9, 3.824531984092251*^9, {3.824532023816334*^9, 
   3.824532034847221*^9}},
 CellLabel->"Out[6]=",ExpressionUUID->"af734ce8-1c53-47e4-b72b-ab35569b28ef"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "SetDirectory", "[", 
    "\"\<C:\\\\Users\\\\Paolo\\\\Dropbox\\\\research\\\\health_death\\\\\
torino\>\"", "]"}], "*)"}], "\[IndentingNewLine]", " ", 
  RowBox[{
   RowBox[{
   "SetDirectory", "[", "\"\<C:\\\\Users\\\\Yu-Jui\\\\Dropbox\\\\hplots\>\"", 
    "]"}], " ", "\[IndentingNewLine]", 
   RowBox[{
   "SetDirectory", "[", 
    "\"\<C:\\\\Users\\\\paolo\\\\Documents\\\\Dropbox\\\\research\\\\health_\
death\\\\plots\>\"", "]"}], " ", "\[IndentingNewLine]", 
   RowBox[{"Export", "[", 
    RowBox[{"\"\<mort_empirical.pdf\>\"", ",", "plo2"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Export", "[", 
    RowBox[{"\"\<mort_emp_model.pdf\>\"", ",", "plo"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.67690381812556*^9, 3.67690389034069*^9}, {
  3.6769042390236325`*^9, 3.676904258149727*^9}, {3.6769048927510233`*^9, 
  3.6769048930870423`*^9}},
 CellLabel->
  "In[866]:=",ExpressionUUID->"114f99e7-21b2-40be-ba63-7984de507ffa"],

Cell[BoxData[
 TemplateBox[{
  "SetDirectory","cdir",
   "\"Cannot set current directory to \\!\\(\\*RowBox[{\\\"\\\\\\\"C:\\\\\\\\\
\\\\\\\\Users\\\\\\\\\\\\\\\\Yu-Jui\\\\\\\\\\\\\\\\Dropbox\\\\\\\\\\\\\\\\\
hplots\\\\\\\"\\\"}]\\).\"",2,866,178,20045435914522418501,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.6769038521585064`*^9, 3.6769038933368616`*^9, 3.676904543783063*^9, 
   3.6769049013605156`*^9, 3.676905163946534*^9, 3.6769089320540457`*^9, 
   3.6769092526913843`*^9, 3.7893116045861473`*^9, 3.78931463688764*^9, 
   3.7893149672060013`*^9, 3.7893151653550873`*^9, 3.789315214401698*^9, 
   3.789315416707205*^9, 3.789315446954135*^9, 3.789315835336977*^9, 
   3.789315952173979*^9, 3.789316178701651*^9, 3.78931629084042*^9, 
   3.789316779356659*^9, 3.7893172882062893`*^9, 3.789317326858399*^9, 
   3.78931738043176*^9, 3.789317520039682*^9, {3.789317573019096*^9, 
   3.789317622404518*^9}, 3.789317658993371*^9, {3.789317689395348*^9, 
   3.7893177033214483`*^9}, {3.789317755755234*^9, 3.789317797840907*^9}, 
   3.7893178278842487`*^9, 3.7893179051964207`*^9, 3.789317960915515*^9, 
   3.789317997680879*^9, 3.78931805342262*^9, 3.789318148816999*^9, {
   3.789318251155843*^9, 3.789318318226049*^9}, 3.789318418065773*^9, 
   3.789318493867983*^9, 3.789318561414023*^9, 3.789318635486711*^9, 
   3.7893187080187283`*^9, {3.7893253080352697`*^9, 3.789325330103372*^9}, 
   3.7893256769460297`*^9, 3.7893258400464993`*^9, {3.789326253651235*^9, 
   3.789326315592972*^9}, 3.789326350974818*^9, {3.789326411641522*^9, 
   3.789326589995729*^9}, {3.78932683401225*^9, 3.789326997696694*^9}, 
   3.7893344299865923`*^9, {3.789334476056567*^9, 3.789334716844873*^9}, {
   3.789335164356702*^9, 3.789335191375869*^9}, 3.789395341893344*^9, {
   3.789400896255065*^9, 3.78940093419049*^9}, 3.789401517718259*^9, 
   3.7894015509539223`*^9, 3.789411837388678*^9, {3.789411952052011*^9, 
   3.789411971082611*^9}, 3.7894120165586643`*^9, 3.789412076201837*^9, 
   3.789412472672608*^9, 3.789413577255371*^9, 3.7894954238125954`*^9, {
   3.789495469911612*^9, 3.7894955485029316`*^9}, 3.7894955852974925`*^9, {
   3.7894957325622253`*^9, 3.7894957611834946`*^9}, {3.789495797740771*^9, 
   3.7894958075098314`*^9}, {3.789495897171387*^9, 3.789495930900667*^9}, 
   3.789496538351364*^9, {3.7894965697271557`*^9, 3.7894966048305564`*^9}, 
   3.789496750507362*^9, 3.789496905616578*^9, 3.7894969900855293`*^9, 
   3.7894970953879724`*^9, 3.7896702911638803`*^9, 3.7896703654776154`*^9, {
   3.789670508012467*^9, 3.789670527348258*^9}, 3.78974225723988*^9, 
   3.7897422940934362`*^9, 3.7897423739379883`*^9, 3.7897424101352673`*^9, 
   3.78974340532288*^9, 3.78974504504694*^9, 3.789745084478382*^9, 
   3.789752213106947*^9, 3.789752262400679*^9, 3.7897522931028013`*^9, 
   3.7897525109729137`*^9, 3.789753267635343*^9, {3.7897538195190163`*^9, 
   3.789753833824862*^9}, 3.789753930268652*^9, 3.789753998870488*^9, 
   3.790353083668199*^9, {3.790437463690377*^9, 3.7904374794200277`*^9}, 
   3.790437561744329*^9, 3.79043760111615*^9, 3.790437670148847*^9, {
   3.790437712421288*^9, 3.790437734668556*^9}, 3.790437783050655*^9, 
   3.79043781393924*^9, 3.790438002544457*^9, 3.7904381027351227`*^9, 
   3.7904382796819468`*^9, 3.790438439545793*^9, {3.7904384875126*^9, 
   3.790438657954937*^9}, 3.7904387105850477`*^9, 3.790438742516477*^9, 
   3.790438815440715*^9, 3.790519935107134*^9, 3.790524499915926*^9, 
   3.790524544961494*^9, {3.7905250473747883`*^9, 3.790525148108079*^9}, 
   3.790525233665897*^9, 3.790617122033409*^9, 3.7906172259884796`*^9, 
   3.7906173402564087`*^9, 3.7906174034384084`*^9, 3.790617522395408*^9, 
   3.7906440275526724`*^9, 3.790644104697672*^9, 3.79064414080274*^9, 
   3.790644176941672*^9, 3.7906442099767413`*^9, 3.79064444568967*^9, {
   3.790644588913741*^9, 3.790644625781741*^9}, 3.790644864205742*^9, 
   3.7930178912829313`*^9, 3.7932866292277994`*^9},
 CellLabel->
  "During evaluation of \
In[866]:=",ExpressionUUID->"77bd885d-4560-47f6-ae43-ef1c7d68c677"],

Cell[BoxData["$Failed"], "Output",
 CellChangeTimes->{
  3.6769038521605062`*^9, 3.6769038933388615`*^9, 3.6769045437860637`*^9, 
   3.676904901363516*^9, 3.676905163948534*^9, 3.676908932056046*^9, 
   3.6769092526943846`*^9, 3.789311604600533*^9, 3.789314636924779*^9, 
   3.789314967235401*^9, 3.7893151653939037`*^9, 3.789315214428191*^9, 
   3.789315416749847*^9, 3.789315446992572*^9, 3.7893158353818207`*^9, 
   3.7893159522077417`*^9, 3.789316178732239*^9, 3.7893162908657513`*^9, 
   3.789316779381235*^9, 3.789317288228601*^9, 3.7893173268924103`*^9, 
   3.789317380477265*^9, 3.78931752005313*^9, {3.7893175730399637`*^9, 
   3.789317622428051*^9}, 3.789317659013578*^9, {3.78931768941514*^9, 
   3.789317703338645*^9}, {3.7893177557720747`*^9, 3.78931779786382*^9}, 
   3.789317827902141*^9, 3.7893179052141047`*^9, 3.789317960951441*^9, 
   3.789317997695402*^9, 3.7893180534396048`*^9, 3.789318148838953*^9, {
   3.7893182511910763`*^9, 3.789318318247363*^9}, 3.789318418087895*^9, 
   3.789318493888631*^9, 3.789318561431459*^9, 3.7893186355250053`*^9, 
   3.789318708050559*^9, {3.789325308079279*^9, 3.789325330126379*^9}, 
   3.789325676992036*^9, 3.789325840089554*^9, {3.789326253674284*^9, 
   3.7893263156346407`*^9}, 3.789326351010421*^9, {3.7893264116737337`*^9, 
   3.789326590033915*^9}, {3.789326834036642*^9, 3.789326997729611*^9}, 
   3.789334430007729*^9, {3.7893344760941057`*^9, 3.789334716873625*^9}, {
   3.7893351644162083`*^9, 3.789335191391357*^9}, 3.7893953419159393`*^9, {
   3.789400896283103*^9, 3.789400934212322*^9}, 3.789401517741129*^9, 
   3.78940155097266*^9, 3.789411837401309*^9, {3.789411952070477*^9, 
   3.789411971120124*^9}, 3.7894120165796423`*^9, 3.789412076221859*^9, 
   3.789412472727366*^9, 3.789413577320507*^9, 3.7894954239844313`*^9, {
   3.7894954699273057`*^9, 3.789495548581123*^9}, 3.7894955853913116`*^9, {
   3.789495732640416*^9, 3.789495761261687*^9}, {3.789495797772026*^9, 
   3.789495807603591*^9}, {3.789495897234391*^9, 3.7894959309319177`*^9}, 
   3.789496538429495*^9, {3.7894965698052826`*^9, 3.7894966049399357`*^9}, 
   3.789496750538617*^9, 3.789496905632222*^9, 3.7894969901055284`*^9, 
   3.7894970954069777`*^9, 3.7896702912275667`*^9, 3.789670365508803*^9, {
   3.78967050803133*^9, 3.789670527365652*^9}, 3.789742257292302*^9, 
   3.789742294116597*^9, 3.789742373955882*^9, 3.789742410154249*^9, 
   3.789743405346389*^9, 3.789745045070435*^9, 3.789745084499607*^9, 
   3.789752213127839*^9, 3.78975226242118*^9, 3.7897522931401978`*^9, 
   3.789752511011352*^9, 3.7897532676798763`*^9, {3.789753819568153*^9, 
   3.789753833857685*^9}, 3.789753930300758*^9, 3.7897539989383507`*^9, 
   3.7903530837142773`*^9, {3.790437463738641*^9, 3.790437479466693*^9}, 
   3.790437561792307*^9, 3.7904376011755953`*^9, 3.790437670202373*^9, {
   3.790437712460773*^9, 3.790437734724803*^9}, 3.7904377830899277`*^9, 
   3.790437813991702*^9, 3.790438002586282*^9, 3.790438102785103*^9, 
   3.790438279742054*^9, 3.790438439592265*^9, {3.79043848756596*^9, 
   3.790438658003619*^9}, 3.7904387106323633`*^9, 3.790438742553362*^9, 
   3.790438815492231*^9, 3.7905199351449738`*^9, 3.7905244999611998`*^9, 
   3.7905245450069447`*^9, {3.79052504742794*^9, 3.790525148157918*^9}, 
   3.7905252337153187`*^9, 3.7906171220744095`*^9, 3.7906172260144796`*^9, 
   3.790617340289409*^9, 3.790617403462479*^9, 3.7906175224214106`*^9, 
   3.7906440276457148`*^9, 3.7906441047327404`*^9, 3.7906441408256717`*^9, 
   3.790644177023673*^9, 3.7906442100786705`*^9, 3.7906444457157745`*^9, {
   3.7906445890356703`*^9, 3.7906446258717413`*^9}, 3.790644864232671*^9, 
   3.793017891321594*^9, 3.793286629252799*^9},
 CellLabel->
  "Out[866]=",ExpressionUUID->"dd652fc5-ca89-4276-83b9-86c82297a538"],

Cell[BoxData[
 TemplateBox[{
  "SetDirectory","cdir",
   "\"Cannot set current directory to \\!\\(\\*RowBox[{\\\"\\\\\\\"C:\\\\\\\\\
\\\\\\\\Users\\\\\\\\\\\\\\\\paolo\\\\\\\\\\\\\\\\Documents\\\\\\\\\\\\\\\\\
Dropbox\\\\\\\\\\\\\\\\research\\\\\\\\\\\\\\\\health_death\\\\\\\\\\\\\\\\\
plots\\\\\\\"\\\"}]\\).\"",2,867,179,20045435914522418501,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.6769038521585064`*^9, 3.6769038933368616`*^9, 3.676904543783063*^9, 
   3.6769049013605156`*^9, 3.676905163946534*^9, 3.6769089320540457`*^9, 
   3.6769092526913843`*^9, 3.7893116045861473`*^9, 3.78931463688764*^9, 
   3.7893149672060013`*^9, 3.7893151653550873`*^9, 3.789315214401698*^9, 
   3.789315416707205*^9, 3.789315446954135*^9, 3.789315835336977*^9, 
   3.789315952173979*^9, 3.789316178701651*^9, 3.78931629084042*^9, 
   3.789316779356659*^9, 3.7893172882062893`*^9, 3.789317326858399*^9, 
   3.78931738043176*^9, 3.789317520039682*^9, {3.789317573019096*^9, 
   3.789317622404518*^9}, 3.789317658993371*^9, {3.789317689395348*^9, 
   3.7893177033214483`*^9}, {3.789317755755234*^9, 3.789317797840907*^9}, 
   3.7893178278842487`*^9, 3.7893179051964207`*^9, 3.789317960915515*^9, 
   3.789317997680879*^9, 3.78931805342262*^9, 3.789318148816999*^9, {
   3.789318251155843*^9, 3.789318318226049*^9}, 3.789318418065773*^9, 
   3.789318493867983*^9, 3.789318561414023*^9, 3.789318635486711*^9, 
   3.7893187080187283`*^9, {3.7893253080352697`*^9, 3.789325330103372*^9}, 
   3.7893256769460297`*^9, 3.7893258400464993`*^9, {3.789326253651235*^9, 
   3.789326315592972*^9}, 3.789326350974818*^9, {3.789326411641522*^9, 
   3.789326589995729*^9}, {3.78932683401225*^9, 3.789326997696694*^9}, 
   3.7893344299865923`*^9, {3.789334476056567*^9, 3.789334716844873*^9}, {
   3.789335164356702*^9, 3.789335191375869*^9}, 3.789395341893344*^9, {
   3.789400896255065*^9, 3.78940093419049*^9}, 3.789401517718259*^9, 
   3.7894015509539223`*^9, 3.789411837388678*^9, {3.789411952052011*^9, 
   3.789411971082611*^9}, 3.7894120165586643`*^9, 3.789412076201837*^9, 
   3.789412472672608*^9, 3.789413577255371*^9, 3.7894954238125954`*^9, {
   3.789495469911612*^9, 3.7894955485029316`*^9}, 3.7894955852974925`*^9, {
   3.7894957325622253`*^9, 3.7894957611834946`*^9}, {3.789495797740771*^9, 
   3.7894958075098314`*^9}, {3.789495897171387*^9, 3.789495930900667*^9}, 
   3.789496538351364*^9, {3.7894965697271557`*^9, 3.7894966048305564`*^9}, 
   3.789496750507362*^9, 3.789496905616578*^9, 3.7894969900855293`*^9, 
   3.7894970953879724`*^9, 3.7896702911638803`*^9, 3.7896703654776154`*^9, {
   3.789670508012467*^9, 3.789670527348258*^9}, 3.78974225723988*^9, 
   3.7897422940934362`*^9, 3.7897423739379883`*^9, 3.7897424101352673`*^9, 
   3.78974340532288*^9, 3.78974504504694*^9, 3.789745084478382*^9, 
   3.789752213106947*^9, 3.789752262400679*^9, 3.7897522931028013`*^9, 
   3.7897525109729137`*^9, 3.789753267635343*^9, {3.7897538195190163`*^9, 
   3.789753833824862*^9}, 3.789753930268652*^9, 3.789753998870488*^9, 
   3.790353083668199*^9, {3.790437463690377*^9, 3.7904374794200277`*^9}, 
   3.790437561744329*^9, 3.79043760111615*^9, 3.790437670148847*^9, {
   3.790437712421288*^9, 3.790437734668556*^9}, 3.790437783050655*^9, 
   3.79043781393924*^9, 3.790438002544457*^9, 3.7904381027351227`*^9, 
   3.7904382796819468`*^9, 3.790438439545793*^9, {3.7904384875126*^9, 
   3.790438657954937*^9}, 3.7904387105850477`*^9, 3.790438742516477*^9, 
   3.790438815440715*^9, 3.790519935107134*^9, 3.790524499915926*^9, 
   3.790524544961494*^9, {3.7905250473747883`*^9, 3.790525148108079*^9}, 
   3.790525233665897*^9, 3.790617122033409*^9, 3.7906172259884796`*^9, 
   3.7906173402564087`*^9, 3.7906174034384084`*^9, 3.790617522395408*^9, 
   3.7906440275526724`*^9, 3.790644104697672*^9, 3.79064414080274*^9, 
   3.790644176941672*^9, 3.7906442099767413`*^9, 3.79064444568967*^9, {
   3.790644588913741*^9, 3.790644625781741*^9}, 3.790644864205742*^9, 
   3.7930178912829313`*^9, 3.7932866292568083`*^9},
 CellLabel->
  "During evaluation of \
In[866]:=",ExpressionUUID->"69862981-05ea-4290-85a1-9394368b7e28"],

Cell[BoxData["$Failed"], "Output",
 CellChangeTimes->{
  3.6769038521605062`*^9, 3.6769038933388615`*^9, 3.6769045437860637`*^9, 
   3.676904901363516*^9, 3.676905163948534*^9, 3.676908932056046*^9, 
   3.6769092526943846`*^9, 3.789311604600533*^9, 3.789314636924779*^9, 
   3.789314967235401*^9, 3.7893151653939037`*^9, 3.789315214428191*^9, 
   3.789315416749847*^9, 3.789315446992572*^9, 3.7893158353818207`*^9, 
   3.7893159522077417`*^9, 3.789316178732239*^9, 3.7893162908657513`*^9, 
   3.789316779381235*^9, 3.789317288228601*^9, 3.7893173268924103`*^9, 
   3.789317380477265*^9, 3.78931752005313*^9, {3.7893175730399637`*^9, 
   3.789317622428051*^9}, 3.789317659013578*^9, {3.78931768941514*^9, 
   3.789317703338645*^9}, {3.7893177557720747`*^9, 3.78931779786382*^9}, 
   3.789317827902141*^9, 3.7893179052141047`*^9, 3.789317960951441*^9, 
   3.789317997695402*^9, 3.7893180534396048`*^9, 3.789318148838953*^9, {
   3.7893182511910763`*^9, 3.789318318247363*^9}, 3.789318418087895*^9, 
   3.789318493888631*^9, 3.789318561431459*^9, 3.7893186355250053`*^9, 
   3.789318708050559*^9, {3.789325308079279*^9, 3.789325330126379*^9}, 
   3.789325676992036*^9, 3.789325840089554*^9, {3.789326253674284*^9, 
   3.7893263156346407`*^9}, 3.789326351010421*^9, {3.7893264116737337`*^9, 
   3.789326590033915*^9}, {3.789326834036642*^9, 3.789326997729611*^9}, 
   3.789334430007729*^9, {3.7893344760941057`*^9, 3.789334716873625*^9}, {
   3.7893351644162083`*^9, 3.789335191391357*^9}, 3.7893953419159393`*^9, {
   3.789400896283103*^9, 3.789400934212322*^9}, 3.789401517741129*^9, 
   3.78940155097266*^9, 3.789411837401309*^9, {3.789411952070477*^9, 
   3.789411971120124*^9}, 3.7894120165796423`*^9, 3.789412076221859*^9, 
   3.789412472727366*^9, 3.789413577320507*^9, 3.7894954239844313`*^9, {
   3.7894954699273057`*^9, 3.789495548581123*^9}, 3.7894955853913116`*^9, {
   3.789495732640416*^9, 3.789495761261687*^9}, {3.789495797772026*^9, 
   3.789495807603591*^9}, {3.789495897234391*^9, 3.7894959309319177`*^9}, 
   3.789496538429495*^9, {3.7894965698052826`*^9, 3.7894966049399357`*^9}, 
   3.789496750538617*^9, 3.789496905632222*^9, 3.7894969901055284`*^9, 
   3.7894970954069777`*^9, 3.7896702912275667`*^9, 3.789670365508803*^9, {
   3.78967050803133*^9, 3.789670527365652*^9}, 3.789742257292302*^9, 
   3.789742294116597*^9, 3.789742373955882*^9, 3.789742410154249*^9, 
   3.789743405346389*^9, 3.789745045070435*^9, 3.789745084499607*^9, 
   3.789752213127839*^9, 3.78975226242118*^9, 3.7897522931401978`*^9, 
   3.789752511011352*^9, 3.7897532676798763`*^9, {3.789753819568153*^9, 
   3.789753833857685*^9}, 3.789753930300758*^9, 3.7897539989383507`*^9, 
   3.7903530837142773`*^9, {3.790437463738641*^9, 3.790437479466693*^9}, 
   3.790437561792307*^9, 3.7904376011755953`*^9, 3.790437670202373*^9, {
   3.790437712460773*^9, 3.790437734724803*^9}, 3.7904377830899277`*^9, 
   3.790437813991702*^9, 3.790438002586282*^9, 3.790438102785103*^9, 
   3.790438279742054*^9, 3.790438439592265*^9, {3.79043848756596*^9, 
   3.790438658003619*^9}, 3.7904387106323633`*^9, 3.790438742553362*^9, 
   3.790438815492231*^9, 3.7905199351449738`*^9, 3.7905244999611998`*^9, 
   3.7905245450069447`*^9, {3.79052504742794*^9, 3.790525148157918*^9}, 
   3.7905252337153187`*^9, 3.7906171220744095`*^9, 3.7906172260144796`*^9, 
   3.790617340289409*^9, 3.790617403462479*^9, 3.7906175224214106`*^9, 
   3.7906440276457148`*^9, 3.7906441047327404`*^9, 3.7906441408256717`*^9, 
   3.790644177023673*^9, 3.7906442100786705`*^9, 3.7906444457157745`*^9, {
   3.7906445890356703`*^9, 3.7906446258717413`*^9}, 3.790644864232671*^9, 
   3.793017891321594*^9, 3.7932866293178196`*^9},
 CellLabel->
  "Out[867]=",ExpressionUUID->"7fb0a189-1e99-4228-a6f6-86953815511b"],

Cell[BoxData["\<\"mort_empirical.pdf\"\>"], "Output",
 CellChangeTimes->{
  3.6769038521605062`*^9, 3.6769038933388615`*^9, 3.6769045437860637`*^9, 
   3.676904901363516*^9, 3.676905163948534*^9, 3.676908932056046*^9, 
   3.6769092526943846`*^9, 3.789311604600533*^9, 3.789314636924779*^9, 
   3.789314967235401*^9, 3.7893151653939037`*^9, 3.789315214428191*^9, 
   3.789315416749847*^9, 3.789315446992572*^9, 3.7893158353818207`*^9, 
   3.7893159522077417`*^9, 3.789316178732239*^9, 3.7893162908657513`*^9, 
   3.789316779381235*^9, 3.789317288228601*^9, 3.7893173268924103`*^9, 
   3.789317380477265*^9, 3.78931752005313*^9, {3.7893175730399637`*^9, 
   3.789317622428051*^9}, 3.789317659013578*^9, {3.78931768941514*^9, 
   3.789317703338645*^9}, {3.7893177557720747`*^9, 3.78931779786382*^9}, 
   3.789317827902141*^9, 3.7893179052141047`*^9, 3.789317960951441*^9, 
   3.789317997695402*^9, 3.7893180534396048`*^9, 3.789318148838953*^9, {
   3.7893182511910763`*^9, 3.789318318247363*^9}, 3.789318418087895*^9, 
   3.789318493888631*^9, 3.789318561431459*^9, 3.7893186355250053`*^9, 
   3.789318708050559*^9, {3.789325308079279*^9, 3.789325330126379*^9}, 
   3.789325676992036*^9, 3.789325840089554*^9, {3.789326253674284*^9, 
   3.7893263156346407`*^9}, 3.789326351010421*^9, {3.7893264116737337`*^9, 
   3.789326590033915*^9}, {3.789326834036642*^9, 3.789326997729611*^9}, 
   3.789334430007729*^9, {3.7893344760941057`*^9, 3.789334716873625*^9}, {
   3.7893351644162083`*^9, 3.789335191391357*^9}, 3.7893953419159393`*^9, {
   3.789400896283103*^9, 3.789400934212322*^9}, 3.789401517741129*^9, 
   3.78940155097266*^9, 3.789411837401309*^9, {3.789411952070477*^9, 
   3.789411971120124*^9}, 3.7894120165796423`*^9, 3.789412076221859*^9, 
   3.789412472727366*^9, 3.789413577320507*^9, 3.7894954239844313`*^9, {
   3.7894954699273057`*^9, 3.789495548581123*^9}, 3.7894955853913116`*^9, {
   3.789495732640416*^9, 3.789495761261687*^9}, {3.789495797772026*^9, 
   3.789495807603591*^9}, {3.789495897234391*^9, 3.7894959309319177`*^9}, 
   3.789496538429495*^9, {3.7894965698052826`*^9, 3.7894966049399357`*^9}, 
   3.789496750538617*^9, 3.789496905632222*^9, 3.7894969901055284`*^9, 
   3.7894970954069777`*^9, 3.7896702912275667`*^9, 3.789670365508803*^9, {
   3.78967050803133*^9, 3.789670527365652*^9}, 3.789742257292302*^9, 
   3.789742294116597*^9, 3.789742373955882*^9, 3.789742410154249*^9, 
   3.789743405346389*^9, 3.789745045070435*^9, 3.789745084499607*^9, 
   3.789752213127839*^9, 3.78975226242118*^9, 3.7897522931401978`*^9, 
   3.789752511011352*^9, 3.7897532676798763`*^9, {3.789753819568153*^9, 
   3.789753833857685*^9}, 3.789753930300758*^9, 3.7897539989383507`*^9, 
   3.7903530837142773`*^9, {3.790437463738641*^9, 3.790437479466693*^9}, 
   3.790437561792307*^9, 3.7904376011755953`*^9, 3.790437670202373*^9, {
   3.790437712460773*^9, 3.790437734724803*^9}, 3.7904377830899277`*^9, 
   3.790437813991702*^9, 3.790438002586282*^9, 3.790438102785103*^9, 
   3.790438279742054*^9, 3.790438439592265*^9, {3.79043848756596*^9, 
   3.790438658003619*^9}, 3.7904387106323633`*^9, 3.790438742553362*^9, 
   3.790438815492231*^9, 3.7905199351449738`*^9, 3.7905244999611998`*^9, 
   3.7905245450069447`*^9, {3.79052504742794*^9, 3.790525148157918*^9}, 
   3.7905252337153187`*^9, 3.7906171220744095`*^9, 3.7906172260144796`*^9, 
   3.790617340289409*^9, 3.790617403462479*^9, 3.7906175224214106`*^9, 
   3.7906440276457148`*^9, 3.7906441047327404`*^9, 3.7906441408256717`*^9, 
   3.790644177023673*^9, 3.7906442100786705`*^9, 3.7906444457157745`*^9, {
   3.7906445890356703`*^9, 3.7906446258717413`*^9}, 3.790644864232671*^9, 
   3.793017891321594*^9, 3.793286630524798*^9},
 CellLabel->
  "Out[868]=",ExpressionUUID->"c3843484-a57e-4955-9a4d-c83d82d74d84"],

Cell[BoxData["\<\"mort_emp_model.pdf\"\>"], "Output",
 CellChangeTimes->{
  3.6769038521605062`*^9, 3.6769038933388615`*^9, 3.6769045437860637`*^9, 
   3.676904901363516*^9, 3.676905163948534*^9, 3.676908932056046*^9, 
   3.6769092526943846`*^9, 3.789311604600533*^9, 3.789314636924779*^9, 
   3.789314967235401*^9, 3.7893151653939037`*^9, 3.789315214428191*^9, 
   3.789315416749847*^9, 3.789315446992572*^9, 3.7893158353818207`*^9, 
   3.7893159522077417`*^9, 3.789316178732239*^9, 3.7893162908657513`*^9, 
   3.789316779381235*^9, 3.789317288228601*^9, 3.7893173268924103`*^9, 
   3.789317380477265*^9, 3.78931752005313*^9, {3.7893175730399637`*^9, 
   3.789317622428051*^9}, 3.789317659013578*^9, {3.78931768941514*^9, 
   3.789317703338645*^9}, {3.7893177557720747`*^9, 3.78931779786382*^9}, 
   3.789317827902141*^9, 3.7893179052141047`*^9, 3.789317960951441*^9, 
   3.789317997695402*^9, 3.7893180534396048`*^9, 3.789318148838953*^9, {
   3.7893182511910763`*^9, 3.789318318247363*^9}, 3.789318418087895*^9, 
   3.789318493888631*^9, 3.789318561431459*^9, 3.7893186355250053`*^9, 
   3.789318708050559*^9, {3.789325308079279*^9, 3.789325330126379*^9}, 
   3.789325676992036*^9, 3.789325840089554*^9, {3.789326253674284*^9, 
   3.7893263156346407`*^9}, 3.789326351010421*^9, {3.7893264116737337`*^9, 
   3.789326590033915*^9}, {3.789326834036642*^9, 3.789326997729611*^9}, 
   3.789334430007729*^9, {3.7893344760941057`*^9, 3.789334716873625*^9}, {
   3.7893351644162083`*^9, 3.789335191391357*^9}, 3.7893953419159393`*^9, {
   3.789400896283103*^9, 3.789400934212322*^9}, 3.789401517741129*^9, 
   3.78940155097266*^9, 3.789411837401309*^9, {3.789411952070477*^9, 
   3.789411971120124*^9}, 3.7894120165796423`*^9, 3.789412076221859*^9, 
   3.789412472727366*^9, 3.789413577320507*^9, 3.7894954239844313`*^9, {
   3.7894954699273057`*^9, 3.789495548581123*^9}, 3.7894955853913116`*^9, {
   3.789495732640416*^9, 3.789495761261687*^9}, {3.789495797772026*^9, 
   3.789495807603591*^9}, {3.789495897234391*^9, 3.7894959309319177`*^9}, 
   3.789496538429495*^9, {3.7894965698052826`*^9, 3.7894966049399357`*^9}, 
   3.789496750538617*^9, 3.789496905632222*^9, 3.7894969901055284`*^9, 
   3.7894970954069777`*^9, 3.7896702912275667`*^9, 3.789670365508803*^9, {
   3.78967050803133*^9, 3.789670527365652*^9}, 3.789742257292302*^9, 
   3.789742294116597*^9, 3.789742373955882*^9, 3.789742410154249*^9, 
   3.789743405346389*^9, 3.789745045070435*^9, 3.789745084499607*^9, 
   3.789752213127839*^9, 3.78975226242118*^9, 3.7897522931401978`*^9, 
   3.789752511011352*^9, 3.7897532676798763`*^9, {3.789753819568153*^9, 
   3.789753833857685*^9}, 3.789753930300758*^9, 3.7897539989383507`*^9, 
   3.7903530837142773`*^9, {3.790437463738641*^9, 3.790437479466693*^9}, 
   3.790437561792307*^9, 3.7904376011755953`*^9, 3.790437670202373*^9, {
   3.790437712460773*^9, 3.790437734724803*^9}, 3.7904377830899277`*^9, 
   3.790437813991702*^9, 3.790438002586282*^9, 3.790438102785103*^9, 
   3.790438279742054*^9, 3.790438439592265*^9, {3.79043848756596*^9, 
   3.790438658003619*^9}, 3.7904387106323633`*^9, 3.790438742553362*^9, 
   3.790438815492231*^9, 3.7905199351449738`*^9, 3.7905244999611998`*^9, 
   3.7905245450069447`*^9, {3.79052504742794*^9, 3.790525148157918*^9}, 
   3.7905252337153187`*^9, 3.7906171220744095`*^9, 3.7906172260144796`*^9, 
   3.790617340289409*^9, 3.790617403462479*^9, 3.7906175224214106`*^9, 
   3.7906440276457148`*^9, 3.7906441047327404`*^9, 3.7906441408256717`*^9, 
   3.790644177023673*^9, 3.7906442100786705`*^9, 3.7906444457157745`*^9, {
   3.7906445890356703`*^9, 3.7906446258717413`*^9}, 3.790644864232671*^9, 
   3.793017891321594*^9, 3.7932866312257977`*^9},
 CellLabel->
  "Out[869]=",ExpressionUUID->"36266ee0-262c-4232-b941-b3ca6ff13e43"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"plo", "=", 
   RowBox[{"LogPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"100", "*", 
        RowBox[{"asyuEZ", "[", 
         RowBox[{"mtEZ", "[", "t", "]"}], "]"}]}], ",", 
       RowBox[{"100", "*", 
        RowBox[{"h", "[", 
         RowBox[{"mtEZ", "[", "t", "]"}], "]"}]}], ",", 
       RowBox[{".052", "/", ".154"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "40", ",", "70"}], "}"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<Age (years)\>\"", ",", "\"\<Spending-Wealth Ratios (%)\>\""}], 
       "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Blue", ",", "Red", ",", "Green"}], "}"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "\"\<Consumption\>\"", ",", "\"\<Healthcare\>\"", ",", 
          "\"\<Investment\>\""}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.3", ",", "0.6"}], "}"}]}], "]"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.6726444795954733`*^9, 3.672644487899473*^9}, {
   3.672644526170473*^9, 3.672644533472473*^9}, 3.672644660705473*^9, {
   3.6726454716174*^9, 3.67264547271951*^9}, {3.672645663807617*^9, 
   3.6726456642296596`*^9}, {3.6726459222904696`*^9, 
   3.6726459310744696`*^9}, {3.6726484496334124`*^9, 
   3.6726484929424124`*^9}, {3.6726499019254127`*^9, 
   3.6726499126124125`*^9}, {3.6726502088264127`*^9, 
   3.6726502112804127`*^9}, {3.6726502511834126`*^9, 3.672650270981413*^9}, {
   3.6726662519264765`*^9, 3.6726662755858574`*^9}, {3.672666637186946*^9, 
   3.672666641492566*^9}, {3.6727458278239346`*^9, 3.672745828102935*^9}, {
   3.676887474582049*^9, 3.676887488025085*^9}, {3.676887551225848*^9, 
   3.676887552104594*^9}, {3.676888029884748*^9, 3.67688805217129*^9}, {
   3.6769089623107767`*^9, 3.676908982809949*^9}, {3.676909043095397*^9, 
   3.6769090437264333`*^9}, {3.789496736336638*^9, 3.7894967448562946`*^9}, {
   3.789496857922208*^9, 3.7894969016413755`*^9}, {3.7894969822810383`*^9, 
   3.789496983548875*^9}, {3.789498477351664*^9, 3.789498482428735*^9}, {
   3.7906175448554087`*^9, 3.7906175717464085`*^9}, 3.790617769693411*^9, {
   3.790618093864476*^9, 3.790618123412409*^9}},
 CellLabel->
  "In[870]:=",ExpressionUUID->"75bf5500-13fb-44e4-ab4d-24a6e05e23d6"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{}, {}, 
      TagBox[
       {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
        LineBox[CompressedData["
1:eJwVyX881Accx3Hc1SXbFOVyCSkPPyouiwd2fD5td4674+4rhYesH5c85kdJ
dayk5UFNUSdncyJl/Z5auxojNfn58COllLAoPzYRtbnf7nvN/ng/Xo/n471y
597wODMTE5PQuf3f9W1O80xM2Dgv8FsfYbUSThbQs9eZslGZvX6wYc7D0Z9Q
YszYKL9mOO3zuxJkEyqTKiobLQI7LexrlKC2aDMkmrORkbc5dapWCXVhe5W9
VmykHg+YyX+ghOCeeyO/OLPRv2u4/XmzErYPRTRs47PRciZ+4bEeJTj4O+fb
lLFxq5NpwmOlEvRd3nTxWzbadfv3lliroFF9+RBzAwe50j7LOC8VLBffnYzI
4SCdIVKnR6hAak6xs+zmoLQjxXrygApkyvfRjquC8PsAYVZHsQqOp7L2KfYH
YfLJYP7DurnfvY3b/yAIfcRP0zSDKvByUa6JXsRFWZH6aSdVDe9itz1O3srF
BFPWP09c1SBzcRdQrnKRGedr1i5QQ6d34Yv3Gi6y3tAosgNqcMxkOaZ+FYwF
GW0vk0rUQLXITuMXBaN2y2RfQJManruvuXZ5LBgjWiqu2E6roTHbqriIGYLe
FVm6waUawFXFRX8eC8GzDreud2/UQP9sbHjNoxD8ybeBVpqoAYptg92UAw+r
U3Jr6uQaYLTl1F9M4SFLmPDjcKsGQu/krnp3j4dLX9WVVc9oYNHwGln+p3ys
T5UJGau18IH3WVNTNB+JqLGgZeFauB8kepRxiY+Ruz3lM0e1wDjBHD2l4uOm
ll1OUoUWCk2JWuZGAXpsbpWUDWuhtN7y/NpCAboVVEvldB2ctfKIuT4iQIqe
/SpXoIPL5/N673mE4mB1Dvd+pg64e3N3OH8XipkK3eslVTqYf6jlxurOULyZ
dJwjn9CBgi5+dMkmDItyWrtG7PUwrSsjD8eHYWOozpAbpYcgG9upcUUYNuTK
Cted0YNHmtdEJVWI29KTx7Z06OFzq7wr8wkh9kYpCuOos+CMHNabc0Kstov2
cA+YhauK0iGrKSHuGusR/3x4Fio8GSuT7UR45unzoaGqWfBz9Y7O4IiwPN2s
Qq+ZBe7ER7IjWYSj+0M0A74GELclZO0uFKFcvs82UGKA1vZL+WvrRIjTL36t
qzGA39vM9IBhEQ7YNd8p1xnAqXvBk9M0AheXePGs/EgIH9hxy4JJ4Fp7a99n
mSQUmMUkPdtMIO8HzxfN9SQoReX2GVsIZPbRPKcfkhBVPvJkdSSBWYuJYptG
EuxZSd6SKAJb2RtK45tJqDx4xLgshsC+Gx7fLGwnoWW8XPr1dgJ3VabRNz0j
wdA1evdtAoHcUc7DD2MkbF/hFn82kcD6JieX5X+T0JiYbPtFEoGSO7FlnHES
Ti5QH8lLJvACY7K2ZIIE+pc0rmcKgZBK1HLek+D1m1vfgYMEBjrcbTuvJaGI
sufUCgmBG42O3u06ErSEIqBlzv+qXt9W6Un4Y9q/gp5O4Lgwsk9AkiBwFSTW
HiIwf6v59KypEW5LpCvEhwmkVOkHXChGsG7ueWyRQeBOkV//JqoR+nfEbog9
QuAS3jla5XwjBNy++Ne8TAJprvd9XtKMcME4Vnxrziy2m4RqbgRqqDs/8iiB
NwcGm5kLjRB/bg/5cc4p7q+cYy2M8B/0SU4Y
         "]]},
       Annotation[#, "Charting`Private`Tag$54042826#1"]& ], 
      TagBox[
       {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
        LineBox[CompressedData["
1:eJwVzns0lAkcxvFhjC6SSS1rYlwajWaoSdQh6lfNGIzLvK2SrJCkExMrTa2w
1bqsqBVjVzeF7tnKRG26/N5K2mmb0IWTdPIOyogRCcll7R/P+Z7Pf4/t5vi1
0fo0Gs1/cv93scqOQaMJgZnhaFz8nEEePGKe7qQnBD/dEtfvGhikJmQGPVRf
CDavDCJz6xikousL7YaBEGrSptckP2WQg0aq0dhpQlgufH0zuJZB3gmIH2gy
FYK3krnBtJpBer+83XbVXgjlF5jygyUMMuJd0INwiRCeP2rqz0hgkNbu9ofM
TgrBqZkVmGDIIEeeuZpHaYXAbXWqOF1mQD4cPJsscBEBV9TLH19tQM6NqvwY
lCGCY5mysKRmOpk3jW5p0iACk/aXcxf9TCcVA70hNvO8QJfTSZgx6WRmosdP
yp1eUGclTHe/qE8qeCpx8z0vOLdrSr3CR5905g7wQ5hiiFyuDF+q0SO7w8Lr
ZD+KgccS6GYe0CMVXJ4f/bwY/j5adIvN0SOfuhY09g6JobvYTv37PRppk+Zh
k7jGG8ZDPhDcCBppYJS+W1LoDTeyVvbtHJjAVzz+hbMd3lBl8kG92GkCH6ab
FhUKfMDumBWDkzSOMK+osGW/D1B/orlP+Rg2fwtbe0vtA0uTt2F+/yjSLR5Y
9lj7grSl1cGHN4osVQZZkuAL74NLh8u2fkP/69nzum/7QqOpRSq9YgSZGr7i
kLEEtvY/L5zd8xU/+c6sqQmRwGXPIrnZsq9410uqTjkjgerDf6QfzRhGVpag
PeeLBDpTuqKta4ewQI+oFqzyg95ZLH7inCE8QZoUOxb4Ad0tv2YsaBDzTReG
XmzzA/bbFnPBsS94tji36fZCf2C6aH0ZPQMojs+OtN/nD9myJ3finAfQMLn2
EuepP0y4XeFsyviMSvMo9RmzAGjpHR1TtfSj7uvJsb0xAVBqWKky4/ajl5lF
T6cyAFTbqubcS+vDhbudu8oNAsHRrZOTp/qES0xzzxkSgdBY8I/stO0ntAeR
B3U8EHhPklg/jOrwvPLEO9OeQHAv8aqIPtGDpYtYtjJLKVg53N+Ytb4b3Rxc
Q1JEUghonLgkHO5CcdfE2L8yKdy35K+RlmkxSrX9wNYCKTj/+q2+I6YTHz85
c8jxjhT0D5tJGuZ8QDdt2h5PjRQ2tg8HzHzTgXYNU+sPTyEgqobz1vpSO659
E3nFSEBAmP8zY5/NbXhEPzTuxToCBArduMsSDQ5IT7FT1hPAVPcM9jlpcMOp
tnpOMAH9WavnX3XQINsjzlW+gQAP7QiPx9Zg+a7U8e9DCbjeOENtN02DtZ2n
8jZFEJC5/6Oc/Y7C0WftldrtBMz/2LZ3ZQ6FEVYLYvJjCXjRVBtNz6TwYazM
YnkcAd4ee7Ie76Pw4NTB1FwZAfGS9YlSOYXmq6eIFyUQQPDj32+JpNC5asHr
pF0EZKmPSoqWUVhI35FjJSegrkpUGe5M4TCh9Kyd9Ja7tHVcJwpR515qvoeA
NX9VrrhpR6Gfg19sdTIBQdzfrr82pvCaPM8qai8BQ7Ns35ZOpXD2o5d1RikE
3AjvWhFHp7A5MswlLJWA7D725YnhVvS8VvKekUaAa1l+lepzK54e7yi6Munp
+eLhAl0rGvjzJMG/TP4fWbVzk7YVY47vGJuYdAUrc/6C9lb8DwIuU6w=
         "]]},
       Annotation[#, "Charting`Private`Tag$54042826#2"]& ], 
      TagBox[
       {RGBColor[0, 1, 0], AbsoluteThickness[1.6], Opacity[1.], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQbXhSiZWBwcUhdHKAu0D8x/0eV3Y/Xq+K4CfcDzkU
743gy1up9orNRfB/nTMVT36J4B/+trTKwMQVzpdO3vI6pBXBn8DJLMN/EcGf
8uV9pIKyG5zfVmRTuKkYwZ+iddL91j4E30j9i3akgDuc/yY2/nxuDII/RV3L
h3k5gn/GdPK1998RfIU6G4UiZw84n4W7pdx7KoJ/VUt7xdKnCP7hFqEZUw08
4XwH5RlT7zQi+Ld+xwbtPIvgM0seknkr7wXnS51sPbCwAMH33dyp/GY3gi/w
SHtKL683nP/Bi+/IkUgEf69bwNmaJQi+VLvBk+6vCP5kxsBdBo4+cP6cA/zz
dCYj+JOE9KJXPkbwl87rub5bzxfOd8/vTFRtQPDZqo6tUjmD4G8STz67RMwP
zn/3c+7f6nQE301M8u2LTQi+XrnRqzUs/nC+sVDPMrZABF/VwdXm4WwEf/mm
OfeF3iL4i/SlFHNlAuB8Sw3TyBpXBN/91f+/p3MR/OSTWU1pkxH846eW9Ors
QdL/sq7C9hGCr3SR40IfeyCcH3Q7cR23AYI/kSk653Iogv/n3JMtL7MQ/PTZ
eX//1yP4AFYmbt8=
         "]]},
       Annotation[#, "Charting`Private`Tag$54042826#3"]& ]}, {}}, InsetBox[
     TemplateBox[{"\"Consumption\"","\"Healthcare\"","\"Investment\""},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 1, 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 1, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "0", ",", "1"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 1, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0.6666666666666666, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "1", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 1, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 1, 0], Editable -> False, Selectable -> 
                    False]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"\"Column\"", ",", 
                 RowBox[{"{", 
                   RowBox[{"Automatic", ",", "5"}], "}"}]}], "}"}]}]}], 
         "]"}]& )], Scaled[{0.3, 0.6}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{40., -2.727840521737228},
   CoordinatesToolOptions:>{"DisplayFunction" -> ({
       Part[#, 1], 
       Exp[
        Part[#, 2]]}& ), "CopiedValueFunction" -> ({
       Part[#, 1], 
       Exp[
        Part[#, 2]]}& )},
   DisplayFunction->Identity,
   Frame->{{True, True}, {True, True}},
   FrameLabel->{{
      FormBox["\"Spending-Wealth Ratios (%)\"", TraditionalForm], None}, {
      FormBox["\"Age (years)\"", TraditionalForm], None}},
   FrameTicks->FrontEndValueCache[{{Quiet[
        Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , 
       Charting`ScaledFrameTicks[{Log, Exp}]}, {Automatic, 
       Charting`ScaledFrameTicks[{
        Identity, Identity}]}}, {{{{-2.3025850929940455`, 
         FormBox[
          TagBox[
           InterpretationBox["\"0.1\"", 0.1, AutoDelete -> True], 
           NumberForm[#, {
             DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
         FormBox[
          TagBox[
           InterpretationBox["\"0.5\"", 0.5, AutoDelete -> True], 
           NumberForm[#, {
             DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {0., 
         FormBox["1", TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
         FormBox["5", TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {-2.995732273553991, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-2.8134107167600364`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-2.659260036932778, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-2.5257286443082556`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-2.4079456086518722`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-0.916290731874155, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {0.6931471805599453, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {1.791759469228055, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {2.302585092994046, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {2.3978952727983707`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {2.4849066497880004`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {2.5649493574615367`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {2.6390573296152584`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {2.70805020110221, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {2.772588722239781, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {2.833213344056216, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {2.8903717578961645`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}}, {{-2.3025850929940455`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {0., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {-2.995732273553991, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-2.8134107167600364`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-2.659260036932778, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-2.5257286443082556`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-2.4079456086518722`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-0.916290731874155, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {0.6931471805599453, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {1.791759469228055, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {2.302585092994046, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {2.3978952727983707`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {2.4849066497880004`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {2.5649493574615367`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {2.6390573296152584`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {2.70805020110221, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {2.772588722239781, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {2.833213344056216, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {2.8903717578961645`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}}}, {Automatic, {{40., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {50., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {60., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {70., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {30., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {32., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {34., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {36., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {38., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {42., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {44., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {46., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {48., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {52., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {54., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {56., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {58., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {62., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {64., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {66., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {68., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {72., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {74., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {76., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {78., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {80., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}}}}],
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   Method->{
    "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None},
   PlotRange->{{40, 70}, {-2.727840521737228, 1.8777743796405524`}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{Automatic, Quiet[
      Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& }],
  InterpretTemplate[Legended[
    Graphics[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           RGBColor[0, 0, 1]], 
          Line[CompressedData["
1:eJwVyX881Accx3Hc1SXbFOVyCSkPPyouiwd2fD5td4674+4rhYesH5c85kdJ
dayk5UFNUSdncyJl/Z5auxojNfn58COllLAoPzYRtbnf7nvN/ng/Xo/n471y
597wODMTE5PQuf3f9W1O80xM2Dgv8FsfYbUSThbQs9eZslGZvX6wYc7D0Z9Q
YszYKL9mOO3zuxJkEyqTKiobLQI7LexrlKC2aDMkmrORkbc5dapWCXVhe5W9
VmykHg+YyX+ghOCeeyO/OLPRv2u4/XmzErYPRTRs47PRciZ+4bEeJTj4O+fb
lLFxq5NpwmOlEvRd3nTxWzbadfv3lliroFF9+RBzAwe50j7LOC8VLBffnYzI
4SCdIVKnR6hAak6xs+zmoLQjxXrygApkyvfRjquC8PsAYVZHsQqOp7L2KfYH
YfLJYP7DurnfvY3b/yAIfcRP0zSDKvByUa6JXsRFWZH6aSdVDe9itz1O3srF
BFPWP09c1SBzcRdQrnKRGedr1i5QQ6d34Yv3Gi6y3tAosgNqcMxkOaZ+FYwF
GW0vk0rUQLXITuMXBaN2y2RfQJManruvuXZ5LBgjWiqu2E6roTHbqriIGYLe
FVm6waUawFXFRX8eC8GzDreud2/UQP9sbHjNoxD8ybeBVpqoAYptg92UAw+r
U3Jr6uQaYLTl1F9M4SFLmPDjcKsGQu/krnp3j4dLX9WVVc9oYNHwGln+p3ys
T5UJGau18IH3WVNTNB+JqLGgZeFauB8kepRxiY+Ruz3lM0e1wDjBHD2l4uOm
ll1OUoUWCk2JWuZGAXpsbpWUDWuhtN7y/NpCAboVVEvldB2ctfKIuT4iQIqe
/SpXoIPL5/N673mE4mB1Dvd+pg64e3N3OH8XipkK3eslVTqYf6jlxurOULyZ
dJwjn9CBgi5+dMkmDItyWrtG7PUwrSsjD8eHYWOozpAbpYcgG9upcUUYNuTK
Cted0YNHmtdEJVWI29KTx7Z06OFzq7wr8wkh9kYpCuOos+CMHNabc0Kstov2
cA+YhauK0iGrKSHuGusR/3x4Fio8GSuT7UR45unzoaGqWfBz9Y7O4IiwPN2s
Qq+ZBe7ER7IjWYSj+0M0A74GELclZO0uFKFcvs82UGKA1vZL+WvrRIjTL36t
qzGA39vM9IBhEQ7YNd8p1xnAqXvBk9M0AheXePGs/EgIH9hxy4JJ4Fp7a99n
mSQUmMUkPdtMIO8HzxfN9SQoReX2GVsIZPbRPKcfkhBVPvJkdSSBWYuJYptG
EuxZSd6SKAJb2RtK45tJqDx4xLgshsC+Gx7fLGwnoWW8XPr1dgJ3VabRNz0j
wdA1evdtAoHcUc7DD2MkbF/hFn82kcD6JieX5X+T0JiYbPtFEoGSO7FlnHES
Ti5QH8lLJvACY7K2ZIIE+pc0rmcKgZBK1HLek+D1m1vfgYMEBjrcbTuvJaGI
sufUCgmBG42O3u06ErSEIqBlzv+qXt9W6Un4Y9q/gp5O4Lgwsk9AkiBwFSTW
HiIwf6v59KypEW5LpCvEhwmkVOkHXChGsG7ueWyRQeBOkV//JqoR+nfEbog9
QuAS3jla5XwjBNy++Ne8TAJprvd9XtKMcME4Vnxrziy2m4RqbgRqqDs/8iiB
NwcGm5kLjRB/bg/5cc4p7q+cYy2M8B/0SU4Y
           "]]}, "Charting`Private`Tag$54042826#1"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0, 0]], 
          Line[CompressedData["
1:eJwVzns0lAkcxvFhjC6SSS1rYlwajWaoSdQh6lfNGIzLvK2SrJCkExMrTa2w
1bqsqBVjVzeF7tnKRG26/N5K2mmb0IWTdPIOyogRCcll7R/P+Z7Pf4/t5vi1
0fo0Gs1/cv93scqOQaMJgZnhaFz8nEEePGKe7qQnBD/dEtfvGhikJmQGPVRf
CDavDCJz6xikousL7YaBEGrSptckP2WQg0aq0dhpQlgufH0zuJZB3gmIH2gy
FYK3krnBtJpBer+83XbVXgjlF5jygyUMMuJd0INwiRCeP2rqz0hgkNbu9ofM
TgrBqZkVmGDIIEeeuZpHaYXAbXWqOF1mQD4cPJsscBEBV9TLH19tQM6NqvwY
lCGCY5mysKRmOpk3jW5p0iACk/aXcxf9TCcVA70hNvO8QJfTSZgx6WRmosdP
yp1eUGclTHe/qE8qeCpx8z0vOLdrSr3CR5905g7wQ5hiiFyuDF+q0SO7w8Lr
ZD+KgccS6GYe0CMVXJ4f/bwY/j5adIvN0SOfuhY09g6JobvYTv37PRppk+Zh
k7jGG8ZDPhDcCBppYJS+W1LoDTeyVvbtHJjAVzz+hbMd3lBl8kG92GkCH6ab
FhUKfMDumBWDkzSOMK+osGW/D1B/orlP+Rg2fwtbe0vtA0uTt2F+/yjSLR5Y
9lj7grSl1cGHN4osVQZZkuAL74NLh8u2fkP/69nzum/7QqOpRSq9YgSZGr7i
kLEEtvY/L5zd8xU/+c6sqQmRwGXPIrnZsq9410uqTjkjgerDf6QfzRhGVpag
PeeLBDpTuqKta4ewQI+oFqzyg95ZLH7inCE8QZoUOxb4Ad0tv2YsaBDzTReG
XmzzA/bbFnPBsS94tji36fZCf2C6aH0ZPQMojs+OtN/nD9myJ3finAfQMLn2
EuepP0y4XeFsyviMSvMo9RmzAGjpHR1TtfSj7uvJsb0xAVBqWKky4/ajl5lF
T6cyAFTbqubcS+vDhbudu8oNAsHRrZOTp/qES0xzzxkSgdBY8I/stO0ntAeR
B3U8EHhPklg/jOrwvPLEO9OeQHAv8aqIPtGDpYtYtjJLKVg53N+Ytb4b3Rxc
Q1JEUghonLgkHO5CcdfE2L8yKdy35K+RlmkxSrX9wNYCKTj/+q2+I6YTHz85
c8jxjhT0D5tJGuZ8QDdt2h5PjRQ2tg8HzHzTgXYNU+sPTyEgqobz1vpSO659
E3nFSEBAmP8zY5/NbXhEPzTuxToCBArduMsSDQ5IT7FT1hPAVPcM9jlpcMOp
tnpOMAH9WavnX3XQINsjzlW+gQAP7QiPx9Zg+a7U8e9DCbjeOENtN02DtZ2n
8jZFEJC5/6Oc/Y7C0WftldrtBMz/2LZ3ZQ6FEVYLYvJjCXjRVBtNz6TwYazM
YnkcAd4ee7Ie76Pw4NTB1FwZAfGS9YlSOYXmq6eIFyUQQPDj32+JpNC5asHr
pF0EZKmPSoqWUVhI35FjJSegrkpUGe5M4TCh9Kyd9Ja7tHVcJwpR515qvoeA
NX9VrrhpR6Gfg19sdTIBQdzfrr82pvCaPM8qai8BQ7Ns35ZOpXD2o5d1RikE
3AjvWhFHp7A5MswlLJWA7D725YnhVvS8VvKekUaAa1l+lepzK54e7yi6Munp
+eLhAl0rGvjzJMG/TP4fWbVzk7YVY47vGJuYdAUrc/6C9lb8DwIuU6w=
           "]]}, "Charting`Private`Tag$54042826#2"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           RGBColor[0, 1, 0]], 
          Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQbXhSiZWBwcUhdHKAu0D8x/0eV3Y/Xq+K4CfcDzkU
743gy1up9orNRfB/nTMVT36J4B/+trTKwMQVzpdO3vI6pBXBn8DJLMN/EcGf
8uV9pIKyG5zfVmRTuKkYwZ+iddL91j4E30j9i3akgDuc/yY2/nxuDII/RV3L
h3k5gn/GdPK1998RfIU6G4UiZw84n4W7pdx7KoJ/VUt7xdKnCP7hFqEZUw08
4XwH5RlT7zQi+Ld+xwbtPIvgM0seknkr7wXnS51sPbCwAMH33dyp/GY3gi/w
SHtKL683nP/Bi+/IkUgEf69bwNmaJQi+VLvBk+6vCP5kxsBdBo4+cP6cA/zz
dCYj+JOE9KJXPkbwl87rub5bzxfOd8/vTFRtQPDZqo6tUjmD4G8STz67RMwP
zn/3c+7f6nQE301M8u2LTQi+XrnRqzUs/nC+sVDPMrZABF/VwdXm4WwEf/mm
OfeF3iL4i/SlFHNlAuB8Sw3TyBpXBN/91f+/p3MR/OSTWU1pkxH846eW9Ors
QdL/sq7C9hGCr3SR40IfeyCcH3Q7cR23AYI/kSk653Iogv/n3JMtL7MQ/PTZ
eX//1yP4AFYmbt8=
           "]]}, "Charting`Private`Tag$54042826#3"]}}, {}}, {
     DisplayFunction -> Identity, 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None}, DisplayFunction -> Identity, DisplayFunction -> Identity, 
      Ticks -> {Automatic, Quiet[
         Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& }, 
      AxesOrigin -> {40.`15.954589770191003, -2.727840521737228}, 
      FrameTicks -> {{Quiet[
          Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , 
         Charting`ScaledFrameTicks[{Log, Exp}]}, {Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
      GridLines -> {None, None}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
      DisplayFunction -> Identity, 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None, "ClippingRange" -> {{{40.0000006122449, 
         69.9999993877551}, {-2.727840521737228, 1.8777743796405524`}}, {{
         40.0000006122449, 69.9999993877551}, {-2.727840521737228, 
         1.8777743796405524`}}}}, DisplayFunction -> Identity, AspectRatio -> 
      GoldenRatio^(-1), Axes -> {True, True}, AxesLabel -> {None, None}, 
      AxesOrigin -> {40., 0}, 
      CoordinatesToolOptions -> {"DisplayFunction" -> ({
          Part[#, 1], 
          Exp[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          Part[#, 1], 
          Exp[
           Part[#, 2]]}& )}, DisplayFunction :> Identity, 
      Frame -> {{True, True}, {True, True}}, 
      FrameLabel -> {{"Spending-Wealth Ratios (%)", None}, {
        "Age (years)", None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None}, PlotRange -> {{40, 70}, {-2.727840521737228, 
        1.8777743796405524`}}, PlotRangeClipping -> True, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         RGBColor[0, 0, 1]], 
        Directive[
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         RGBColor[1, 0, 0]], 
        Directive[
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         RGBColor[0, 1, 0]]}, {"Consumption", "Healthcare", "Investment"}, 
       LegendMarkers -> None, LabelStyle -> {}, 
       LegendLayout -> {"Column", {Automatic, 5}}]], {0.3, 0.6}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{
  3.6727458351709347`*^9, 3.6742771258373404`*^9, 3.6749059929409704`*^9, 
   3.6765062225205336`*^9, 3.6765080485852537`*^9, 3.67688749134116*^9, 
   3.676887558529417*^9, {3.676888039856288*^9, 3.676888053115497*^9}, {
   3.6769089729643855`*^9, 3.6769089895723352`*^9}, 3.676909045134514*^9, 
   3.789311605864435*^9, 3.789314637734761*^9, 3.789314967983445*^9, 
   3.789315166112561*^9, 3.789315215211301*^9, 3.789315417471142*^9, 
   3.7893154477526903`*^9, 3.7893158361486807`*^9, 3.7893159529548817`*^9, 
   3.789316179493737*^9, 3.789316291617792*^9, 3.789316780185985*^9, 
   3.7893172889752607`*^9, 3.789317327679138*^9, 3.7893173811950912`*^9, 
   3.7893175207806673`*^9, {3.789317573774046*^9, 3.789317623195943*^9}, 
   3.789317659782009*^9, {3.789317690130378*^9, 3.789317704121456*^9}, {
   3.789317756574958*^9, 3.789317798606492*^9}, 3.7893178287483883`*^9, 
   3.789317906062958*^9, 3.7893179621765003`*^9, 3.789317998428084*^9, 
   3.789318054195809*^9, 3.789318149628174*^9, {3.789318252004902*^9, 
   3.7893183190300903`*^9}, 3.789318418956112*^9, 3.789318494667053*^9, 
   3.789318562139546*^9, 3.78931863619526*^9, 3.7893187088306837`*^9, {
   3.78932530895087*^9, 3.7893253309483137`*^9}, 3.789325678106639*^9, 
   3.789325841712758*^9, {3.789326254512253*^9, 3.789326316400033*^9}, 
   3.789326351783577*^9, {3.7893264124782476`*^9, 3.789326590865888*^9}, {
   3.789326834924273*^9, 3.789326998550086*^9}, 3.7893344308399878`*^9, {
   3.7893344769328203`*^9, 3.7893347176702337`*^9}, {3.789335165435018*^9, 
   3.789335192293138*^9}, 3.789395342779563*^9, {3.789400897036148*^9, 
   3.789400934911849*^9}, 3.789401518459258*^9, 3.789401551730358*^9, 
   3.789411838336081*^9, {3.7894119530020037`*^9, 3.789411971925733*^9}, 
   3.7894120174265213`*^9, 3.7894120770958767`*^9, 3.789412473598452*^9, 
   3.789413578204197*^9, 3.789495425613865*^9, {3.7894954712866125`*^9, 
   3.7894955497365627`*^9}, 3.7894955865474925`*^9, {3.789495733955366*^9, 
   3.7894957624178677`*^9}, {3.789495798992483*^9, 3.789495808712958*^9}, {
   3.789495898459157*^9, 3.789495932184017*^9}, 3.7894965397447424`*^9, {
   3.789496571024113*^9, 3.789496606142175*^9}, 3.7894967517726545`*^9, 
   3.789496907019882*^9, 3.7894969921085987`*^9, 3.789497097196248*^9, 
   3.789670292073666*^9, 3.7896703660642548`*^9, {3.7896705086313143`*^9, 
   3.7896705279784107`*^9}, 3.789742258257663*^9, 3.789742294829645*^9, 
   3.789742374520081*^9, 3.7897424107149982`*^9, 3.789743405892879*^9, 
   3.7897450456676826`*^9, 3.789745085077704*^9, 3.789752213770217*^9, 
   3.789752263211418*^9, 3.7897522939124804`*^9, 3.789752511746656*^9, 
   3.789753268256263*^9, {3.789753820289303*^9, 3.789753834641595*^9}, 
   3.789753931131557*^9, 3.789753999644991*^9, 3.7903530847092867`*^9, {
   3.7904374646270647`*^9, 3.790437480270212*^9}, 3.790437562430485*^9, 
   3.790437601808145*^9, 3.790437670831503*^9, {3.790437713114683*^9, 
   3.79043773553703*^9}, 3.790437783735159*^9, 3.7904378146358147`*^9, 
   3.7904380033921347`*^9, 3.790438103541017*^9, 3.790438280508219*^9, 
   3.790438440274825*^9, {3.790438488260788*^9, 3.7904385964383497`*^9}, {
   3.790438645166956*^9, 3.790438658732765*^9}, 3.790438711284356*^9, 
   3.790438743234236*^9, 3.790438816190024*^9, 3.790519936214617*^9, 
   3.790524500952039*^9, 3.7905245457709217`*^9, {3.790525048045958*^9, 
   3.790525148966175*^9}, 3.790525234404599*^9, 3.790617124205479*^9, 
   3.7906172270784082`*^9, 3.7906173414864087`*^9, 3.7906174047534075`*^9, 
   3.79061752351641*^9, 3.7906175832414093`*^9, 3.7906177718994784`*^9, 
   3.7906178745324087`*^9, 3.790618125240409*^9, 3.7906440298966713`*^9, 
   3.7906441066157413`*^9, 3.7906441424586725`*^9, 3.7906441791756716`*^9, 
   3.790644212129741*^9, 3.7906444474878473`*^9, {3.79064459076867*^9, 
   3.7906446275026703`*^9}, 3.7906448660096707`*^9, 3.793017892665719*^9, 
   3.793286632122797*^9},
 CellLabel->
  "Out[870]=",ExpressionUUID->"cccabf17-bfd1-4cce-ab37-9f26d537a9e9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"plo", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"100", " ", 
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{"mtEZ", "[", "t", "]"}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{"asyuEZ", "[", 
          RowBox[{"mtEZ", "[", "t", "]"}], "]"}], "]"}], "+", 
        RowBox[{"h", "[", 
         RowBox[{"mtEZ", "[", "t", "]"}], "]"}]}], ")"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "40", ",", "70"}], "}"}], ",", 
    RowBox[{"Frame", "\[Rule]", "True"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", "Blue"}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<Age (years)\>\"", ",", "\"\<Healthcare-Spending Ratio (%)\>\""}], 
      "}"}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\<health_ratio_age.pdf\>\"", ",", "plo"}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.676909154928793*^9, 3.676909160809129*^9}, {
   3.6769093309518604`*^9, 3.6769093486628733`*^9}, {3.676909930689163*^9, 
   3.67690993150421*^9}, {3.789497081989563*^9, 3.789497091683042*^9}, 
   3.7906171394604087`*^9, {3.7906171807874784`*^9, 3.7906172076114464`*^9}, 
   3.7906172683844795`*^9},
 CellLabel->
  "In[871]:=",ExpressionUUID->"5d4367a3-2d02-4b59-85a5-b142fd08e8ea"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJwVx3k41HkAx/FhjIjChDFyfGU8OSLJsFmazzIMZjC/akOa0JQOV6lUrsiV
qFyzT89DWTqk1fHMVrboWElNq6Fn6dD15KiUGu2K0mDtH+/n/bxs1iev2KhJ
o9FCZvr/SxQLGDQaH+Zv8kxS7dS8g2WsPGcNPjZfGJeqHdS8vkh9epQmH9be
e0W5Lmpe5fsvtCtafDDi2j+Ue6p5Y3oKdbwuH40N4RuuBql5LaHJo4+ZfCTJ
v/nZJql5gd3N/Rfs+JBFeNrFN6l5Ma9WtUYL+ZB+K36hFE7yrL3sDpke4+OD
7obVs3+Z4k0ouSzpEB9VZq05Bj3TvNtjp9Jc3f1h2WK9cLqYhvnSSx9W5fvj
boCH8xA0UKpLtzB46I+JClaDh0oDlaOqSGIbAItVjtn2ck0UpHhvl+8IwKS1
t0HrbjoqHRWC3hsBkO4fF57jasFt4ahTpKEAN3qvtt3SZWBYEt2ZuFaA4WjZ
4tweBioXOoro9QLEcvr2/1GnjQ5uxSPVuACeihZ2fuEskCxvkuIXCHMPutm9
9TrQ0svbLZQFwuXxm+qm1brocXQ6c2owEDe/m46ni2bjdh7zqMw1CFdqyn1F
nnqA7VHZ85wgnK2RRRh566P3u2TF1QdBUPlObLfizgGd3Wrx0ToYrQUSjdlB
c2GuyL9Vuy0YZ5mS6hGJAUJ+L7Idbg5GSkumXrubIQz7nCoPzRGC+6fd2uw2
Q4wEz21rixSiSFH/ghNmhOsB4gcZJ4WIEhw4HffUCOaFrgPFX4Qo8dcoeLed
iQoN6prrTyLovIzoy9Wch+pbBscXVYiQsDyHU1c7D+VMl6iGfhH8hrIsODDG
qeMlj5tdQkC5Ksvf9hhDkFwUa5cdArl2xAl+mgm009rPcjpC8Pn4oHKLiSnk
LOmDk6aheH5x89T386b49O3YZPqmUMz9rZtGwlkIMGV/fCcPRX3XYArvCwsu
u93eN2qFYSxrw6OeWjMsZZac1qbCIPJseqbyY8MO/t6vq8Kg3dT/XNbPRr28
+hXzYxgyn2gaR5eZo26xuU2ihRjuNmu//rN0PpbZcyMz/MXQ0b/esXJgPgTv
pyf/ShRDb92+kfQyC0gVW/fHVYjhvKZxROlmibv3Tx5a1CLGjn6FdtBrSywb
ytrj0ycGydQcLMq1woKHOl2HZ1HYZ1BwWGljjRXPYs/ruVJ49UOVfXyHNco0
oxL+/pnCuftH9JdwCUbFNVYZqykcqetyL/UgiKjp7+KEU4g5YBym8iSw8k7g
pkZQGKByIs95ETTuypwyi6Kg3vW5zR4E7e9qStfFUBie8vlkISRQKwcuDW2l
kPjvcPBEDEGMpcOm8ngKtJUTteHrCW7HJ7J/TKDwRPl26JKU4KDOWGZJIoWN
B5eLkuMIWL6zBIu3UQgd643sjydwu+zwdOcuCu0nOkrvpRLI6EnFlqkUdHaU
febsIfhKyX3aZ8zoOuGbs5fg5ievOtYeCo17Sy4vyyAQ2Yvir6VRSFuT8KIh
h+BiaqmlNJ1C55bqm4xcgnl3ujv1Mij45HeVxeYR9MZK3CWZFO6ZEG12IYHP
xdo3jCwKd20dzuw8QPDr1ODR8zM22mbk1VVEoBXiKAzfR6H7TmezUzHBpqqk
yekZv1StcS4sIfgPP0QMZA==
       "]]},
     Annotation[#, "Charting`Private`Tag$54043248#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{40., 1.7591458168593648`},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox["\"Healthcare-Spending Ratio (%)\"", TraditionalForm], None}, {
     FormBox["\"Age (years)\"", TraditionalForm], None}},
  FrameTicks->FrontEndValueCache[{{Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}}, {{Automatic, {{2., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {4., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {6., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {8., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {7., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {7.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {9., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {9.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {10., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}, {Automatic, {{40., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {50., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {60., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {70., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {30., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {32., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {34., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {36., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {38., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {42., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {44., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {46., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {48., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {52., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {54., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {56., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {58., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {62., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {64., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {66., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {68., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {72., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {74., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {76., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {78., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {80., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}}],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{40, 70}, {1.7591458168593648`, 8.274468819952684}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.7906172717934084`*^9, 3.7906173432754087`*^9, 3.7906174055844145`*^9, 
   3.79061743922541*^9, 3.7906175243404083`*^9, 3.7906178975074096`*^9, 
   3.7906440303707404`*^9, 3.79064410708667*^9, 3.7906441429637413`*^9, 
   3.7906441804976716`*^9, 3.79064421317867*^9, 3.790644448417672*^9, {
   3.7906445913046713`*^9, 3.790644628027671*^9}, 3.7906448666606703`*^9, 
   3.793017893316455*^9, 3.793286632660798*^9},
 CellLabel->
  "Out[871]=",ExpressionUUID->"1d778011-94f9-4de9-ae1a-659cb382fd77"],

Cell[BoxData["\<\"health_ratio_age.pdf\"\>"], "Output",
 CellChangeTimes->{
  3.7906172717934084`*^9, 3.7906173432754087`*^9, 3.7906174055844145`*^9, 
   3.79061743922541*^9, 3.7906175243404083`*^9, 3.7906178975074096`*^9, 
   3.7906440303707404`*^9, 3.79064410708667*^9, 3.7906441429637413`*^9, 
   3.7906441804976716`*^9, 3.79064421317867*^9, 3.790644448417672*^9, {
   3.7906445913046713`*^9, 3.790644628027671*^9}, 3.7906448666606703`*^9, 
   3.793017893316455*^9, 3.793286633261799*^9},
 CellLabel->
  "Out[872]=",ExpressionUUID->"e9f10c8e-a15f-4dd7-aacc-0bafa201e09b"]
}, Open  ]]
},
WindowSize->{1848, 1016},
WindowMargins->{{Automatic, 0}, {0, Automatic}},
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 868, 14, 31, "Input",ExpressionUUID->"a94d15ff-6c80-4aa1-8e81-021c4e3e5561"],
Cell[1429, 36, 2154, 37, 124, "Input",ExpressionUUID->"d9763463-b157-4f96-b79f-3d620e60031e"],
Cell[CellGroupData[{
Cell[3608, 77, 4871, 127, 377, "Input",ExpressionUUID->"2999b57b-6bc7-431c-b23e-52a924efb027"],
Cell[8482, 206, 32320, 633, 258, "Output",ExpressionUUID->"e1ebc3a0-edf8-4c41-a212-2d680e7da395"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40839, 844, 25942, 622, 611, "Input",ExpressionUUID->"b1866d67-018b-47a9-88d1-0471869cc6e4"],
Cell[66784, 1468, 657, 10, 35, "Output",ExpressionUUID->"5c2c6187-3fce-4cc2-9c47-81b53db70088"],
Cell[67444, 1480, 16403, 320, 67, "Output",ExpressionUUID->"ea27d6da-6e93-4db7-b6f2-765b009b069b"],
Cell[83850, 1802, 40236, 815, 452, "Output",ExpressionUUID->"2ab97eb3-93b7-4663-95ee-3103ff6608b7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[124123, 2622, 6582, 139, 101, "Input",ExpressionUUID->"dc4a3b2a-0581-4dd2-a0dc-06f0f32e29f9"],
Cell[130708, 2763, 29014, 548, 255, "Output",ExpressionUUID->"b5c1adb0-2151-425f-972d-857198715754"],
Cell[159725, 3313, 17540, 335, 287, "Output",ExpressionUUID->"af734ce8-1c53-47e4-b72b-ab35569b28ef"]
}, Open  ]],
Cell[CellGroupData[{
Cell[177302, 3653, 996, 24, 124, "Input",ExpressionUUID->"114f99e7-21b2-40be-ba63-7984de507ffa"],
Cell[178301, 3679, 4052, 60, 23, "Message",ExpressionUUID->"77bd885d-4560-47f6-ae43-ef1c7d68c677"],
Cell[182356, 3741, 3756, 53, 35, "Output",ExpressionUUID->"dd652fc5-ca89-4276-83b9-86c82297a538"],
Cell[186115, 3796, 4129, 61, 23, "Message",ExpressionUUID->"69862981-05ea-4290-85a1-9394368b7e28"],
Cell[190247, 3859, 3758, 53, 35, "Output",ExpressionUUID->"7fb0a189-1e99-4228-a6f6-86953815511b"],
Cell[194008, 3914, 3775, 53, 35, "Output",ExpressionUUID->"c3843484-a57e-4955-9a4d-c83d82d74d84"],
Cell[197786, 3969, 3777, 53, 35, "Output",ExpressionUUID->"36266ee0-262c-4232-b941-b3ca6ff13e43"]
}, Open  ]],
Cell[CellGroupData[{
Cell[201600, 4027, 2500, 54, 78, "Input",ExpressionUUID->"75bf5500-13fb-44e4-ab4d-24a6e05e23d6"],
Cell[204103, 4083, 44737, 889, 256, "Output",ExpressionUUID->"cccabf17-bfd1-4cce-ab37-9f26d537a9e9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[248877, 4977, 1346, 33, 78, "Input",ExpressionUUID->"5d4367a3-2d02-4b59-85a5-b142fd08e8ea"],
Cell[250226, 5012, 10403, 227, 262, "Output",ExpressionUUID->"1d778011-94f9-4de9-ae1a-659cb382fd77"],
Cell[260632, 5241, 574, 9, 35, "Output",ExpressionUUID->"e9f10c8e-a15f-4dd7-aacc-0bafa201e09b"]
}, Open  ]]
}
]
*)



==> Model_Calibration/plots2EZ2b.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    111590,       2425]
NotebookOptionsPosition[    110229,       2396]
NotebookOutlinePosition[    110563,       2411]
CellTagsIndexPosition[    110520,       2408]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"clear", "[", "\"\<Global`*\>\"", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.676888592760186*^9, 3.676888611379416*^9}, 
   3.676889088988257*^9, {3.6768909336757708`*^9, 3.676890991098536*^9}, {
   3.6769028016084213`*^9, 3.676902810055905*^9}, {3.6769036060814323`*^9, 
   3.6769037015758944`*^9}, {3.6769039434977303`*^9, 3.676903944175769*^9}, {
   3.6769039833110075`*^9, 3.6769039897433753`*^9}, {3.78967048835216*^9, 
   3.789670504614621*^9}, {3.789750158187525*^9, 3.789750316744686*^9}, {
   3.789751043579266*^9, 3.7897512485016613`*^9}, {3.7897512883167458`*^9, 
   3.789751304370644*^9}, {3.789751490641139*^9, 3.789751551614345*^9}, {
   3.7897522310358267`*^9, 3.78975225137451*^9}, {3.790352796976729*^9, 
   3.790352838889118*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"a94d15ff-6c80-4aa1-8e81-021c4e3e5561"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"data", "=", 
   RowBox[{
    RowBox[{
    "Import", "[", 
     "\"\</home/aurand2493/Dropbox/with Joshua/Epstein-Zin utility/Latex \
Files/Healthcare/Model_Calibration/MortalityData/USA.xls\>\"", "]"}], "//", 
    "Short"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mort", " ", "=", " ", 
   RowBox[{"data", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.789920641978043*^9, 3.789920647107486*^9}, 
   3.789921379017911*^9, {3.7900000460073137`*^9, 3.790000055764353*^9}, {
   3.790003296737473*^9, 3.790003355223947*^9}, {3.790003841249462*^9, 
   3.790003865521113*^9}, {3.790003934622662*^9, 3.790003935036825*^9}, {
   3.7900048003419724`*^9, 3.79000480130688*^9}, {3.790004859416705*^9, 
   3.790004861725874*^9}, {3.790005012110165*^9, 3.79000501408276*^9}, 
   3.790005144630992*^9, {3.790005638750951*^9, 3.790005639839819*^9}, {
   3.790005678296545*^9, 3.790005698435021*^9}, {3.7900057358196573`*^9, 
   3.79000577288701*^9}, 3.790006615700431*^9, {3.790007034740736*^9, 
   3.790007035839863*^9}, {3.790009404560135*^9, 3.7900094048660927`*^9}, {
   3.790012374951517*^9, 3.790012375454154*^9}, {3.7900134405133457`*^9, 
   3.790013442180666*^9}, {3.790014996798312*^9, 3.790014997018972*^9}, {
   3.790015429673483*^9, 3.7900154323070097`*^9}, {3.790345549704522*^9, 
   3.79034563634973*^9}, 3.790345799423408*^9, {3.790350844477516*^9, 
   3.790350845114874*^9}, {3.790437458936535*^9, 3.79043745921102*^9}, {
   3.790438059578246*^9, 3.7904380605782833`*^9}, {3.790438705235104*^9, 
   3.790438705487637*^9}, {3.790524451347794*^9, 3.7905244521493273`*^9}, {
   3.7905251939535*^9, 3.790525194787079*^9}, {3.790617333175408*^9, 
   3.790617397752409*^9}, {3.7906440049745345`*^9, 3.7906440063327103`*^9}, {
   3.7906443307937393`*^9, 3.790644331090741*^9}, {3.7906444964477406`*^9, 
   3.7906444980966716`*^9}, {3.7928530129591923`*^9, 3.7928530244814243`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"d9763463-b157-4f96-b79f-3d620e60031e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ages", "=", 
   RowBox[{
    RowBox[{"Transpose", "[", "mort", "]"}], "\[LeftDoubleBracket]", "1", 
    "\[RightDoubleBracket]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mort00", "=", 
   RowBox[{
    RowBox[{"Transpose", "[", "mort", "]"}], "\[LeftDoubleBracket]", "2", 
    "\[RightDoubleBracket]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mort40", "=", 
   RowBox[{
    RowBox[{"Transpose", "[", "mort", "]"}], "\[LeftDoubleBracket]", "3", 
    "\[RightDoubleBracket]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"regressdata1", "  ", "=", " ", 
   RowBox[{"Thread", "[", 
    RowBox[{"{", 
     RowBox[{"ages", ",", 
      RowBox[{"Log", "[", "mort00", "]"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"regressdata2", "  ", "=", " ", 
   RowBox[{"Thread", "[", 
    RowBox[{"{", 
     RowBox[{"ages", ",", 
      RowBox[{"Log", "[", "mort40", "]"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"model1900", "=", 
   RowBox[{"LinearModelFit", "[", 
    RowBox[{"regressdata1", ",", "x", ",", "x"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"model1940", "=", 
   RowBox[{"LinearModelFit", "[", 
    RowBox[{"regressdata2", ",", "x", ",", "x"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mortNHC", "[", "x_", "]"}], ":=", 
   RowBox[{"model1900", "[", "x", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"regress1940", "[", "x_", "]"}], ":=", " ", 
   RowBox[{"model1940", "[", "x", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plo1", "=", 
   RowBox[{"ListLogPlot", "[", 
    RowBox[{
     RowBox[{"{", " ", 
      RowBox[{
       RowBox[{"Transpose", "[", 
        RowBox[{"{", 
         RowBox[{"ages", ",", 
          RowBox[{"100", " ", "mort00"}]}], "}"}], "]"}], ",", 
       RowBox[{"Transpose", "[", 
        RowBox[{"{", 
         RowBox[{"ages", ",", 
          RowBox[{"100", "mort40"}]}], "}"}], "]"}]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Blue", ",", "Red"}], "}"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", " ", 
       RowBox[{
        RowBox[{"10", "^", 
         RowBox[{"-", "1"}]}], ",", 
        RowBox[{"10", "^", "1"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plo2", "=", 
   RowBox[{"LogPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"100", " ", 
        RowBox[{"Exp", "[", 
         RowBox[{"mortNHC", "[", "x", "]"}], "]"}]}], ",", 
       RowBox[{"100", 
        RowBox[{"Exp", "[", 
         RowBox[{"regress1940", "[", "x", "]"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "40", ",", "70"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Blue", ",", "Red"}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<Age (years)\>\"", ",", "\"\<Mortality (%)\>\""}], "}"}]}],
      ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"10", "^", 
         RowBox[{"-", "1"}]}], ",", 
        RowBox[{"10", "^", "1"}]}], "}"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "\"\<1900 cohort without healthcare\>\"", ",", 
          "\"\<1940 cohort - Regression\>\""}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.7", ",", "0.2"}], "}"}]}], "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"plo1", ",", "plo2"}], "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.676888592760186*^9, 3.676888611379416*^9}, 
   3.676889088988257*^9, {3.6768909336757708`*^9, 3.676890991098536*^9}, {
   3.6769028016084213`*^9, 3.676902810055905*^9}, {3.6769036060814323`*^9, 
   3.6769037015758944`*^9}, {3.6769039434977303`*^9, 3.676903944175769*^9}, {
   3.6769039833110075`*^9, 3.6769039897433753`*^9}, {3.78967048835216*^9, 
   3.789670504614621*^9}, {3.789750158187525*^9, 3.789750316744686*^9}, {
   3.789751043579266*^9, 3.7897512485016613`*^9}, {3.7897512883167458`*^9, 
   3.789751304370644*^9}, {3.789751490641139*^9, 3.789751551614345*^9}, {
   3.7897522310358267`*^9, 3.78975225137451*^9}, {3.790352796976729*^9, 
   3.790352926991066*^9}, {3.790437473449504*^9, 3.7904374760956497`*^9}, 
   3.7904376645739393`*^9, {3.790437704604394*^9, 3.790437708627521*^9}, {
   3.7904378037525682`*^9, 3.790437808460354*^9}, {3.790525068704561*^9, 
   3.790525069255597*^9}, {3.790644085817671*^9, 3.7906440997386723`*^9}, 
   3.79064434358367*^9},
 CellLabel->"In[4]:=",ExpressionUUID->"2999b57b-6bc7-431c-b23e-52a924efb027"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{}, {{}, 
       {RGBColor[0, 0, 1], PointSize[0.011000000000000001`], 
        AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGCQB2IQDQEuDl8qrzmxiz3dD+Y2uDisXPE40evnYwifwdXh
2t9M6atRj6Dyrg6+y4qKuG49gMq7Obws1HCcmH4fKu/mkCmwv8pM4i5U3t3h
zPGilf7Xb0Ll3R0SAy8b7uq6CpX3cCiqMv73i+0iVN7DYZJ2S9LlvpNQeU8H
7edXn3/2PQCV93TIM3QXDdq/Birv5aB32dF3ztUOe4i8l8PVFzwr0tw2Q/gM
3g5CTyQONVjsg8p7O7D9v++wy/Y4VN7HwWdtgskCr4tQeR8H9dqFm9cVX4XK
+zq4b6n5+Gn3Hai8r8P/w9tNpGweQ+X9HKpvfEnecvIpVN7PYWvd3sAHd59D
5f0dKjZqn91c9AYq7++wVrb23+aZb6HyAQ7fojtEZ3i8h/AdAhz8k7vavdw/
QtUHOCRN0rlTNgvKPxDg8HxnV9FBhc9Q/YEORYL38z4EfIHqD3SoTDDmuXge
ym8IdNCWcVIKXffVHgCiQqHu
         "]]}, 
       {RGBColor[1, 0, 0], PointSize[0.011000000000000001`], 
        AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGCQB2IQDQEuDpIvtedqZX7fD+Y2uDjsDmzJYE/+BuEzuDpM
K3pgOnPzV6i8q8PygC2xQpO/QOXdHO74abVKO32Gyrs5BHb/W+ty4iNU3t3B
/kTHyejeD1B5d4coff+za3neQeU9HLQ6mpcmPH4FlfdwiHM5xvLK4TVU3tPh
zfvTXbLJz6Hyng4t1iVnxFqeQOW9HGqNSt9cWfQQKu/l8INh9fKZC+9C5b0d
MpwbWZ8x3YbKeztsZKmQLmG6BpX3cZBInFYjWHARKu/jUNBYsely1UmovK/D
6/81H2bE7IfK+zrMjL6i1ZO2Eirv51AiHBUkcmiCPUTez2FzsWDOjcBtED6D
v8PrfXsaVv88CpX3d2hr2rrI5MwZqHyAQ/+3VMbuE5cgfIcAh0hPv+d9m69A
1Qc45F3cdeemxA0I/0CAwzRH162Mmveg+gMdLA1ijmeuewDVH+iwolbw0oKl
j6D6Ax1a07Zf8lny1B4ADXei6w==
         "]]}, {}}, {}, {}, {}, {}}, {{{}, {}, 
       TagBox[
        {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
         LineBox[CompressedData["
1:eJwVj38803kcx4XEcXS7R8QRhlNTrJYekR6fdzUbtrFvD4rbETnqQShHhHQ5
dInyYyuFfoj8uE49FiqqD9GkZnjkiqx2NpMtkvJNddG5P16P5+P53/Nlvzth
e5Sujo4Ob2H/c203dbGODhO+ZFYEB17U4Lwii+w1i5gg/+MiQ3FOg5UhJnoC
XSZ0Fl82jRFpsFBL6jTrMyH7Sl3nkTwN/mDc/SXWiAkmsib6n0kafMc/YeYZ
hQnWNjJDXV8N9hloVV1zYsKm1vlb16bHcbgi8P4uDhOSZ3dZGm8bx7aeTgXm
FUyQrio5Gf5wDH+WuVtEapjgqL4z2xOtxh0fqtPo673hhodASzMZxT9ENr4O
zPEGB5+Yoh+FSlxopGdt1u8NIkXCak/3ESycmQqxc2DBzQjp7OABBc5N9Dog
/pUFXRsq66yPybGQ1s1+fo8FgzZR2wplQ3id84xLyFI21KQasbYMP8UTobt6
435mQ7D6HJ1qNYCFzjSuXg0bzmQvc1VG92Ope8nTqVk2mLmpVuJpKbbL9LJL
3OYDE6nJDyzTurC+cXYKR+QDLvWPGFP57fhvmktttdoHbI+OnlqcchN3ZFNK
RXRf2Pq699qgRx0Gh1KR/KgvrLd2jl/+KQY//zd0++0eX2hPqdy9wbcK6Vne
t5609YORkYIsI5NmZNWd03Zpvx9MvaR0zr1oQ7wbxx0mWv3gXa3+7GlCgpYq
XYQF33Ig8QQjuMlTit76mXZ2hnDA0qlz5raiD91l8XsyqjigJXJonsInyOoY
ffQEyYGP30TNZvz+FJUsIlroW7hAE++Un4IhVN5mdn51CRfOqvcGR22Uo2KK
q6BOxYVDY4XtAqoCVZ/Pf9bqyoNGbZT9d5P/IHbC8Qin33jAqS3+KyhaiQzS
JPWOUh5MyB96Z0lUSGwR2VNl7g+81LxAbKtGbz5VzKXv8QdpyHBD6OkxxDK3
nBwX+0OQ2H3Z6PtXyDVlnfaqfgDoE7Zdj+M1iEHJv2JABEBjNCWnrE+LnMDb
a6QsABxVhbfTXSZQjbhcQZkMgKbq8x53L0+iSjcr+zhrPnAVTQ/GdKeQx0r3
kAxvPuS6NchuobeIrf069ziOD/epXcm5n9+iyO6YrOgSPmT1j1If1k6jrkdV
Bavv8GGHw6Pklqh3yEOTmbpZyYd6eqPMzvw9ovYb9p1cQkDYtGq3Wcd7tH04
osGYTgA1aLi8IXMGFekK9j0JIiAm6Zm8fQ2JZvgXVmTsIKAlXVLWSydR8AVV
n+NOAii/N/30gkGiFV773A8GEyAuKhn86EGiq8mH55cLCJhvCBhwY5FIMn6h
MCycgJOarscVYST6Ihtt1MQQ0Bx2q+XQKRKF26zaUxxLgGl0zaFjxSTqiI2z
3LRvoS/u9EaRiER5hh8O58cRYJCR1Hy9jEQWW5ew3fYTEHCWLn5VQ6J1TauG
kpIJUD6prQtqI5FIL/6EzUECGMNn9kZ2kOgjId4sWfAsZa7zAQmJ8BvPSotU
AmjTv1TnS0nEXcmNbUkjINHU/lLHIImuHyy0iUwnQLJsaXj/MIm+fzDQa5xB
gLnN1xWKlyR6HhG6PvQwAfdcXpR/HiXR5uuXxhZnLvQzpALDcRJdnFeXNix4
mGerlflrEunzaJydRxb+bqkfcnhDoj1l8XNfF9zA92zp2mkS/Qem2lhQ
          "]]},
        Annotation[#, "Charting`Private`Tag$2542#1"]& ], 
       TagBox[
        {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
         LineBox[CompressedData["
1:eJwVzn0w1HkcB3BPKelSm7EREhmye9LGjULfT9rnB/bXSUkutRMdlq4HPXmo
GzpJRthqJtuD4dpuKnFLeaiv57BrVRwVg7C/Y488La6izv3xnve85v3Pe8Ph
uN1HjAwMDESL+b+3NDsuMTBgAqN5lfYCbw6nX6OmfG/IBLcu2rom9hweCFlh
HGrEBEctm7BgzuFc3YxBmQkTKIaJz+U75vCsefN8tBkTPnuPyCq2zuGqgDh9
F4UJLxQ1bL3dHOZ2VA4WOTOBn3ZcETk1i8P7gmoPCphwmNMRHXBrFq/f7nzV
Ss6EkdQu8mTvDP6s8aJKRpiws0Hqut59BtfNFp7z8GSBD+u8bsdFPV4nUf4T
lMqCy6lNd582TOMsM2Nbi9csyG9U2CmtpnGufjzEwYkNq5uaMs1CpvCl476/
lJxgg9vy8Asdtydxrlsz5/0LNiwXpXs7TU5ghoueFrKKAzvE+qEWzwk8Gnaw
TXqAAymKgaJRs3Gc6+ImNL7PAfUW1XX34jGs9srpHJ/jQIPP1ghHn1HskOTr
cHwXF4Scmlq7Xh02MU85LZBxIaVds1QlGcF/udEUhVoumHxoEUkm/sZ1KZSb
Mg8e2E6MOhhfJzE43ZT1XOTBUHJmT5C9Fr//Era7vJUHPquDnR/jQWxsXWs7
tp4PLCd5cPmuAWzTnFp97xgfcsvepBVp+rHoz8tOo5V8GL5+IGu/thevGqDl
Xv1OANRaSn/5VDee4K+srw8RQOSEJd+V8Q4/Z4tbEwoEwN+gL41J7sQ2v3kM
XZkRQPyPb6Yss9txjiFR4bFTCG/T5nnqzlc4r9riNj1HCIxkwZCmRoWzKe6h
DwaFoJnc61082YALb2d0VbqLQBU1X12cWo05cZcPOV8QQZ/ar2uaW4pNzzX+
sVEtAnzvCO2ivACXUCWtBVYBwPVeZv3ANAx9/CRfOB8ZAGybr56t/grEtrIe
Gy4JAPnozy7xpk+R+2mG7qFJIGRI6N5fomrQVkrG76ZEIAS1mLvKPzYiZ2D5
frgVCOO0LZY5wWp0vySvjzIWCGdZ9KJ+69cof7PNBqmtGJ5NTpcf7WxH21y9
QhJYYijPq5rOaO1EHN23BZVUDC4sBa277B2SNEf9GpEjhmAdh2cT24NethRc
pVeJgZ85LJs52Ie2jSSd8RsQQ+IN+6F+iw/I8fWyV5lLCciJ2D/ffXQA7e4+
9NjcgwC90oru3DeIrhmFxrTvIaDO8JEmwleL9OI79gnBBERXyAOS/LVo353B
Vxv3EmB7IlMj42qRvW+MV/w+AmKG4jT1QVr08FTi17WhBGx8ydA4SrWocfhO
1k/hBCRkPGvtlWvRvGZIORJFgA+1Xh38TYvC7TZFZkcTMNOmFMYuIVFdtNTa
J4aAvLRCdao5idKXzSZmSBf/fbqkVlJJRPVfytl8jAB5D09N8SARo3TTu5On
CDDJb1NpwkkkM469YhdPwKP91QIygkT/EiV+jYsOWlOsWoghEf64PZ96ZnFP
yVbRz5JI6CqMrjhHwIHIPar0ayR6Ep9lJzlPwEoHtiD/BonWNHS0mScQoHz7
g6pcTqL3h8I8wxIJWMFfqxp+QCK/J/fIJUkElBqZCQyekOjuV+3Nx4sOrfzU
Qi0jkYnITbA3mQDLkzr+5ioSRd6KXfi26Cp6dwu7lkT/Adi6Wjc=
          "]]},
        Annotation[#, "Charting`Private`Tag$2542#2"]& ]}, {}, {}}}, InsetBox[
     TemplateBox[{
      "\"1900 cohort without healthcare\"","\"1940 cohort - Regression\""},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "0", ",", "1"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.7, 0.2}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{39.53125000000001, -2.2795592420641055`},
   DisplayFunction->Identity,
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{
      Charting`ScaledTicks[{Log, Exp}], 
      Charting`ScaledFrameTicks[{Log, Exp}]}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Exp[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Exp[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->NCache[{{40., 70.}, {-Log[10], 
       Log[10]}}, {{40., 70.}, {-2.302585092994046, 2.302585092994046}}],
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {0, 0}},
   Ticks->FrontEndValueCache[{Automatic, 
      Charting`ScaledTicks[{Log, Exp}]}, {Automatic, {{-2.3025850929940455`, 
        FormBox["0.1`", TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.5\"", 0.5, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0., 
        FormBox["1", TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
        FormBox["5", TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {2.302585092994046, 
        FormBox["10", TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.995732273553991, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.8134107167600364`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.659260036932778, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.5257286443082556`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.4079456086518722`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.916290731874155, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.6931471805599453, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.791759469228055, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.995732273553991, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3.4011973816621555`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3.6888794541139363`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3.912023005428146, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.0943445622221, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.248495242049359, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.382026634673881, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.499809670330265, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.605170185988092, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}]],
  InterpretTemplate[Legended[
    Graphics[{{{{}, {{{}, {
           Hue[0.67, 0.6, 0.6], 
           Directive[
            PointSize[0.011000000000000001`], 
            AbsoluteThickness[1.6], 
            RGBColor[0, 0, 1]], 
           Point[CompressedData["
1:eJxTTMoPSmViYGCQB2IQDQEuDl8qrzmxiz3dD+Y2uDisXPE40evnYwifwdXh
2t9M6atRj6Dyrg6+y4qKuG49gMq7Obws1HCcmH4fKu/mkCmwv8pM4i5U3t3h
zPGilf7Xb0Ll3R0SAy8b7uq6CpX3cCiqMv73i+0iVN7DYZJ2S9LlvpNQeU8H
7edXn3/2PQCV93TIM3QXDdq/Birv5aB32dF3ztUOe4i8l8PVFzwr0tw2Q/gM
3g5CTyQONVjsg8p7O7D9v++wy/Y4VN7HwWdtgskCr4tQeR8H9dqFm9cVX4XK
+zq4b6n5+Gn3Hai8r8P/w9tNpGweQ+X9HKpvfEnecvIpVN7PYWvd3sAHd59D
5f0dKjZqn91c9AYq7++wVrb23+aZb6HyAQ7fojtEZ3i8h/AdAhz8k7vavdw/
QtUHOCRN0rlTNgvKPxDg8HxnV9FBhc9Q/YEORYL38z4EfIHqD3SoTDDmuXge
ym8IdNCWcVIKXffVHgCiQqHu
            "]]}, {
           Hue[0.9060679774997897, 0.6, 0.6], 
           Directive[
            PointSize[0.011000000000000001`], 
            AbsoluteThickness[1.6], 
            RGBColor[1, 0, 0]], 
           Point[CompressedData["
1:eJxTTMoPSmViYGCQB2IQDQEuDpIvtedqZX7fD+Y2uDjsDmzJYE/+BuEzuDpM
K3pgOnPzV6i8q8PygC2xQpO/QOXdHO74abVKO32Gyrs5BHb/W+ty4iNU3t3B
/kTHyejeD1B5d4coff+za3neQeU9HLQ6mpcmPH4FlfdwiHM5xvLK4TVU3tPh
zfvTXbLJz6Hyng4t1iVnxFqeQOW9HGqNSt9cWfQQKu/l8INh9fKZC+9C5b0d
MpwbWZ8x3YbKeztsZKmQLmG6BpX3cZBInFYjWHARKu/jUNBYsely1UmovK/D
6/81H2bE7IfK+zrMjL6i1ZO2Eirv51AiHBUkcmiCPUTez2FzsWDOjcBtED6D
v8PrfXsaVv88CpX3d2hr2rrI5MwZqHyAQ/+3VMbuE5cgfIcAh0hPv+d9m69A
1Qc45F3cdeemxA0I/0CAwzRH162Mmveg+gMdLA1ijmeuewDVH+iwolbw0oKl
j6D6Ax1a07Zf8lny1B4ADXei6w==
            "]]}, {}}}, {}, {}, {}, {}}}, {{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[1.6], 
            RGBColor[0, 0, 1]], 
           Line[CompressedData["
1:eJwVj38803kcx4XEcXS7R8QRhlNTrJYekR6fdzUbtrFvD4rbETnqQShHhHQ5
dInyYyuFfoj8uE49FiqqD9GkZnjkiqx2NpMtkvJNddG5P16P5+P53/Nlvzth
e5Sujo4Ob2H/c203dbGODhO+ZFYEB17U4Lwii+w1i5gg/+MiQ3FOg5UhJnoC
XSZ0Fl82jRFpsFBL6jTrMyH7Sl3nkTwN/mDc/SXWiAkmsib6n0kafMc/YeYZ
hQnWNjJDXV8N9hloVV1zYsKm1vlb16bHcbgi8P4uDhOSZ3dZGm8bx7aeTgXm
FUyQrio5Gf5wDH+WuVtEapjgqL4z2xOtxh0fqtPo673hhodASzMZxT9ENr4O
zPEGB5+Yoh+FSlxopGdt1u8NIkXCak/3ESycmQqxc2DBzQjp7OABBc5N9Dog
/pUFXRsq66yPybGQ1s1+fo8FgzZR2wplQ3id84xLyFI21KQasbYMP8UTobt6
435mQ7D6HJ1qNYCFzjSuXg0bzmQvc1VG92Ope8nTqVk2mLmpVuJpKbbL9LJL
3OYDE6nJDyzTurC+cXYKR+QDLvWPGFP57fhvmktttdoHbI+OnlqcchN3ZFNK
RXRf2Pq699qgRx0Gh1KR/KgvrLd2jl/+KQY//zd0++0eX2hPqdy9wbcK6Vne
t5609YORkYIsI5NmZNWd03Zpvx9MvaR0zr1oQ7wbxx0mWv3gXa3+7GlCgpYq
XYQF33Ig8QQjuMlTit76mXZ2hnDA0qlz5raiD91l8XsyqjigJXJonsInyOoY
ffQEyYGP30TNZvz+FJUsIlroW7hAE++Un4IhVN5mdn51CRfOqvcGR22Uo2KK
q6BOxYVDY4XtAqoCVZ/Pf9bqyoNGbZT9d5P/IHbC8Qin33jAqS3+KyhaiQzS
JPWOUh5MyB96Z0lUSGwR2VNl7g+81LxAbKtGbz5VzKXv8QdpyHBD6OkxxDK3
nBwX+0OQ2H3Z6PtXyDVlnfaqfgDoE7Zdj+M1iEHJv2JABEBjNCWnrE+LnMDb
a6QsABxVhbfTXSZQjbhcQZkMgKbq8x53L0+iSjcr+zhrPnAVTQ/GdKeQx0r3
kAxvPuS6NchuobeIrf069ziOD/epXcm5n9+iyO6YrOgSPmT1j1If1k6jrkdV
Bavv8GGHw6Pklqh3yEOTmbpZyYd6eqPMzvw9ovYb9p1cQkDYtGq3Wcd7tH04
osGYTgA1aLi8IXMGFekK9j0JIiAm6Zm8fQ2JZvgXVmTsIKAlXVLWSydR8AVV
n+NOAii/N/30gkGiFV773A8GEyAuKhn86EGiq8mH55cLCJhvCBhwY5FIMn6h
MCycgJOarscVYST6Ihtt1MQQ0Bx2q+XQKRKF26zaUxxLgGl0zaFjxSTqiI2z
3LRvoS/u9EaRiER5hh8O58cRYJCR1Hy9jEQWW5ew3fYTEHCWLn5VQ6J1TauG
kpIJUD6prQtqI5FIL/6EzUECGMNn9kZ2kOgjId4sWfAsZa7zAQmJ8BvPSotU
AmjTv1TnS0nEXcmNbUkjINHU/lLHIImuHyy0iUwnQLJsaXj/MIm+fzDQa5xB
gLnN1xWKlyR6HhG6PvQwAfdcXpR/HiXR5uuXxhZnLvQzpALDcRJdnFeXNix4
mGerlflrEunzaJydRxb+bqkfcnhDoj1l8XNfF9zA92zp2mkS/Qem2lhQ
            "]]}, "Charting`Private`Tag$2542#1"], 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[1.6], 
            RGBColor[1, 0, 0]], 
           Line[CompressedData["
1:eJwVzn0w1HkcB3BPKelSm7EREhmye9LGjULfT9rnB/bXSUkutRMdlq4HPXmo
GzpJRthqJtuD4dpuKnFLeaiv57BrVRwVg7C/Y488La6izv3xnve85v3Pe8Ph
uN1HjAwMDESL+b+3NDsuMTBgAqN5lfYCbw6nX6OmfG/IBLcu2rom9hweCFlh
HGrEBEctm7BgzuFc3YxBmQkTKIaJz+U75vCsefN8tBkTPnuPyCq2zuGqgDh9
F4UJLxQ1bL3dHOZ2VA4WOTOBn3ZcETk1i8P7gmoPCphwmNMRHXBrFq/f7nzV
Ss6EkdQu8mTvDP6s8aJKRpiws0Hqut59BtfNFp7z8GSBD+u8bsdFPV4nUf4T
lMqCy6lNd582TOMsM2Nbi9csyG9U2CmtpnGufjzEwYkNq5uaMs1CpvCl476/
lJxgg9vy8Asdtydxrlsz5/0LNiwXpXs7TU5ghoueFrKKAzvE+qEWzwk8Gnaw
TXqAAymKgaJRs3Gc6+ImNL7PAfUW1XX34jGs9srpHJ/jQIPP1ghHn1HskOTr
cHwXF4Scmlq7Xh02MU85LZBxIaVds1QlGcF/udEUhVoumHxoEUkm/sZ1KZSb
Mg8e2E6MOhhfJzE43ZT1XOTBUHJmT5C9Fr//Era7vJUHPquDnR/jQWxsXWs7
tp4PLCd5cPmuAWzTnFp97xgfcsvepBVp+rHoz8tOo5V8GL5+IGu/thevGqDl
Xv1OANRaSn/5VDee4K+srw8RQOSEJd+V8Q4/Z4tbEwoEwN+gL41J7sQ2v3kM
XZkRQPyPb6Yss9txjiFR4bFTCG/T5nnqzlc4r9riNj1HCIxkwZCmRoWzKe6h
DwaFoJnc61082YALb2d0VbqLQBU1X12cWo05cZcPOV8QQZ/ar2uaW4pNzzX+
sVEtAnzvCO2ivACXUCWtBVYBwPVeZv3ANAx9/CRfOB8ZAGybr56t/grEtrIe
Gy4JAPnozy7xpk+R+2mG7qFJIGRI6N5fomrQVkrG76ZEIAS1mLvKPzYiZ2D5
frgVCOO0LZY5wWp0vySvjzIWCGdZ9KJ+69cof7PNBqmtGJ5NTpcf7WxH21y9
QhJYYijPq5rOaO1EHN23BZVUDC4sBa277B2SNEf9GpEjhmAdh2cT24NethRc
pVeJgZ85LJs52Ie2jSSd8RsQQ+IN+6F+iw/I8fWyV5lLCciJ2D/ffXQA7e4+
9NjcgwC90oru3DeIrhmFxrTvIaDO8JEmwleL9OI79gnBBERXyAOS/LVo353B
Vxv3EmB7IlMj42qRvW+MV/w+AmKG4jT1QVr08FTi17WhBGx8ydA4SrWocfhO
1k/hBCRkPGvtlWvRvGZIORJFgA+1Xh38TYvC7TZFZkcTMNOmFMYuIVFdtNTa
J4aAvLRCdao5idKXzSZmSBf/fbqkVlJJRPVfytl8jAB5D09N8SARo3TTu5On
CDDJb1NpwkkkM469YhdPwKP91QIygkT/EiV+jYsOWlOsWoghEf64PZ96ZnFP
yVbRz5JI6CqMrjhHwIHIPar0ayR6Ep9lJzlPwEoHtiD/BonWNHS0mScQoHz7
g6pcTqL3h8I8wxIJWMFfqxp+QCK/J/fIJUkElBqZCQyekOjuV+3Nx4sOrfzU
Qi0jkYnITbA3mQDLkzr+5ioSRd6KXfi26Cp6dwu7lkT/Adi6Wjc=
            "]]}, "Charting`Private`Tag$2542#2"]}}, {}, {}}}, {
     DisplayFunction -> Identity, GridLines -> {None, None}, DisplayFunction -> 
      Identity, DisplayFunction -> Identity, DisplayFunction -> Identity, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {0, 0}}, 
      AxesOrigin -> {39.53125000000001, -2.2795592420641055`}, 
      PlotRange -> {{40., 70.}, {-Log[10], 
         Log[10]}}, PlotRangeClipping -> True, ImagePadding -> All, 
      DisplayFunction -> Identity, AspectRatio -> GoldenRatio^(-1), 
      Axes -> {True, True}, AxesLabel -> {None, None}, 
      AxesOrigin -> {39.53125000000001, -2.2795592420641055`}, 
      DisplayFunction :> Identity, Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, FrameTicks -> {{
         Charting`ScaledTicks[{Log, Exp}], 
         Charting`ScaledFrameTicks[{Log, Exp}]}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Exp[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Exp[#]& )[
             Part[#, 2]]}& )}}, PlotRange -> {{40., 70.}, {-Log[10], 
         Log[10]}}, PlotRangeClipping -> True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {0, 0}}, Ticks -> {Automatic, 
        Charting`ScaledTicks[{Log, Exp}]}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         RGBColor[0, 0, 1]], 
        Directive[
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         RGBColor[1, 0, 0]]}, {
       "1900 cohort without healthcare", "1940 cohort - Regression"}, 
       LegendMarkers -> None, LabelStyle -> {}, LegendLayout -> "Column"]], {
     0.7, 0.2}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{3.792853260892795*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"d7894da1-7b89-420f-8d67-602a1f75eb9e"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r", ">", "0"}], ",", 
     RowBox[{"\[Delta]", ">", "0"}], ",", 
     RowBox[{"m", ">", "0"}], ",", 
     RowBox[{"\[Beta]", ">", "0"}], ",", 
     RowBox[{"0", "<", "q", "<", "1"}], ",", 
     RowBox[{"\[Gamma]", ">", "1"}], ",", 
     RowBox[{"a", ">", "0"}], ",", 
     RowBox[{"\[Zeta]", ">", "0"}], ",", 
     RowBox[{"\[Psi]", ">", "1"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"parvalEZ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r", "\[Rule]", 
      RowBox[{"1", "/", "100"}]}], ",", 
     RowBox[{"\[Delta]", "\[Rule]", 
      RowBox[{"3", "/", "100"}]}], ",", 
     RowBox[{"\[Beta]", "\[Rule]", 
      RowBox[{
       RowBox[{"mortNHC", "'"}], "[", "0", "]"}]}], ",", 
     RowBox[{"\[Gamma]", "\[Rule]", "2"}], ",", 
     RowBox[{"a", "\[Rule]", ".38"}], ",", 
     RowBox[{"\[Zeta]", "\[Rule]", 
      RowBox[{"5", "/", "10"}]}], ",", " ", 
     RowBox[{"q", "\[Rule]", " ", ".74"}], ",", 
     RowBox[{"\[Psi]", "\[Rule]", "1.5"}], ",", 
     RowBox[{"m0", "\[Rule]", 
      RowBox[{"Exp", "[", 
       RowBox[{"mortNHC", "[", "0", "]"}], "]"}]}], ",", 
     RowBox[{"\[Mu]", "\[Rule]", "0.052"}], ",", 
     RowBox[{"\[Sigma]", "\[Rule]", ".154"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"asyu1EZ", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"#", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Zeta]", 
              RowBox[{"1", "-", "\[Gamma]"}]]}], ")"}], "*", "\[Psi]"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}], "*", 
           RowBox[{"(", 
            RowBox[{"\[Beta]", "-", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", "q"}], ")"}], "/", "q"}], " ", 
              RowBox[{"a", "^", 
               RowBox[{"(", 
                RowBox[{"1", "/", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Psi]", "-", "1"}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "q"}], "/", "1"}], "-", "q"}], ")"}]}]}]}], 
            ")"}]}]]], " ", 
        RowBox[{"(", 
         RowBox[{"\[Beta]", "-", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "q"}], ")"}], "/", "q"}], " ", 
           RowBox[{"a", "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", 
              RowBox[{"(", 
               RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[Psi]", "-", "1"}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "q"}], "/", "1"}], "-", "q"}], ")"}]}]}]}], 
         ")"}]}], ")"}], "/", 
      RowBox[{"ExpIntegralE", "[", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"r", "+", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "/", 
                RowBox[{"(", 
                 RowBox[{"2", "*", "\[Gamma]"}], ")"}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Mu]", "/", "\[Sigma]"}], ")"}], "^", "2"}]}]}], 
            ")"}], "*", 
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Psi]"}], ")"}]}], "+", 
          RowBox[{"(", 
           RowBox[{"\[Beta]", "-", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "q"}], ")"}], "/", "q"}], " ", 
             RowBox[{"a", "^", 
              RowBox[{"(", 
               RowBox[{"1", "/", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"\[Psi]", "-", "1"}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "q"}], "/", "1"}], "-", "q"}], ")"}]}]}]}], 
           ")"}], " ", "+", 
          RowBox[{"\[Delta]", "*", "\[Psi]"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Beta]", "-", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "q"}], ")"}], "/", "q"}], " ", 
             RowBox[{"a", "^", 
              RowBox[{"(", 
               RowBox[{"1", "/", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"\[Psi]", "-", "1"}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "q"}], "/", "1"}], "-", "q"}], ")"}]}]}]}], 
           ")"}], " "}]], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"#", "*", "\[Psi]"}], "-", 
          RowBox[{"#", "*", "\[Psi]", "*", 
           SuperscriptBox["\[Zeta]", 
            RowBox[{"1", "-", "\[Gamma]"}]]}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Beta]", "-", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "q"}], ")"}], "/", "q"}], " ", 
             RowBox[{"a", "^", 
              RowBox[{"(", 
               RowBox[{"1", "/", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"\[Psi]", "-", "1"}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "q"}], "/", "1"}], "-", "q"}], ")"}]}]}]}], 
           ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]}]]}], "]"}]}], 
     "&"}], "/.", "parvalEZ"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"asyu2EZ", "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"\[Beta]", "*", 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"#", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Zeta]", 
             RowBox[{"1", "-", "\[Gamma]"}]]}], ")"}], "*", "\[Psi]"}], 
         RowBox[{"\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]}]]], " "}], 
      RowBox[{"ExpIntegralE", "[", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"r", "+", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "/", 
                RowBox[{"(", 
                 RowBox[{"2", "*", "\[Gamma]"}], ")"}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Mu]", "/", "\[Sigma]"}], ")"}], "^", "2"}]}]}], 
            ")"}], "*", 
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Psi]"}], ")"}]}], "+", "\[Beta]", "+", 
          RowBox[{"\[Delta]", " ", "\[Psi]"}]}], 
         RowBox[{"\[Beta]", " "}]], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"#", "*", "\[Psi]"}], "-", 
          RowBox[{"#", "*", "\[Psi]", "*", 
           SuperscriptBox["\[Zeta]", 
            RowBox[{"1", "-", "\[Gamma]"}]]}]}], 
         RowBox[{"\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]}]]}], "]"}]], 
     "&"}], "/.", "parvalEZ"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"asyu3EZ", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[Delta]", "*", "\[Psi]"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "\[Psi]"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"r", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "/", 
            RowBox[{"(", 
             RowBox[{"2", "*", "\[Gamma]"}], ")"}]}], ")"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Mu]", "/", "\[Sigma]"}], ")"}], "^", "2"}]}]}], 
        ")"}]}], "+", 
      FractionBox[
       RowBox[{"\[Psi]", "*", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["\[Zeta]", 
           RowBox[{"1", "-", "\[Gamma]"}]]}], ")"}], " ", "#"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]], "+", 
      RowBox[{"(", 
       RowBox[{"\[Beta]", "-", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "q"}], ")"}], "/", "q"}], " ", 
         RowBox[{"a", "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", 
            RowBox[{"(", 
             RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Psi]", "-", "1"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "q"}], "/", "1"}], "-", "q"}], ")"}]}]}]}], ")"}]}],
      "&"}], "/.", "parvalEZ"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"asyuEZ", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{"asyu1EZ", "[", "#", "]"}], "]"}], "+", 
        RowBox[{"Min", "[", 
         RowBox[{
          RowBox[{"Re", "[", 
           RowBox[{"asyu2EZ", "[", "#", "]"}], "]"}], ",", 
          RowBox[{"asyu3EZ", "[", "#", "]"}]}], "]"}]}], ")"}], "/", "2"}], 
     "&"}], "/.", "parvalEZ"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"asyuDEZ", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Re", "[", 
             RowBox[{"asyu2EZ", "[", "#", "]"}], "]"}], "<", 
            RowBox[{"asyu3EZ", "[", "#", "]"}]}], ",", 
           RowBox[{"Re", "[", 
            RowBox[{
             RowBox[{"asyu2EZ", "'"}], "[", "#", "]"}], "]"}], ",", 
           FractionBox[
            RowBox[{"\[Psi]", "*", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SuperscriptBox["\[Zeta]", 
                RowBox[{"1", "-", "\[Gamma]"}]]}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]]}], "]"}], "+", 
         RowBox[{"Re", "[", 
          RowBox[{
           RowBox[{"asyu1EZ", "'"}], "[", "#", "]"}], "]"}]}], ")"}], "/", 
       "2"}], "&"}], "/.", "parvalEZ"}]}], ";"}], "\[IndentingNewLine]", " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"lower", " ", "bound"}], " ", "+", " ", 
       RowBox[{"upper", " ", "bound"}]}], ")"}], "/", "2"}], " ", "of", " ", 
    "u"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"a", "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Psi]", "-", "1"}], ")"}], "*", 
         RowBox[{
          RowBox[{"asyuEZ", "[", "#", "]"}], "/", 
          RowBox[{"(", 
           RowBox[{"#", "*", 
            RowBox[{"asyuDEZ", "[", "#", "]"}]}], ")"}]}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}]}], "&"}], "/.", 
    "parvalEZ"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"h", "[", ".08", "]"}], "\[IndentingNewLine]", "h1"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"a", "^", 
         RowBox[{"(", 
          RowBox[{"1", "/", 
           RowBox[{"(", 
            RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[Psi]", "-", "1"}], ")"}], "/", "  ", 
            RowBox[{"Re", "[", 
             RowBox[{"asyu1", "[", "#", "]"}], "]"}]}], "/", 
           RowBox[{"(", 
            RowBox[{"#", " ", 
             RowBox[{"Re", "[", 
              RowBox[{
               RowBox[{"asyu1", "'"}], "[", "#", "]"}], "]"}]}], ")"}]}], 
          ")"}], "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "/", 
           RowBox[{"(", 
            RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}]}], "&"}], "/.", 
      "parvalEZ"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"mtEZ", " ", "=", " ", 
     RowBox[{
      RowBox[{"M", "/.", 
       RowBox[{
        RowBox[{"First", "[", 
         RowBox[{"NDSolve", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"M", "'"}], "[", "t", "]"}], "\[Equal]", 
               RowBox[{
                RowBox[{"M", "[", "t", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"\[Beta]", "-", 
                  RowBox[{
                   RowBox[{"1", "/", "q"}], " ", 
                   RowBox[{"a", "^", 
                    RowBox[{"(", 
                    RowBox[{"1", "/", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], " ", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Psi]", "-", "1"}], ")"}], "*", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"asyuEZ", "[", 
                    RowBox[{"M", "[", "t", "]"}], "]"}], "/", 
                    RowBox[{"M", "[", "t", "]"}]}], "/", 
                    RowBox[{"asyuDEZ", "[", 
                    RowBox[{"M", "[", "t", "]"}], "]"}]}]}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "q"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}]}]}], ")"}]}]}], 
              "/.", "parvalEZ"}], ",", 
             RowBox[{
              RowBox[{"M", "[", "0", "]"}], "\[Equal]", "0.000316649"}]}], 
            "}"}], ",", "M", ",", 
           RowBox[{"{", 
            RowBox[{"t", ",", "0", ",", "80"}], "}"}], ",", 
           RowBox[{"MaxSteps", "\[Rule]", "50000"}]}], "]"}], "]"}], 
        "\[IndentingNewLine]", "plo"}]}], " ", "=", " ", 
      RowBox[{"LogPlot", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"100", " ", "m0", " ", 
            RowBox[{"Exp", "[", 
             RowBox[{"\[Beta]", " ", "t"}], "]"}]}], "/.", "parvalEZ"}], ",", 
          RowBox[{"100", 
           RowBox[{"mtEZ", "[", "t", "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "40", ",", "70"}], "}"}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"Blue", ",", "Red"}], "}"}]}], ",", 
        RowBox[{"Frame", "\[Rule]", "True"}], ",", 
        RowBox[{"FrameLabel", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"\"\<Age (years)\>\"", ",", "\"\<Mortality (%)\>\""}], 
          "}"}]}], ",", 
        RowBox[{"PlotRange", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"10", "^", 
            RowBox[{"-", "1"}]}], ",", 
           RowBox[{"10", "^", "1"}]}], "}"}]}], ",", 
        RowBox[{"PlotLegends", "\[Rule]", 
         RowBox[{"Placed", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
            "\"\<1900 cohort without healthcare\>\"", ",", 
             "\"\<1940 cohort with healthcare\>\""}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0.7", ",", "0.2"}], "}"}]}], "]"}]}]}], "]"}]}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"plo", "=", 
     RowBox[{"Show", "[", 
      RowBox[{"plo", ",", "plo1"}], "]"}]}]}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.67264258043194*^9, 3.672642651789075*^9}, {
   3.672642971748478*^9, 3.6726430244874783`*^9}, 3.672643508540897*^9, 
   3.672643653696411*^9, {3.672643903778475*^9, 3.6726439039214745`*^9}, {
   3.672643999428475*^9, 3.672643999770475*^9}, {3.672644130283475*^9, 
   3.6726441697000637`*^9}, {3.6726442160897017`*^9, 3.672644235816674*^9}, {
   3.6726442693290253`*^9, 3.6726442860767*^9}, {3.672644324954587*^9, 
   3.672644374749566*^9}, {3.6726444117912703`*^9, 3.6726444307491655`*^9}, {
   3.672644978538473*^9, 3.672644994198473*^9}, {3.672645123868473*^9, 
   3.672645161359473*^9}, {3.6726452047927203`*^9, 3.6726452078860292`*^9}, {
   3.672645254838724*^9, 3.67264531669691*^9}, {3.6726456356688037`*^9, 
   3.6726456385060873`*^9}, {3.672645705327769*^9, 3.672645708262062*^9}, {
   3.6726458375874696`*^9, 3.6726458570014696`*^9}, {3.6726459006074696`*^9, 
   3.6726459063244696`*^9}, {3.6726489294064126`*^9, 3.6726489588214126`*^9}, 
   3.6727328316623163`*^9, 3.6727328708793163`*^9, {3.672736267196001*^9, 
   3.672736268643146*^9}, {3.672737036918136*^9, 3.672737093964136*^9}, {
   3.6727372184011364`*^9, 3.672737228921136*^9}, {3.6727372606111364`*^9, 
   3.672737400485136*^9}, {3.6727380362891083`*^9, 3.672738056800159*^9}, {
   3.672738094226901*^9, 3.6727380947049494`*^9}, {3.6727444902759347`*^9, 
   3.672744529951935*^9}, {3.6727455846299343`*^9, 3.672745620425935*^9}, {
   3.6727456739279346`*^9, 3.672745733489935*^9}, {3.67306175369855*^9, 
   3.6730617539832363`*^9}, {3.6730618213440866`*^9, 3.673061821791233*^9}, {
   3.6734406327685003`*^9, 3.673440698900581*^9}, {3.6734409611222644`*^9, 
   3.6734409615425777`*^9}, {3.673443209935254*^9, 3.673443262736848*^9}, {
   3.6741334939087367`*^9, 3.6741335038723536`*^9}, {3.67413364362757*^9, 
   3.6741336479628763`*^9}, {3.6741336978887444`*^9, 
   3.6741337273073344`*^9}, {3.6742772118914933`*^9, 
   3.6742772188752785`*^9}, {3.674277267998288*^9, 3.674277268176382*^9}, {
   3.6749059525266943`*^9, 3.6749059527298*^9}, {3.676887717635948*^9, 
   3.676887717850178*^9}, {3.676887752834836*^9, 3.676887753033944*^9}, {
   3.676893997113489*^9, 3.676894020751462*^9}, {3.676894066143352*^9, 
   3.676894067582862*^9}, 3.6768945665255213`*^9, {3.6768946971060677`*^9, 
   3.676894707465334*^9}, {3.676894763545177*^9, 3.6768948668465233`*^9}, {
   3.6768949515526*^9, 3.67689502216471*^9}, {3.676895070167006*^9, 
   3.676895227189622*^9}, {3.676895303221459*^9, 3.676895469596249*^9}, {
   3.67689551025984*^9, 3.676895548226324*^9}, {3.676895584723349*^9, 
   3.676895664195094*^9}, {3.676896178512765*^9, 3.676896188470805*^9}, {
   3.676902751633563*^9, 3.676902770665652*^9}, {3.6769028580576506`*^9, 
   3.676902978833558*^9}, {3.676903101970601*^9, 3.6769035840471725`*^9}, {
   3.676903916418182*^9, 3.6769039274968157`*^9}, 3.6769039634268703`*^9, {
   3.6769040215211926`*^9, 3.676904187025659*^9}, {3.6769042839232006`*^9, 
   3.6769043568913746`*^9}, {3.6769051520158515`*^9, 
   3.6769051528338985`*^9}, {3.6769076200350084`*^9, 
   3.6769076643295417`*^9}, {3.676908455363781*^9, 3.6769087053790812`*^9}, {
   3.789311640107956*^9, 3.789311730458488*^9}, {3.78931177818904*^9, 
   3.78931182243939*^9}, {3.789311928509715*^9, 3.789311931281316*^9}, {
   3.789312367404416*^9, 3.7893123717437143`*^9}, {3.7893124846149263`*^9, 
   3.789312570075163*^9}, {3.789312635757204*^9, 3.78931263973396*^9}, {
   3.7893127913597116`*^9, 3.789312842753263*^9}, {3.7893128791469173`*^9, 
   3.789312883420965*^9}, {3.7893129534441357`*^9, 3.78931296956767*^9}, {
   3.789313996922024*^9, 3.789314023536887*^9}, {3.789314058875319*^9, 
   3.7893141055425034`*^9}, {3.789314152041346*^9, 3.789314175540576*^9}, {
   3.789314249353016*^9, 3.7893143394915857`*^9}, {3.7893144834739943`*^9, 
   3.7893144924907207`*^9}, {3.789314529539719*^9, 3.789314595329088*^9}, {
   3.78931514315168*^9, 3.7893152114087257`*^9}, {3.7893154122792053`*^9, 
   3.7893154433945417`*^9}, {3.789315751917164*^9, 3.789315827550708*^9}, {
   3.789315926662702*^9, 3.789315938105475*^9}, {3.78931612756929*^9, 
   3.7893161646859922`*^9}, {3.789316253513262*^9, 3.789316287031867*^9}, {
   3.789316774221191*^9, 3.789316774823947*^9}, 3.789317032024033*^9, {
   3.789317281898444*^9, 3.789317284528286*^9}, {3.789317321017733*^9, 
   3.789317322053735*^9}, {3.789317360416225*^9, 3.7893173748674*^9}, {
   3.7893175080350943`*^9, 3.78931751687746*^9}, {3.789317547826995*^9, 
   3.789317699990305*^9}, {3.7893177447581987`*^9, 3.7893178235722227`*^9}, {
   3.789317869090206*^9, 3.7893179939348*^9}, {3.7893180441496973`*^9, 
   3.7893180494255953`*^9}, {3.7893180866208353`*^9, 3.789318087374906*^9}, {
   3.789318143001802*^9, 3.78931814469445*^9}, {3.789318237361003*^9, 
   3.789318313644979*^9}, {3.789318410272313*^9, 3.789318437450015*^9}, {
   3.7893184883758173`*^9, 3.7893185758352747`*^9}, {3.789318622716958*^9, 
   3.7893186309584837`*^9}, {3.78931870042441*^9, 3.7893187011289663`*^9}, {
   3.7893252803149357`*^9, 3.789325326549747*^9}, {3.789325517495101*^9, 
   3.789325580720155*^9}, {3.789325613320013*^9, 3.78932561499678*^9}, {
   3.7893256565236177`*^9, 3.7893256974143972`*^9}, {3.7893257315032682`*^9, 
   3.7893258153368397`*^9}, {3.789326173334712*^9, 3.789326311483427*^9}, {
   3.7893263465534067`*^9, 3.7893263471333838`*^9}, {3.789326408324431*^9, 
   3.789326586012582*^9}, {3.789326829269849*^9, 3.7893269928673153`*^9}, {
   3.789334419689983*^9, 3.789334420190699*^9}, {3.789334472033401*^9, 
   3.7893347134853354`*^9}, {3.7893351486277637`*^9, 3.789335187157651*^9}, {
   3.789395334342814*^9, 3.789395336082735*^9}, {3.7894007818289223`*^9, 
   3.789400953421501*^9}, {3.7894015061128693`*^9, 3.789401510461382*^9}, {
   3.7894015412513113`*^9, 3.78940154759348*^9}, {3.789401788270995*^9, 
   3.7894017959937563`*^9}, {3.789401826557157*^9, 3.7894018467051153`*^9}, {
   3.789401965963623*^9, 3.7894019701200457`*^9}, {3.789411780095235*^9, 
   3.789411831212929*^9}, {3.789411948013155*^9, 3.78941196731504*^9}, {
   3.789412011698403*^9, 3.789412011812902*^9}, {3.7894120716501503`*^9, 
   3.789412072517724*^9}, {3.78941246936609*^9, 3.7894125016822157`*^9}, {
   3.789412823472678*^9, 3.789412851131611*^9}, {3.7894951789451*^9, 
   3.789495412639433*^9}, {3.78949545720992*^9, 3.7894955117029967`*^9}, {
   3.7894955442194395`*^9, 3.78949558060817*^9}, {3.789495725872781*^9, 
   3.7894957573220997`*^9}, {3.7894957931610136`*^9, 3.789495803086301*^9}, {
   3.789495877196356*^9, 3.789495924935638*^9}, {3.7894965154949503`*^9, 
   3.7894966009224987`*^9}, {3.7894967903324366`*^9, 3.789496827533391*^9}, {
   3.789667117584785*^9, 3.789667138248561*^9}, {3.789667653059841*^9, 
   3.78966765400458*^9}, {3.789668001094075*^9, 3.789668018974975*^9}, {
   3.789668255795224*^9, 3.789668261456489*^9}, {3.789670236804184*^9, 
   3.7896702630485687`*^9}, {3.789670295691539*^9, 3.789670296056432*^9}, 
   3.789670361956896*^9, {3.789670522740527*^9, 3.78967053427814*^9}, {
   3.789742123254738*^9, 3.789742249781941*^9}, {3.789742288210823*^9, 
   3.789742404530457*^9}, {3.789743330679028*^9, 3.789743346327992*^9}, {
   3.789745073728435*^9, 3.7897450763244057`*^9}, 3.789747427359785*^9, {
   3.7897519910365057`*^9, 3.7897520064765*^9}, {3.789752141310568*^9, 
   3.7897521646057243`*^9}, {3.789752203950254*^9, 3.789752204145308*^9}, {
   3.789752257889612*^9, 3.78975228821531*^9}, {3.789752492040756*^9, 
   3.7897524977351217`*^9}, {3.789753209477501*^9, 3.7897532633790483`*^9}, {
   3.7897538129897747`*^9, 3.7897538304487457`*^9}, {3.790352952127253*^9, 
   3.7903530788765697`*^9}, {3.790437506013485*^9, 3.790437597013739*^9}, {
   3.790437726586358*^9, 3.79043773032661*^9}, {3.790437775044035*^9, 
   3.790437795399683*^9}, {3.7904379194669313`*^9, 3.79043793654602*^9}, {
   3.790437973662833*^9, 3.790437999080894*^9}, {3.790438076464531*^9, 
   3.790438096547615*^9}, {3.790438261140005*^9, 3.7904382752239723`*^9}, {
   3.790438433108886*^9, 3.790438433699441*^9}, {3.790438481422957*^9, 
   3.790438653723041*^9}, {3.7904387251178503`*^9, 3.790438735701314*^9}, {
   3.790438805908821*^9, 3.790438807780986*^9}, {3.790519913072362*^9, 
   3.790519914840403*^9}, {3.790524468197268*^9, 3.79052454012271*^9}, {
   3.790525038361351*^9, 3.7905250534757757`*^9}, {3.790525092179916*^9, 
   3.790525139182682*^9}, {3.7905252087175303`*^9, 3.790525228920742*^9}, {
   3.790617095730408*^9, 3.790617112666479*^9}, {3.790617484852479*^9, 
   3.7906175157704077`*^9}, {3.790617823001479*^9, 3.7906178644984083`*^9}, {
   3.79064412764567*^9, 3.7906441337976727`*^9}, 3.790644171880741*^9, {
   3.79064420544267*^9, 3.790644206100672*^9}, {3.7906444193286715`*^9, 
   3.7906444388276715`*^9}, {3.79064455602767*^9, 3.790644622043684*^9}, {
   3.792853094980769*^9, 3.7928531119349537`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"b1866d67-018b-47a9-88d1-0471869cc6e4"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"plo2", " ", "=", " ", 
   RowBox[{
    RowBox[{"ListLogPlot", "[", 
     RowBox[{
      RowBox[{"{", " ", 
       RowBox[{
        RowBox[{"Transpose", "[", 
         RowBox[{"{", 
          RowBox[{"ages", ",", 
           RowBox[{"100", " ", "mort00"}]}], "}"}], "]"}], ",", 
        RowBox[{"Transpose", "[", 
         RowBox[{"{", 
          RowBox[{"ages", ",", 
           RowBox[{"100", "mort40"}]}], "}"}], "]"}]}], "}"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Blue", ",", "Red"}], "}"}]}], ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", " ", 
        RowBox[{
         RowBox[{"10", "^", 
          RowBox[{"-", "1"}]}], ",", 
         RowBox[{"10", "^", "1"}]}], "}"}]}], ",", 
      RowBox[{"PlotLegends", "\[Rule]", 
       RowBox[{"Placed", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"\"\<1900 cohort\>\"", ",", "\"\<1940 cohort\>\""}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"0.5", ",", "0.2"}], "}"}]}], "]"}]}]}], "]"}], 
    "\[IndentingNewLine]", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1.43", "/", ".67"}], ")"}], "*", 
         RowBox[{"x", "^", ".67"}]}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{".97", "/", ".66"}], ")"}], "*", 
         RowBox[{"x", "^", ".66"}]}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{".51", "/", ".62"}], ")"}], "*", 
         RowBox[{"x", "^", ".62"}]}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{".38", "/", ".74"}], ")"}], "*", 
         RowBox[{"x", "^", ".74"}]}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{".13", "/", ".42"}], ")"}], "*", 
         RowBox[{"x", "^", ".42"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"FrameLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\"\<Spending (h)\>\"", ",", "\"\<Efficacy: g(h)\>\""}], 
        "}"}]}], ",", 
      RowBox[{"PlotLegends", "\[Rule]", 
       RowBox[{"SwatchLegend", "[", 
        RowBox[{"{", 
         RowBox[{
         "\"\<UK\>\"", ",", "\"\<SE\>\"", ",", "\"\<NL\>\"", ",", 
          "\"\<US\>\"", ",", "\"\<HU\>\""}], "}"}], "]"}]}]}], "]"}], 
    "\[IndentingNewLine]", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{".38", "/", ".74"}], ")"}], "*", 
         RowBox[{"x", "^", ".74"}]}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{".13", "/", ".42"}], ")"}], "*", 
         RowBox[{"x", "^", ".42"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"FrameLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\"\<Spending (h)\>\"", ",", "\"\<Efficacy: g(h)\>\""}], 
        "}"}]}], ",", 
      RowBox[{"PlotLegends", "\[Rule]", 
       RowBox[{"SwatchLegend", "[", 
        RowBox[{"{", 
         RowBox[{"\"\<US\>\"", ",", "\"\<HU\>\""}], "}"}], "]"}]}]}], 
     "]"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.6769043797086787`*^9, 3.6769044100794163`*^9}, {
   3.676904453246885*^9, 3.6769044762001977`*^9}, {3.7897534577705107`*^9, 
   3.789753617470755*^9}, {3.789753652269703*^9, 3.789753686709777*^9}, {
   3.789753889401247*^9, 3.789753925956553*^9}, {3.789753973897846*^9, 
   3.789753994888039*^9}, {3.790357845007406*^9, 3.7903580717220297`*^9}, {
   3.790358175707923*^9, 3.790358189918812*^9}, {3.790358221220793*^9, 
   3.7903582332335787`*^9}, {3.790445869558249*^9, 3.790445879597322*^9}, {
   3.790445937198544*^9, 3.790446082885198*^9}, {3.790446128983738*^9, 
   3.790446130210042*^9}, {3.79044617174478*^9, 3.7904462045110283`*^9}, {
   3.790446925172876*^9, 3.790446935105206*^9}, {3.790447551809155*^9, 
   3.790447582550581*^9}, {3.790447619928589*^9, 3.7904476518675423`*^9}, {
   3.7904480210353737`*^9, 3.790448027210876*^9}, {3.790448058656392*^9, 
   3.79044816498732*^9}, {3.790448514050029*^9, 3.7904485206814747`*^9}, {
   3.790448792605938*^9, 3.7904489071498938`*^9}, {3.790448953111689*^9, 
   3.790448953335589*^9}, {3.790449001926174*^9, 3.790449039684105*^9}, {
   3.790449157909177*^9, 3.790449169174191*^9}, {3.790449468735057*^9, 
   3.790449508276491*^9}, {3.790449662070315*^9, 3.790449662758998*^9}, {
   3.790449751977827*^9, 3.790449782210393*^9}, {3.790449912475404*^9, 
   3.790449920123562*^9}, {3.7904500414457417`*^9, 3.790450085556553*^9}, {
   3.790450208478311*^9, 3.7904502122045507`*^9}, {3.790450296866826*^9, 
   3.790450300771487*^9}, {3.7904507575342617`*^9, 3.790450780535977*^9}, {
   3.7905200340420017`*^9, 3.790520067092602*^9}, {3.790520160796157*^9, 
   3.7905201613919563`*^9}, {3.790520225341083*^9, 3.7905202495074377`*^9}, 
   3.790520296811001*^9, {3.790520331278575*^9, 3.790520385742358*^9}, {
   3.790524783692706*^9, 3.790524805145993*^9}, {3.790524838550164*^9, 
   3.790524877457253*^9}, {3.790644734153741*^9, 3.7906447838376713`*^9}, {
   3.79064485773767*^9, 3.7906448600476713`*^9}, {3.79064493375574*^9, 
   3.7906449520536704`*^9}, {3.7912318451609898`*^9, 3.7912318618235407`*^9}, 
   3.7928531308328333`*^9},
 CellLabel->"In[24]:=",ExpressionUUID->"dc4a3b2a-0581-4dd2-a0dc-06f0f32e29f9"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.67690381812556*^9, 3.67690389034069*^9}, {
   3.6769042390236325`*^9, 3.676904258149727*^9}, {3.6769048927510233`*^9, 
   3.6769048930870423`*^9}, 3.7928531498403263`*^9},
 CellLabel->"In[25]:=",ExpressionUUID->"114f99e7-21b2-40be-ba63-7984de507ffa"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"plo", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"100", "*", 
       RowBox[{"h", "[", "t", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", ".1"}], "}"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<Mortality\>\"", ",", "\"\<Spending-Wealth Ratios (%)\>\""}], 
       "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", "Blue", "}"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", "\"\<Healthcare\>\"", "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.3", ",", "0.6"}], "}"}]}], "]"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.6726444795954733`*^9, 3.672644487899473*^9}, {
   3.672644526170473*^9, 3.672644533472473*^9}, 3.672644660705473*^9, {
   3.6726454716174*^9, 3.67264547271951*^9}, {3.672645663807617*^9, 
   3.6726456642296596`*^9}, {3.6726459222904696`*^9, 
   3.6726459310744696`*^9}, {3.6726484496334124`*^9, 
   3.6726484929424124`*^9}, {3.6726499019254127`*^9, 
   3.6726499126124125`*^9}, {3.6726502088264127`*^9, 
   3.6726502112804127`*^9}, {3.6726502511834126`*^9, 3.672650270981413*^9}, {
   3.6726662519264765`*^9, 3.6726662755858574`*^9}, {3.672666637186946*^9, 
   3.672666641492566*^9}, {3.6727458278239346`*^9, 3.672745828102935*^9}, {
   3.676887474582049*^9, 3.676887488025085*^9}, {3.676887551225848*^9, 
   3.676887552104594*^9}, {3.676888029884748*^9, 3.67688805217129*^9}, {
   3.6769089623107767`*^9, 3.676908982809949*^9}, {3.676909043095397*^9, 
   3.6769090437264333`*^9}, {3.789496736336638*^9, 3.7894967448562946`*^9}, {
   3.789496857922208*^9, 3.7894969016413755`*^9}, {3.7894969822810383`*^9, 
   3.789496983548875*^9}, {3.789498477351664*^9, 3.789498482428735*^9}, {
   3.7906175448554087`*^9, 3.7906175717464085`*^9}, 3.790617769693411*^9, {
   3.790618093864476*^9, 3.790618123412409*^9}, {3.792853160492816*^9, 
   3.7928531940885487`*^9}, {3.7928532812720203`*^9, 3.792853287757442*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"75bf5500-13fb-44e4-ab4d-24a6e05e23d6"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{}, {}, 
      TagBox[
       {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
        LineBox[CompressedData["
1:eJwV0Hk8lYkCxnGJLC+FThzH0pzQlcq4ppRontdSWVqEOIzsRjRCqcbOTXJC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         "]]},
       Annotation[#, "Charting`Private`Tag$4060#1"]& ]}, {}, {}}, InsetBox[
     TemplateBox[{"\"Healthcare\""},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"Directive", "[", 
               RowBox[{
                 RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                 RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                 InterpretationBox[
                  ButtonBox[
                   TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "0", ",", "1"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                   BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                   ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                   Automatic, Method -> "Preemptive"], 
                  RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                  False]}], "]"}], "}"}], ",", 
           RowBox[{"{", #, "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"\"Column\"", ",", 
                 RowBox[{"{", 
                   RowBox[{"Automatic", ",", "5"}], "}"}]}], "}"}]}]}], 
         "]"}]& )], Scaled[{0.3, 0.6}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   DisplayFunction->Identity,
   Frame->{{True, True}, {True, True}},
   FrameLabel->{{
      FormBox["\"Spending-Wealth Ratios (%)\"", TraditionalForm], None}, {
      FormBox["\"Mortality\"", TraditionalForm], None}},
   FrameTicks->FrontEndValueCache[{{Automatic, 
       Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
       Charting`ScaledFrameTicks[{Identity, Identity}]}}, {{Automatic, {{0., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {1., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {2., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {3., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {-1., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-0.8, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-0.6, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-0.4, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-0.2, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {0.2, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {0.4, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {0.6, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {0.8, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {1.2, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {1.4, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {1.6, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {1.8, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {2.2, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {2.4, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {2.6, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {2.8, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {3.2, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {3.4, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {3.6, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {3.8, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {4., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}}}, {Automatic, {{0., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {0.02, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {0.04, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {0.06, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {0.08, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {0.1, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {-0.02, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-0.015, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-0.01, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-0.005, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {0.005, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {0.01, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {0.015, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {0.025, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {0.03, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {0.035, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {0.045, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {0.05, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {0.055, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {0.065, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {0.07, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {0.075, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {0.085, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {0.09, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {0.095, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {0.105, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {0.11, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {0.115, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {0.12, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}}}}],
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   Method->{
    "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
     AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{0, 0.1}, {0., 3.4693190362104547`}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           RGBColor[0, 0, 1]], 
          Line[CompressedData["
1:eJwV0Hk8lYkCxnGJLC+FThzH0pzQlcq4ppRontdSWVqEOIzsRjRCqcbOTXJC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           "]]}, "Charting`Private`Tag$4060#1"]}}, {}, {}}, {
     DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
      AxesOrigin -> {0, 0}, FrameTicks -> {{Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
      GridLines -> {None, None}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
      DisplayFunction -> Identity, AspectRatio -> GoldenRatio^(-1), 
      Axes -> {True, True}, AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, 
      DisplayFunction :> Identity, Frame -> {{True, True}, {True, True}}, 
      FrameLabel -> {{"Spending-Wealth Ratios (%)", None}, {
        "Mortality", None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, 
      PlotRange -> {{0, 0.1}, {0., 3.4693190362104547`}}, PlotRangeClipping -> 
      True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         RGBColor[0, 0, 1]]}, {"Healthcare"}, LegendMarkers -> None, 
       LabelStyle -> {}, LegendLayout -> {"Column", {Automatic, 5}}]], {0.3, 
     0.6}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{{3.792853261066832*^9, 3.792853289921453*^9}},
 CellLabel->"Out[28]=",ExpressionUUID->"d2d23b97-93a5-4845-9d96-6a4c550dbc04"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"plo", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"100", " ", 
      RowBox[{
       RowBox[{"h", "[", "t", "]"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{"asyuEZ", "[", "t", "]"}], "]"}], "+", 
         RowBox[{"h", "[", "t", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Blue"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<Age (years)\>\"", ",", "\"\<Healthcare-Spending Ratio (%)\>\""}], 
       "}"}]}]}], "]"}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.676909154928793*^9, 3.676909160809129*^9}, {
   3.6769093309518604`*^9, 3.6769093486628733`*^9}, {3.676909930689163*^9, 
   3.67690993150421*^9}, {3.789497081989563*^9, 3.789497091683042*^9}, 
   3.7906171394604087`*^9, {3.7906171807874784`*^9, 3.7906172076114464`*^9}, 
   3.7906172683844795`*^9, {3.792853226633789*^9, 3.792853255277554*^9}, {
   3.792853338006174*^9, 3.792853343915454*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"5d4367a3-2d02-4b59-85a5-b142fd08e8ea"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
       LineBox[CompressedData["
1:eJwVj3081AccgI8tq9VShrw7NtN6OWrt3n+/7zfEURaFLrb7eIniJjUvSXSi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        "]], LineBox[CompressedData["
1:eJwV13k4VVsUAHDTiyREUqoXkWSuhFz3rB2ZQiFFya2EypNMT4mSISFDmZIp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        "]]},
      Annotation[#, 
       "Charting`Private`Tag$4649#1"]& ], {}}, {{}, {}, {}}}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 22.66804659071758},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox["\"Healthcare-Spending Ratio (%)\"", TraditionalForm], None}, {
     FormBox["\"Age (years)\"", TraditionalForm], None}},
  FrameTicks->FrontEndValueCache[{{Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}}, {{Automatic, {{24., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {26., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {28., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {30., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {22., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {22.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {23., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {23.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {24.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {25., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {25.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {26.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {27., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {27.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {28.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {29., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {29.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {30.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {31., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {31.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {32., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}, {Automatic, {{0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0.2, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0.4, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0.6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0.8, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {1., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.2, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.15, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.1, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.05, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.05, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.1, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.15, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.25, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.3, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.35, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.45, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.55, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.65, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.75, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.85, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.9, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.95, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.05, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.1, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.15, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.2, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}}],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 1}, {22.66804659071758, 30.844245683309683`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.792853261323456*^9, {3.792853340178454*^9, 3.7928533452122717`*^9}},
 CellLabel->"Out[30]=",ExpressionUUID->"99fbb15a-1093-4de1-96dc-f2ce278ec56c"]
}, Open  ]]
},
WindowSize->{1853, 1145},
WindowMargins->{{0, Automatic}, {0, Automatic}},
FrontEndVersion->"11.3 for Linux x86 (64-bit) (March 6, 2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 863, 13, 31, "Input",ExpressionUUID->"a94d15ff-6c80-4aa1-8e81-021c4e3e5561"],
Cell[1424, 35, 2067, 35, 55, "Input",ExpressionUUID->"d9763463-b157-4f96-b79f-3d620e60031e"],
Cell[CellGroupData[{
Cell[3516, 74, 4866, 126, 331, "Input",ExpressionUUID->"2999b57b-6bc7-431c-b23e-52a924efb027"],
Cell[8385, 202, 27446, 552, 254, "Output",ExpressionUUID->"d7894da1-7b89-420f-8d67-602a1f75eb9e"]
}, Open  ]],
Cell[35846, 757, 26288, 624, 663, "Input",ExpressionUUID->"b1866d67-018b-47a9-88d1-0471869cc6e4"],
Cell[62137, 1383, 5476, 125, 78, "Input",ExpressionUUID->"dc4a3b2a-0581-4dd2-a0dc-06f0f32e29f9"],
Cell[67616, 1510, 299, 4, 31, "Input",ExpressionUUID->"114f99e7-21b2-40be-ba63-7984de507ffa"],
Cell[CellGroupData[{
Cell[67940, 1518, 2232, 44, 55, "Input",ExpressionUUID->"75bf5500-13fb-44e4-ab4d-24a6e05e23d6"],
Cell[70175, 1564, 22341, 467, 256, "Output",ExpressionUUID->"d2d23b97-93a5-4845-9d96-6a4c550dbc04"]
}, Open  ]],
Cell[CellGroupData[{
Cell[92553, 2036, 1264, 29, 78, "Input",ExpressionUUID->"5d4367a3-2d02-4b59-85a5-b142fd08e8ea"],
Cell[93820, 2067, 16393, 326, 291, "Output",ExpressionUUID->"99fbb15a-1093-4de1-96dc-f2ce278ec56c"]
}, Open  ]]
}
]
*)



==> Model_Calibration/plots2EZ2c.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    297764,       5945]
NotebookOptionsPosition[    291632,       5863]
NotebookOutlinePosition[    291966,       5878]
CellTagsIndexPosition[    291923,       5875]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"clear", "[", "\"\<Global`*\>\"", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.676888592760186*^9, 3.676888611379416*^9}, 
   3.676889088988257*^9, {3.6768909336757708`*^9, 3.676890991098536*^9}, {
   3.6769028016084213`*^9, 3.676902810055905*^9}, {3.6769036060814323`*^9, 
   3.6769037015758944`*^9}, {3.6769039434977303`*^9, 3.676903944175769*^9}, {
   3.6769039833110075`*^9, 3.6769039897433753`*^9}, {3.78967048835216*^9, 
   3.789670504614621*^9}, {3.789750158187525*^9, 3.789750316744686*^9}, {
   3.789751043579266*^9, 3.7897512485016613`*^9}, {3.7897512883167458`*^9, 
   3.789751304370644*^9}, {3.789751490641139*^9, 3.789751551614345*^9}, {
   3.7897522310358267`*^9, 3.78975225137451*^9}, {3.790352796976729*^9, 
   3.790352838889118*^9}},
 CellLabel->
  "In[833]:=",ExpressionUUID->"a94d15ff-6c80-4aa1-8e81-021c4e3e5561"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"data", "=", 
   RowBox[{
    RowBox[{
    "Import", "[", 
     "\"\</home/aurand2493/Dropbox/with Joshua/Epstein-Zin utility/Latex \
Files/Healthcare/Model_Calibration/MortalityData/Netherlands.xls\>\"", "]"}], 
    "//", "Short"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mort", " ", "=", " ", 
   RowBox[{"data", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.789920641978043*^9, 3.789920647107486*^9}, 
   3.789921379017911*^9, {3.7900000460073137`*^9, 3.790000055764353*^9}, {
   3.790003296737473*^9, 3.790003355223947*^9}, {3.790003841249462*^9, 
   3.790003865521113*^9}, {3.790003934622662*^9, 3.790003935036825*^9}, {
   3.7900048003419724`*^9, 3.79000480130688*^9}, {3.790004859416705*^9, 
   3.790004861725874*^9}, {3.790005012110165*^9, 3.79000501408276*^9}, 
   3.790005144630992*^9, {3.790005638750951*^9, 3.790005639839819*^9}, {
   3.790005678296545*^9, 3.790005698435021*^9}, {3.7900057358196573`*^9, 
   3.79000577288701*^9}, 3.790006615700431*^9, {3.790007034740736*^9, 
   3.790007035839863*^9}, {3.790009404560135*^9, 3.7900094048660927`*^9}, {
   3.790012374951517*^9, 3.790012375454154*^9}, {3.7900134405133457`*^9, 
   3.790013442180666*^9}, {3.790014996798312*^9, 3.790014997018972*^9}, {
   3.790015429673483*^9, 3.7900154323070097`*^9}, {3.790345549704522*^9, 
   3.79034563634973*^9}, 3.790345799423408*^9, {3.790350844477516*^9, 
   3.790350845114874*^9}, {3.790437458936535*^9, 3.79043745921102*^9}, {
   3.790438059578246*^9, 3.7904380605782833`*^9}, {3.790438705235104*^9, 
   3.790438705487637*^9}, {3.790524451347794*^9, 3.7905244521493273`*^9}, {
   3.7905251939535*^9, 3.790525194787079*^9}, {3.790617333175408*^9, 
   3.790617397752409*^9}, {3.7906440049745345`*^9, 3.7906440063327103`*^9}, {
   3.7906443307937393`*^9, 3.790644331090741*^9}, {3.7906444964477406`*^9, 
   3.7906444980966716`*^9}, 3.793017821966775*^9, {3.793018410325177*^9, 
   3.7930184107288437`*^9}, {3.793018560876524*^9, 3.793018562536278*^9}, 
   3.793026562907256*^9, {3.793026652050932*^9, 3.793026652595327*^9}, {
   3.7930289312643757`*^9, 3.793028932053206*^9}, {3.793032373889874*^9, 
   3.7930323766552353`*^9}, {3.793034936339376*^9, 3.793034937130116*^9}, {
   3.793037353829109*^9, 3.7930373550427027`*^9}},
 CellLabel->
  "In[834]:=",ExpressionUUID->"d9763463-b157-4f96-b79f-3d620e60031e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ages", "=", 
   RowBox[{
    RowBox[{"Transpose", "[", "mort", "]"}], "\[LeftDoubleBracket]", "1", 
    "\[RightDoubleBracket]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mort00", "=", 
   RowBox[{
    RowBox[{"Transpose", "[", "mort", "]"}], "\[LeftDoubleBracket]", "2", 
    "\[RightDoubleBracket]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mort40", "=", 
   RowBox[{
    RowBox[{"Transpose", "[", "mort", "]"}], "\[LeftDoubleBracket]", "3", 
    "\[RightDoubleBracket]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"regressdata1", "  ", "=", " ", 
   RowBox[{"Thread", "[", 
    RowBox[{"{", 
     RowBox[{"ages", ",", 
      RowBox[{"Log", "[", "mort00", "]"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"regressdata2", "  ", "=", " ", 
   RowBox[{"Thread", "[", 
    RowBox[{"{", 
     RowBox[{"ages", ",", 
      RowBox[{"Log", "[", "mort40", "]"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"model1900", "=", 
   RowBox[{"LinearModelFit", "[", 
    RowBox[{"regressdata1", ",", "x", ",", "x"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"model1940", "=", 
   RowBox[{"LinearModelFit", "[", 
    RowBox[{"regressdata2", ",", "x", ",", "x"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mortNHC", "[", "x_", "]"}], ":=", 
   RowBox[{"model1900", "[", "x", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"regress1940", "[", "x_", "]"}], ":=", " ", 
   RowBox[{"model1940", "[", "x", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plo1", "=", 
   RowBox[{"ListLogPlot", "[", 
    RowBox[{
     RowBox[{"{", " ", 
      RowBox[{
       RowBox[{"Transpose", "[", 
        RowBox[{"{", 
         RowBox[{"ages", ",", 
          RowBox[{"100", " ", "mort00"}]}], "}"}], "]"}], ",", 
       RowBox[{"Transpose", "[", 
        RowBox[{"{", 
         RowBox[{"ages", ",", 
          RowBox[{"100", "mort40"}]}], "}"}], "]"}]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Blue", ",", "Red"}], "}"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", " ", 
       RowBox[{
        RowBox[{"10", "^", 
         RowBox[{"-", "1"}]}], ",", 
        RowBox[{"10", "^", "1"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plo2", "=", 
   RowBox[{"LogPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"100", " ", 
        RowBox[{"Exp", "[", 
         RowBox[{"mortNHC", "[", "x", "]"}], "]"}]}], ",", 
       RowBox[{"100", 
        RowBox[{"Exp", "[", 
         RowBox[{"regress1940", "[", "x", "]"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "40", ",", "70"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Blue", ",", "Red"}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<Age (years)\>\"", ",", "\"\<Mortality (%)\>\""}], "}"}]}],
      ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"10", "^", 
         RowBox[{"-", "1"}]}], ",", 
        RowBox[{"10", "^", "1"}]}], "}"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "\"\<1900 cohort without healthcare\>\"", ",", 
          "\"\<1940 cohort - Regression\>\""}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.7", ",", "0.2"}], "}"}]}], "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"plo1", ",", "plo2"}], "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.676888592760186*^9, 3.676888611379416*^9}, 
   3.676889088988257*^9, {3.6768909336757708`*^9, 3.676890991098536*^9}, {
   3.6769028016084213`*^9, 3.676902810055905*^9}, {3.6769036060814323`*^9, 
   3.6769037015758944`*^9}, {3.6769039434977303`*^9, 3.676903944175769*^9}, {
   3.6769039833110075`*^9, 3.6769039897433753`*^9}, {3.78967048835216*^9, 
   3.789670504614621*^9}, {3.789750158187525*^9, 3.789750316744686*^9}, {
   3.789751043579266*^9, 3.7897512485016613`*^9}, {3.7897512883167458`*^9, 
   3.789751304370644*^9}, {3.789751490641139*^9, 3.789751551614345*^9}, {
   3.7897522310358267`*^9, 3.78975225137451*^9}, {3.790352796976729*^9, 
   3.790352926991066*^9}, {3.790437473449504*^9, 3.7904374760956497`*^9}, 
   3.7904376645739393`*^9, {3.790437704604394*^9, 3.790437708627521*^9}, {
   3.7904378037525682`*^9, 3.790437808460354*^9}, {3.790525068704561*^9, 
   3.790525069255597*^9}, {3.790644085817671*^9, 3.7906440997386723`*^9}, 
   3.79064434358367*^9},
 CellLabel->
  "In[836]:=",ExpressionUUID->"2999b57b-6bc7-431c-b23e-52a924efb027"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{}, {{}, 
       {RGBColor[0, 0, 1], PointSize[0.011000000000000001`], 
        AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGCQB2IQDQEuDn8uXny5V+jDfjC3wcVB+uOBdV+joHwGVwd2
05UvnL3eQOVdHZykf1trKT6Dyrs5NC+qntax/gRU3s1h96tg0WO3H0Hl3R3Y
mDs/nLz9Cirv7tDxPX/N8mVvofIeDr9EfbtLdF9C5T0cDBxtLmasgJnv6dB9
UPD57SQov8HT4VTjqg+Hvj+Gyns5nOH33THZ5yFU3sthc0niryPMd6Dy3g5i
kxceCvW4CpX3doh0iL60hOcCVN7HIT/0jbHq8mNQeR+HrDi2JxeltkPlfR2i
P3GsY8zrsIfI+zqo6Z7cma2+G8Jn8HOYxbt3S7b+Kai8n4P0vx9qwopXoPL+
Dqw1LEoat25B5f0dXAS54i37H0DlAxwUs+RMc1SfQPgOAQ5/5V+4fw98DlUf
4ND8t9ntoNArCP9AgMPL861TbYLfQvUHOnTt9FueFvMBqj/QYbFLcuCOOx+h
+gMdlnIsfTHt6Sd7ACFNoOg=
         "]]}, 
       {RGBColor[1, 0, 0], PointSize[0.011000000000000001`], 
        AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGCQB2IQDQEuDq9t9CdwyDMcAHMbXByE7rU6PhP7tx8i7+qg
+eSIxbH63xB+g6vDKvYDp5vy/kLl3RxsOwW+Cz38AZV3cwgPeM768tJ3qLy7
g5W7wMr3WVB+g7uDz/t7DNMWfYPKezisOTx/5eSln6HyHg436lQmXXOB8hk8
HR4KHDu1oPoTVN7TYf/Tnc1Tud5B5b0cdl2U7VY99gYq7+XwX9Rzk0/BS6i8
t0N3huixPSefQeW9HdZoSJRkBT2Fyvs45JdITI5IfwiV93FoT5zyo8nvLlTe
12H2rpU+lYnXoPK+DqZydaU/Xl6Gyvs5zLGcf9tkyymovJ+DcvKDjBjjvVB5
f4fC1WGmUjNWQOX9HV7UG95bJlcClQ9wyLoscXcC5yZ7MNchwOFSwdkJHBqH
IPyGAIcTJVvWztxyFMI/EOBgskZCperwRQifIdChZtqZSzNErkH1BzoIV9sH
tm27DdUf6LBtgfyPDv779gBvJaSv
         "]]}, {}}, {}, {}, {}, {}}, {{{}, {}, 
       TagBox[
        {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
         LineBox[CompressedData["
1:eJwVzXs01GkYB/DJUKSrOjSTEWETkVXO0nLeJ80YzAx+VqRhS4pTjEsKhxlq
l02ijEtpC6mki1Ni1KZp306kxipDSdHFuN9mfsyqJJed/eM5z/mc7/k+j9m+
GL8DWhQKhaeZ//ePsvU6FAoT5q586o8aUuMssVG67QImTB+ocbjTr8Y9QUuo
fC1NvuFE2kSPGheMfKbc09bkt+xoCR/U+Iu+bCZST+MaETetTY2l3jGTHQZM
UNevrRFL1djj9cPeO5ZMGOgNPHYvV433fvJ/sofDhCZzOZ3irMbrtlnmGBYz
oav12qvW5Ak8/dLRKGyYCcWDY4OusnFc/6U82X4rC9wqjtRZrh3Ha8Mko/4Z
LAi2fmpWJFXhXD2q8fJWFmS3p2XQgpW4YJIMMjV3B/8PCyeMPo7iPw67xFXH
u8Nrp5XvlkaM4AJrGbvzb3eQhk0nOukNY4cNkzZBK9iwdfSOSXfOIB4L2dMi
CGYD1Y0plNoM4IIN1lxqBRvyx/gBufI+3OyY/4b8ygbJv8hJEdiLTVNdTA/v
8IAtTVqt4VMKrK2fnsgp9ADmrDjuYEo3bre2uV7e7wE/6Xoyni3+iOvTDYoK
7T0hS2Lz1ILowmBeVPj+uCcY0SuEwuC3uPN7iN+DF57ANukuc/2zHVNpT4yV
67zgetfdN1MX2zBdlvG4LNYLlhxfrefOb8G8mpPmYw+9wCcTQKCQ4RU9NgU5
SznwckHJ2cyJejzutayhIYgDxnHKXGWzFD9y930hvMoBU9GDtxmqu5h+wr7v
1GcOiGrLUmi5RTh/AVFnv50Lh4qfn+HF56OLj5eXbMrnwpWOg0MNsiqUZ2DH
v9HLhbLhxszpVCkqL8nueGjHg8jHhs6s2nrEjjkZanmMB63ni5bRymRoYXLj
TYtmHtQ6lurSrVpQtVHYi6uG3uCxnZtZ4tmGVN+KZ1MivOGsXdWM47Z25G5I
Uw5Ve8NGUQB1/1QHskt0GKnU9oHzBvunz010oi0G2dcWEj7A15P8vu+vD8gS
WC6KCz7Aq5zTK3XqRhXVFz8ZKH1g59eApjPVCnR5M91MYOwLM4flrzirepGz
lWOQkOULjDxRe5a4D7FH5mf/EfiCMKRid5vuAAqTHfotPF/jILVVf/ggetZ0
NWeT1BfGpmLJ5J4h5DycmuTao7n3fMV8F3MErW/VlZ9eRMAvLNs81qVR5NcV
elvfngD9AyKGA02JxFr8qFc7CRDUqiaGk1Ro0rfURBhAwBVxa8ySNBXaVdor
twgk4L1AorTLUCETlyjHhF0EuPyQPBwvVqHKo6K5NXwCVp/TUczeUKHGodLc
X/cSUJNkLF/ZpUIzL/skw4cI0HHxuu3sSqK9jI0ReZGa/hrbTcE7SFQfKaD9
HEVA5OTym6meJMrS/SLKFmj+VbaX1+8kkZHbIvbmWAJuMUKLedEkcqjd+O7I
UQL85xOzQ0tJVEiNPsVIICC9a/fi9HISTRHVro0aS+67Zl67RSKs2nbZKIkA
i1hq+uh9EnGtuJF1yQRMdp9OOSonUVVCLiMshQDbR3Hfzr0h0aqnr1v0hQQE
n/dPrHtPos7QkK0hIgKaCXr8/BCJXKvKBnRSCZixnR03I0l0aa6/6LbGtou7
o5mfSaTNs+YEphGwf+DJWPh3EkVciJ6d19hL4VfbQBlH/wGMOF2o
          "]]},
        Annotation[#, "Charting`Private`Tag$74669#1"]& ], 
       TagBox[
        {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
         LineBox[CompressedData["
1:eJwVz3s01HkYBvDB0GW6jkITpsgytJlInWr0fWPGYGbM/CxKckulxSTJtdF2
t27tYLRsZBVKW+lIUbTfdqg9iq5ikzbzQyEkizSY3dk/3vOczznPH8+7cle0
9x5dCoUi0t7/ubbJQp9C4YJ3rSyp8KMGp2cbn/xWhwt7N0QuSejTYNJ/nl6A
LheSb/tXEr0arBgYp9ymcuF89fpeg3caPEFrmo6cw4WBGyOSmBcaXO8VPdZO
58Lxit02bnc02L21rrvSigtXfhG2fzqtwSHvfJTBAi6oZaZOrhYazNxklWVU
xIX0og2b1fwZrH7iZBzWz4UL4Wd228imccNEWTJ7HQ/oURmGftVTeHlY9Uef
UzyIadabr3ijxvI5eqYLn/MgqK2G5bFYjRVjn/xXWLrBes4H+YL1X/Hpg5yY
qlg32NVZn/IyaBIrbJv4Hb+7AeObJ1kLz37BDtZjdv6L+KB8vKMvoH4CDwYG
P5Xu5MMow3Iv8/M4VljbCvUu8SG5NPt7kjWOm51y2z594cNw2uGaW8QYXnGE
s+KgqzsMm5TYUH78B1NpJxMEee7QoefSs+PaKH5la3e5rNcdzFhpVrfaPuOG
k/T8PLYHvP9CSz+94DMGy/y8zmMeUG4xd+M+pxHcMRXofafFA1qHUo2OvxrG
esuUpkNMT3D2GhX7mA9hRtOp+yUHPEFoWaGwiv6IRTfTLAfrPOGQoJ3Z29mP
F5F2iqz5ApDZTaMHNn14xHNBY6O/ADKD8stzs9/je26SFlmpALwNjpmE6vZi
Riq7J2NcAIN7Qphiohvn6hB32VuFUGpSE2V3T4UL7y88vzpXCI4nqGKbWV04
h74moKJbCP2NnCT3qk5cdj6zvW6NCFJZwSpT+WvMj04LtToqgr6Z/bEOtm3Y
IPnhlVXNIghPlOas0rzAVcZhLaVGXhBbO0fOanyKh78WzRwO94KqYENxJrUJ
uxktG+qr8gL779TWl2uVeE2Cw8BVqhjMhYkVmY9qsCM9s9yAEAN/qVQab1SO
rYDHUZ0Tgy8jifH31gR0qarwHX1IDLVvi0t7qNfRBXvGSqmpBIJuOv/kU1GH
Nto4+ct4Esjp3EQvqGxE/IF/Zx5LJdAyr6wyI+IxCmuKOL43VwIRk/kF5F/P
0J+PSrNW10sgXx2zdgu0oo39RxKdSQlc9tvJuSdtRxbPZz87M4uAfU3X2Fsy
OpD3m9DrNLbWzYunUgbfomzdgKiXvgQUKlwLR9K60Jik2FzmR8ChdDv7KXkX
2l7c/WzVNgJ8jhoq9fO7kDknyil+OwH6Ud0fGOVd6GpcisYkQNt3PeHIU3ah
h33F8qAQArijykcF6i40/aSnuj+CgDGxy1eXSBUKMWOF50QS0MqzzRQdVKGG
SOmyzVEE/LaZztyepELpsydSMqUE7LEmudJUFTJ2mcW3P0BAs+aY/OeLKuRw
i/X6UBwBpdf+sB58o0J5evszzOIJSLlYcXeCVKFJosr5oda+BdkinQEVwsOb
LhgnEkA7FRprNKlCQhth5N1k7d6dOhiWkOhGvNws7LD2P+9+QrCcRIYPWp/S
ZASsdn/e42tBoo7QwHWBKQR0O5bMjWSTyPlGyXv9IwTUs9KK4jaQ6FdNb/51
rc8yY9hHt5CIKrIVbPuBgLil/g3pPBKFn9s/86/WQtpWvzwhif4DhqNLgQ==

          "]]},
        Annotation[#, "Charting`Private`Tag$74669#2"]& ]}, {}, {}}}, InsetBox[
     TemplateBox[{
      "\"1900 cohort without healthcare\"","\"1940 cohort - Regression\""},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "0", ",", "1"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.7, 0.2}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{39.53125000000001, -2.2795592420641055`},
   DisplayFunction->Identity,
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{
      Charting`ScaledTicks[{Log, Exp}], 
      Charting`ScaledFrameTicks[{Log, Exp}]}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   ImageSize->{637., Automatic},
   Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Exp[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Exp[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->NCache[{{40., 70.}, {-Log[10], 
       Log[10]}}, {{40., 70.}, {-2.302585092994046, 2.302585092994046}}],
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {0, 0}},
   Ticks->FrontEndValueCache[{Automatic, 
      Charting`ScaledTicks[{Log, Exp}]}, {Automatic, {{-2.3025850929940455`, 
        FormBox["0.1`", TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.5\"", 0.5, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0., 
        FormBox["1", TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
        FormBox["5", TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {2.302585092994046, 
        FormBox["10", TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.995732273553991, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.8134107167600364`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.659260036932778, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.5257286443082556`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.4079456086518722`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.916290731874155, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.6931471805599453, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.791759469228055, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.995732273553991, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3.4011973816621555`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3.6888794541139363`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3.912023005428146, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.0943445622221, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.248495242049359, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.382026634673881, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.499809670330265, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.605170185988092, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}]],
  InterpretTemplate[Legended[
    Graphics[{{{{}, {{{}, {
           Hue[0.67, 0.6, 0.6], 
           Directive[
            PointSize[0.011000000000000001`], 
            AbsoluteThickness[1.6], 
            RGBColor[0, 0, 1]], 
           Point[CompressedData["
1:eJxTTMoPSmViYGCQB2IQDQEuDn8uXny5V+jDfjC3wcVB+uOBdV+joHwGVwd2
05UvnL3eQOVdHZykf1trKT6Dyrs5NC+qntax/gRU3s1h96tg0WO3H0Hl3R3Y
mDs/nLz9Cirv7tDxPX/N8mVvofIeDr9EfbtLdF9C5T0cDBxtLmasgJnv6dB9
UPD57SQov8HT4VTjqg+Hvj+Gyns5nOH33THZ5yFU3sthc0niryPMd6Dy3g5i
kxceCvW4CpX3doh0iL60hOcCVN7HIT/0jbHq8mNQeR+HrDi2JxeltkPlfR2i
P3GsY8zrsIfI+zqo6Z7cma2+G8Jn8HOYxbt3S7b+Kai8n4P0vx9qwopXoPL+
Dqw1LEoat25B5f0dXAS54i37H0DlAxwUs+RMc1SfQPgOAQ5/5V+4fw98DlUf
4ND8t9ntoNArCP9AgMPL861TbYLfQvUHOnTt9FueFvMBqj/QYbFLcuCOOx+h
+gMdlnIsfTHt6Sd7ACFNoOg=
            "]]}, {
           Hue[0.9060679774997897, 0.6, 0.6], 
           Directive[
            PointSize[0.011000000000000001`], 
            AbsoluteThickness[1.6], 
            RGBColor[1, 0, 0]], 
           Point[CompressedData["
1:eJxTTMoPSmViYGCQB2IQDQEuDq9t9CdwyDMcAHMbXByE7rU6PhP7tx8i7+qg
+eSIxbH63xB+g6vDKvYDp5vy/kLl3RxsOwW+Cz38AZV3cwgPeM768tJ3qLy7
g5W7wMr3WVB+g7uDz/t7DNMWfYPKezisOTx/5eSln6HyHg436lQmXXOB8hk8
HR4KHDu1oPoTVN7TYf/Tnc1Tud5B5b0cdl2U7VY99gYq7+XwX9Rzk0/BS6i8
t0N3huixPSefQeW9HdZoSJRkBT2Fyvs45JdITI5IfwiV93FoT5zyo8nvLlTe
12H2rpU+lYnXoPK+DqZydaU/Xl6Gyvs5zLGcf9tkyymovJ+DcvKDjBjjvVB5
f4fC1WGmUjNWQOX9HV7UG95bJlcClQ9wyLoscXcC5yZ7MNchwOFSwdkJHBqH
IPyGAIcTJVvWztxyFMI/EOBgskZCperwRQifIdChZtqZSzNErkH1BzoIV9sH
tm27DdUf6LBtgfyPDv779gBvJaSv
            "]]}, {}}}, {}, {}, {}, {}}}, {{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[1.6], 
            RGBColor[0, 0, 1]], 
           Line[CompressedData["
1:eJwVzXs01GkYB/DJUKSrOjSTEWETkVXO0nLeJ80YzAx+VqRhS4pTjEsKhxlq
l02ijEtpC6mki1Ni1KZp306kxipDSdHFuN9mfsyqJJed/eM5z/mc7/k+j9m+
GL8DWhQKhaeZ//ePsvU6FAoT5q586o8aUuMssVG67QImTB+ocbjTr8Y9QUuo
fC1NvuFE2kSPGheMfKbc09bkt+xoCR/U+Iu+bCZST+MaETetTY2l3jGTHQZM
UNevrRFL1djj9cPeO5ZMGOgNPHYvV433fvJ/sofDhCZzOZ3irMbrtlnmGBYz
oav12qvW5Ak8/dLRKGyYCcWDY4OusnFc/6U82X4rC9wqjtRZrh3Ha8Mko/4Z
LAi2fmpWJFXhXD2q8fJWFmS3p2XQgpW4YJIMMjV3B/8PCyeMPo7iPw67xFXH
u8Nrp5XvlkaM4AJrGbvzb3eQhk0nOukNY4cNkzZBK9iwdfSOSXfOIB4L2dMi
CGYD1Y0plNoM4IIN1lxqBRvyx/gBufI+3OyY/4b8ygbJv8hJEdiLTVNdTA/v
8IAtTVqt4VMKrK2fnsgp9ADmrDjuYEo3bre2uV7e7wE/6Xoyni3+iOvTDYoK
7T0hS2Lz1ILowmBeVPj+uCcY0SuEwuC3uPN7iN+DF57ANukuc/2zHVNpT4yV
67zgetfdN1MX2zBdlvG4LNYLlhxfrefOb8G8mpPmYw+9wCcTQKCQ4RU9NgU5
SznwckHJ2cyJejzutayhIYgDxnHKXGWzFD9y930hvMoBU9GDtxmqu5h+wr7v
1GcOiGrLUmi5RTh/AVFnv50Lh4qfn+HF56OLj5eXbMrnwpWOg0MNsiqUZ2DH
v9HLhbLhxszpVCkqL8nueGjHg8jHhs6s2nrEjjkZanmMB63ni5bRymRoYXLj
TYtmHtQ6lurSrVpQtVHYi6uG3uCxnZtZ4tmGVN+KZ1MivOGsXdWM47Z25G5I
Uw5Ve8NGUQB1/1QHskt0GKnU9oHzBvunz010oi0G2dcWEj7A15P8vu+vD8gS
WC6KCz7Aq5zTK3XqRhXVFz8ZKH1g59eApjPVCnR5M91MYOwLM4flrzirepGz
lWOQkOULjDxRe5a4D7FH5mf/EfiCMKRid5vuAAqTHfotPF/jILVVf/ggetZ0
NWeT1BfGpmLJ5J4h5DycmuTao7n3fMV8F3MErW/VlZ9eRMAvLNs81qVR5NcV
elvfngD9AyKGA02JxFr8qFc7CRDUqiaGk1Ro0rfURBhAwBVxa8ySNBXaVdor
twgk4L1AorTLUCETlyjHhF0EuPyQPBwvVqHKo6K5NXwCVp/TUczeUKHGodLc
X/cSUJNkLF/ZpUIzL/skw4cI0HHxuu3sSqK9jI0ReZGa/hrbTcE7SFQfKaD9
HEVA5OTym6meJMrS/SLKFmj+VbaX1+8kkZHbIvbmWAJuMUKLedEkcqjd+O7I
UQL85xOzQ0tJVEiNPsVIICC9a/fi9HISTRHVro0aS+67Zl67RSKs2nbZKIkA
i1hq+uh9EnGtuJF1yQRMdp9OOSonUVVCLiMshQDbR3Hfzr0h0aqnr1v0hQQE
n/dPrHtPos7QkK0hIgKaCXr8/BCJXKvKBnRSCZixnR03I0l0aa6/6LbGtou7
o5mfSaTNs+YEphGwf+DJWPh3EkVciJ6d19hL4VfbQBlH/wGMOF2o
            "]]}, "Charting`Private`Tag$74669#1"], 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[1.6], 
            RGBColor[1, 0, 0]], 
           Line[CompressedData["
1:eJwVz3s01HkYBvDB0GW6jkITpsgytJlInWr0fWPGYGbM/CxKckulxSTJtdF2
t27tYLRsZBVKW+lIUbTfdqg9iq5ikzbzQyEkizSY3dk/3vOczznPH8+7cle0
9x5dCoUi0t7/ubbJQp9C4YJ3rSyp8KMGp2cbn/xWhwt7N0QuSejTYNJ/nl6A
LheSb/tXEr0arBgYp9ymcuF89fpeg3caPEFrmo6cw4WBGyOSmBcaXO8VPdZO
58Lxit02bnc02L21rrvSigtXfhG2fzqtwSHvfJTBAi6oZaZOrhYazNxklWVU
xIX0og2b1fwZrH7iZBzWz4UL4Wd228imccNEWTJ7HQ/oURmGftVTeHlY9Uef
UzyIadabr3ijxvI5eqYLn/MgqK2G5bFYjRVjn/xXWLrBes4H+YL1X/Hpg5yY
qlg32NVZn/IyaBIrbJv4Hb+7AeObJ1kLz37BDtZjdv6L+KB8vKMvoH4CDwYG
P5Xu5MMow3Iv8/M4VljbCvUu8SG5NPt7kjWOm51y2z594cNw2uGaW8QYXnGE
s+KgqzsMm5TYUH78B1NpJxMEee7QoefSs+PaKH5la3e5rNcdzFhpVrfaPuOG
k/T8PLYHvP9CSz+94DMGy/y8zmMeUG4xd+M+pxHcMRXofafFA1qHUo2OvxrG
esuUpkNMT3D2GhX7mA9hRtOp+yUHPEFoWaGwiv6IRTfTLAfrPOGQoJ3Z29mP
F5F2iqz5ApDZTaMHNn14xHNBY6O/ADKD8stzs9/je26SFlmpALwNjpmE6vZi
Riq7J2NcAIN7Qphiohvn6hB32VuFUGpSE2V3T4UL7y88vzpXCI4nqGKbWV04
h74moKJbCP2NnCT3qk5cdj6zvW6NCFJZwSpT+WvMj04LtToqgr6Z/bEOtm3Y
IPnhlVXNIghPlOas0rzAVcZhLaVGXhBbO0fOanyKh78WzRwO94KqYENxJrUJ
uxktG+qr8gL779TWl2uVeE2Cw8BVqhjMhYkVmY9qsCM9s9yAEAN/qVQab1SO
rYDHUZ0Tgy8jifH31gR0qarwHX1IDLVvi0t7qNfRBXvGSqmpBIJuOv/kU1GH
Nto4+ct4Esjp3EQvqGxE/IF/Zx5LJdAyr6wyI+IxCmuKOL43VwIRk/kF5F/P
0J+PSrNW10sgXx2zdgu0oo39RxKdSQlc9tvJuSdtRxbPZz87M4uAfU3X2Fsy
OpD3m9DrNLbWzYunUgbfomzdgKiXvgQUKlwLR9K60Jik2FzmR8ChdDv7KXkX
2l7c/WzVNgJ8jhoq9fO7kDknyil+OwH6Ud0fGOVd6GpcisYkQNt3PeHIU3ah
h33F8qAQArijykcF6i40/aSnuj+CgDGxy1eXSBUKMWOF50QS0MqzzRQdVKGG
SOmyzVEE/LaZztyepELpsydSMqUE7LEmudJUFTJ2mcW3P0BAs+aY/OeLKuRw
i/X6UBwBpdf+sB58o0J5evszzOIJSLlYcXeCVKFJosr5oda+BdkinQEVwsOb
LhgnEkA7FRprNKlCQhth5N1k7d6dOhiWkOhGvNws7LD2P+9+QrCcRIYPWp/S
ZASsdn/e42tBoo7QwHWBKQR0O5bMjWSTyPlGyXv9IwTUs9KK4jaQ6FdNb/51
rc8yY9hHt5CIKrIVbPuBgLil/g3pPBKFn9s/86/WQtpWvzwhif4DhqNLgQ==

            "]]}, "Charting`Private`Tag$74669#2"]}}, {}, {}}}, {
     DisplayFunction -> Identity, GridLines -> {None, None}, DisplayFunction -> 
      Identity, DisplayFunction -> Identity, DisplayFunction -> Identity, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {0, 0}}, 
      AxesOrigin -> {39.53125000000001, -2.2795592420641055`}, 
      PlotRange -> {{40., 70.}, {-Log[10], 
         Log[10]}}, PlotRangeClipping -> True, ImagePadding -> All, 
      DisplayFunction -> Identity, AspectRatio -> GoldenRatio^(-1), 
      Axes -> {True, True}, AxesLabel -> {None, None}, 
      AxesOrigin -> {39.53125000000001, -2.2795592420641055`}, 
      DisplayFunction :> Identity, Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, FrameTicks -> {{
         Charting`ScaledTicks[{Log, Exp}], 
         Charting`ScaledFrameTicks[{Log, Exp}]}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Exp[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Exp[#]& )[
             Part[#, 2]]}& )}}, PlotRange -> {{40., 70.}, {-Log[10], 
         Log[10]}}, PlotRangeClipping -> True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {0, 0}}, Ticks -> {Automatic, 
        Charting`ScaledTicks[{Log, Exp}]}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         RGBColor[0, 0, 1]], 
        Directive[
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         RGBColor[1, 0, 0]]}, {
       "1900 cohort without healthcare", "1940 cohort - Regression"}, 
       LegendMarkers -> None, LabelStyle -> {}, LegendLayout -> "Column"]], {
     0.7, 0.2}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{
  3.676890991764967*^9, 3.676902810952956*^9, {3.676903610776701*^9, 
   3.6769037020019183`*^9}, {3.676903935196255*^9, 3.6769039446897984`*^9}, {
   3.676903983647026*^9, 3.6769040080014195`*^9}, 3.6769092472540736`*^9, 
   3.789311603759862*^9, 3.7893146363678207`*^9, 3.7893149667345743`*^9, 
   3.789315164876639*^9, 3.7893152139386806`*^9, 3.7893154162436523`*^9, 
   3.789315446489704*^9, 3.789315834879087*^9, 3.789315951709351*^9, 
   3.789316178249159*^9, 3.7893162903604403`*^9, 3.789316778879698*^9, 
   3.7893172874455547`*^9, 3.789317326127428*^9, 3.7893173797048903`*^9, 
   3.789317519270769*^9, {3.789317572264703*^9, 3.7893176216328773`*^9}, 
   3.789317658195388*^9, {3.7893176886571302`*^9, 3.7893177025723133`*^9}, {
   3.78931775500966*^9, 3.789317797090268*^9}, 3.789317827144474*^9, 
   3.78931790440902*^9, 3.78931795946389*^9, 3.7893179969094*^9, 
   3.789318052633809*^9, 3.789318148066083*^9, {3.7893182503646593`*^9, 
   3.789318317384096*^9}, 3.789318417298831*^9, 3.7893184929649067`*^9, 
   3.7893185600519867`*^9, 3.7893186341600924`*^9, 3.789318707500662*^9, {
   3.789325307357231*^9, 3.789325329606203*^9}, 3.789325588567522*^9, 
   3.789325675675908*^9, 3.789325838851946*^9, {3.789326253162627*^9, 
   3.789326315101706*^9}, 3.789326350486364*^9, {3.789326411172456*^9, 
   3.789326589507271*^9}, {3.789326833530345*^9, 3.789326997179366*^9}, 
   3.7893344294752407`*^9, {3.789334475549055*^9, 3.789334716334358*^9}, {
   3.789335163629219*^9, 3.7893351908073397`*^9}, 3.789395341308457*^9, {
   3.789400895689529*^9, 3.789400933585176*^9}, 3.7894015171108294`*^9, 
   3.789401550349702*^9, 3.7894118367353287`*^9, {3.7894119513834133`*^9, 
   3.789411970476399*^9}, 3.789412015948608*^9, 3.789412075577651*^9, 
   3.789412472007769*^9, 3.789413576270309*^9, 3.789495422718258*^9, {
   3.7894954684428635`*^9, 3.789495547440432*^9}, 3.789495584217547*^9, {
   3.789495731374793*^9, 3.7894957600272427`*^9}, {3.7894957965688953`*^9, 
   3.7894958064059668`*^9}, {3.789495895984928*^9, 3.789495929717678*^9}, 
   3.7894965371795597`*^9, {3.789496568569024*^9, 3.7894966037505574`*^9}, 
   3.7894967494479933`*^9, 3.789496904428274*^9, 3.7894969885347495`*^9, 
   3.7894970940519714`*^9, 3.789670290645398*^9, 3.789670364935215*^9, {
   3.7896705074366426`*^9, 3.789670526791337*^9}, 3.7897422562461433`*^9, 
   3.7897422934254217`*^9, 3.78974237331015*^9, 3.789742409495422*^9, 
   3.78974340468041*^9, 3.7897450443891697`*^9, 3.7897450838408957`*^9, 
   3.78975031933241*^9, {3.789751208485444*^9, 3.789751220954754*^9}, 
   3.7897513072548037`*^9, 3.789751554072844*^9, 3.789752212352399*^9, 
   3.789752261588944*^9, 3.789752292312735*^9, 3.789752510177495*^9, 
   3.789753266830755*^9, {3.789753818682137*^9, 3.78975383304317*^9}, 
   3.7897539294723997`*^9, 3.789753997983624*^9, 3.790353082457851*^9, {
   3.79043746257123*^9, 3.7904374785731773`*^9}, 3.790437561026176*^9, 
   3.790437600601942*^9, 3.790437669617194*^9, {3.790437711891676*^9, 
   3.7904377341340637`*^9}, 3.7904377825277967`*^9, 3.790437813433712*^9, 
   3.790437940916587*^9, 3.7904380020344973`*^9, 3.790438101007347*^9, 
   3.790438277854753*^9, 3.7904384379158087`*^9, {3.790438485804119*^9, 
   3.790438656280734*^9}, 3.790438708914565*^9, 3.790438741935462*^9, 
   3.790438814898343*^9, 3.790519934419634*^9, 3.7905244981113377`*^9, 
   3.79052454325688*^9, {3.7905250470159883`*^9, 3.790525146357057*^9}, 
   3.790525233096733*^9, 3.7906171183264084`*^9, 3.7906172236124105`*^9, 
   3.7906173376984105`*^9, 3.790617401725478*^9, 3.7906175210764103`*^9, 
   3.7906440256806717`*^9, 3.790644103304676*^9, 3.7906441390756764`*^9, 
   3.790644175627672*^9, 3.790644208624672*^9, {3.7906443489246707`*^9, 
   3.790644356183672*^9}, 3.7906444444206715`*^9, 3.7906445088996696`*^9, {
   3.7906445872656713`*^9, 3.7906446244636717`*^9}, 3.790644862835673*^9, 
   3.7930178893286448`*^9, 3.79301845903306*^9, 3.793018619485029*^9, 
   3.79302661634477*^9, 3.793028956027277*^9, 3.793029888210215*^9, 
   3.7930311136563807`*^9, 3.793032210117803*^9, 3.793032819255827*^9, 
   3.793032890006839*^9, 3.793034199357399*^9, 3.793034940141952*^9, 
   3.793035263455161*^9, 3.7930357836866207`*^9, {3.793037392319962*^9, 
   3.793037417403829*^9}, 3.7930381660536947`*^9, 3.793038198909995*^9, {
   3.793038319921754*^9, 3.7930383361970787`*^9}, 3.793038424175008*^9},
 CellLabel->
  "Out[847]=",ExpressionUUID->"e843df85-824a-4feb-b227-a7edd85a8242"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r", ">", "0"}], ",", 
     RowBox[{"\[Delta]", ">", "0"}], ",", 
     RowBox[{"m", ">", "0"}], ",", 
     RowBox[{"\[Beta]", ">", "0"}], ",", 
     RowBox[{"0", "<", "q", "<", "1"}], ",", 
     RowBox[{"\[Gamma]", ">", "1"}], ",", 
     RowBox[{"a", ">", "0"}], ",", 
     RowBox[{"\[Zeta]", ">", "0"}], ",", 
     RowBox[{"\[Psi]", ">", "1"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"parvalEZ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r", "\[Rule]", 
      RowBox[{"1", "/", "100"}]}], ",", 
     RowBox[{"\[Delta]", "\[Rule]", 
      RowBox[{"3", "/", "100"}]}], ",", 
     RowBox[{"\[Beta]", "\[Rule]", "0.0865832"}], ",", 
     RowBox[{"\[Gamma]", "\[Rule]", "5"}], ",", 
     RowBox[{"a", "\[Rule]", ".25"}], ",", 
     RowBox[{"\[Zeta]", "\[Rule]", 
      RowBox[{"5", "/", "10"}]}], ",", " ", 
     RowBox[{"q", "\[Rule]", " ", ".67"}], ",", 
     RowBox[{"\[Psi]", "\[Rule]", "1.5"}], ",", 
     RowBox[{"m0", "\[Rule]", 
      RowBox[{"Exp", "[", 
       RowBox[{"mortNHC", "[", "0", "]"}], "]"}]}], ",", 
     RowBox[{"\[Mu]", "\[Rule]", "0.052"}], ",", 
     RowBox[{"\[Sigma]", "\[Rule]", ".154"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]l", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[Beta]", "-", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "q"}], ")"}], "/", "q"}], " ", 
       RowBox[{"a", "^", 
        RowBox[{"(", 
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Psi]", "-", "1"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "q"}], "/", "1"}], "-", "q"}], ")"}]}]}]}], ")"}], "/.",
     "parvalEZ"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"asyu1EZ", "[", "m_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"\[Beta]l", "<=", "0"}], ",", "0", ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"m", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Zeta]", 
               RowBox[{"1", "-", "\[Gamma]"}]]}], ")"}], "*", "\[Psi]"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}], "*", 
            "\[Beta]l"}]]], " ", "*", "\[Beta]l"}], ")"}], "/", 
       RowBox[{"ExpIntegralE", "[", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"r", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "/", 
                 RowBox[{"(", 
                  RowBox[{"2", "*", "\[Gamma]"}], ")"}]}], ")"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"\[Mu]", "/", "\[Sigma]"}], ")"}], "^", "2"}]}]}], 
             ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Psi]"}], ")"}]}], "+", 
           RowBox[{"(", 
            RowBox[{"\[Beta]", "-", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", "q"}], ")"}], "/", "q"}], " ", 
              RowBox[{"a", "^", 
               RowBox[{"(", 
                RowBox[{"1", "/", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Psi]", "-", "1"}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "q"}], "/", "1"}], "-", "q"}], ")"}]}]}]}], 
            ")"}], " ", "+", 
           RowBox[{"\[Delta]", "*", "\[Psi]"}]}], "\[Beta]l"], ",", 
         FractionBox[
          RowBox[{
           RowBox[{"m", "*", "\[Psi]"}], "-", 
           RowBox[{"m", "*", "\[Psi]", "*", 
            SuperscriptBox["\[Zeta]", 
             RowBox[{"1", "-", "\[Gamma]"}]]}]}], 
          RowBox[{"\[Beta]l", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]}]]}], "]"}]}], 
      ")"}], "/.", "parvalEZ"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"asyu2EZ", "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"\[Beta]", "*", 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"#", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Zeta]", 
             RowBox[{"1", "-", "\[Gamma]"}]]}], ")"}], "*", "\[Psi]"}], 
         RowBox[{"\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]}]]], " "}], 
      RowBox[{"ExpIntegralE", "[", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"r", "+", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "/", 
                RowBox[{"(", 
                 RowBox[{"2", "*", "\[Gamma]"}], ")"}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Mu]", "/", "\[Sigma]"}], ")"}], "^", "2"}]}]}], 
            ")"}], "*", 
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Psi]"}], ")"}]}], "+", "\[Beta]", "+", 
          RowBox[{"\[Delta]", " ", "\[Psi]"}]}], 
         RowBox[{"\[Beta]", " "}]], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"#", "*", "\[Psi]"}], "-", 
          RowBox[{"#", "*", "\[Psi]", "*", 
           SuperscriptBox["\[Zeta]", 
            RowBox[{"1", "-", "\[Gamma]"}]]}]}], 
         RowBox[{"\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]}]]}], "]"}]], 
     "&"}], "/.", "parvalEZ"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"asyu3EZ", "[", "m_", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"\[Beta]l", "<=", "0"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Delta]", "*", "\[Psi]"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Psi]"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"r", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "/", 
              RowBox[{"(", 
               RowBox[{"2", "*", "\[Gamma]"}], ")"}]}], ")"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Mu]", "/", "\[Sigma]"}], ")"}], "^", "2"}]}]}], 
          ")"}]}]}], ")"}], "/.", "parval"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Delta]", "*", "\[Psi]"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Psi]"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"r", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "/", 
              RowBox[{"(", 
               RowBox[{"2", "*", "\[Gamma]"}], ")"}]}], ")"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Mu]", "/", "\[Sigma]"}], ")"}], "^", "2"}]}]}], 
          ")"}]}], "+", 
        FractionBox[
         RowBox[{"\[Psi]", "*", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["\[Zeta]", 
             RowBox[{"1", "-", "\[Gamma]"}]]}], ")"}], " ", "m"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]], "+", 
        "\[Beta]l"}], ")"}], "/.", "parvalEZ"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"asyuEZ", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{"asyu1EZ", "[", "#", "]"}], "]"}], "+", 
        RowBox[{"Min", "[", 
         RowBox[{
          RowBox[{"Re", "[", 
           RowBox[{"asyu2EZ", "[", "#", "]"}], "]"}], ",", 
          RowBox[{"asyu3EZ", "[", "#", "]"}]}], "]"}]}], ")"}], "/", "2"}], 
     "&"}], "/.", "parvalEZ"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"asyuDEZ", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Re", "[", 
             RowBox[{"asyu2EZ", "[", "#", "]"}], "]"}], "<", 
            RowBox[{"asyu3EZ", "[", "#", "]"}]}], ",", 
           RowBox[{"Re", "[", 
            RowBox[{
             RowBox[{"asyu2EZ", "'"}], "[", "#", "]"}], "]"}], ",", 
           FractionBox[
            RowBox[{"\[Psi]", "*", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SuperscriptBox["\[Zeta]", 
                RowBox[{"1", "-", "\[Gamma]"}]]}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"1", "/", "\[Psi]"}]}], ")"}]}], ")"}]]}], "]"}], "+", 
         RowBox[{"Re", "[", 
          RowBox[{
           RowBox[{"asyu1EZ", "'"}], "[", "#", "]"}], "]"}]}], ")"}], "/", 
       "2"}], "&"}], "/.", "parvalEZ"}]}], ";"}], "\[IndentingNewLine]", " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"lower", " ", "bound"}], " ", "+", " ", 
       RowBox[{"upper", " ", "bound"}]}], ")"}], "/", "2"}], " ", "of", " ", 
    "u"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"a", "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Psi]", "-", "1"}], ")"}], "*", 
         RowBox[{
          RowBox[{"asyuEZ", "[", "#", "]"}], "/", 
          RowBox[{"(", 
           RowBox[{"#", "*", 
            RowBox[{"asyuDEZ", "[", "#", "]"}]}], ")"}]}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}]}], "&"}], "/.", 
    "parvalEZ"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"h", "[", ".08", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"a", "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Psi]", "-", "1"}], ")"}], "/", "  ", 
          RowBox[{"Re", "[", 
           RowBox[{"asyu1", "[", "#", "]"}], "]"}]}], "/", 
         RowBox[{"(", 
          RowBox[{"#", " ", 
           RowBox[{"Re", "[", 
            RowBox[{
             RowBox[{"asyu1", "'"}], "[", "#", "]"}], "]"}]}], ")"}]}], ")"}],
        "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}]}], "&"}], "/.", 
    "parvalEZ"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"mtEZ", " ", "=", " ", 
  RowBox[{"M", "/.", 
   RowBox[{"First", "[", 
    RowBox[{"NDSolve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"M", "'"}], "[", "t", "]"}], "\[Equal]", 
          RowBox[{
           RowBox[{"M", "[", "t", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"\[Beta]", "-", 
             RowBox[{
              RowBox[{"1", "/", "q"}], " ", 
              RowBox[{"a", "^", 
               RowBox[{"(", 
                RowBox[{"1", "/", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}], " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[Psi]", "-", "1"}], ")"}], "*", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"asyuEZ", "[", 
                    RowBox[{"M", "[", "t", "]"}], "]"}], "/", 
                   RowBox[{"M", "[", "t", "]"}]}], "/", 
                  RowBox[{"asyuDEZ", "[", 
                   RowBox[{"M", "[", "t", "]"}], "]"}]}]}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "q"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "q"}], ")"}]}], ")"}]}]}]}], ")"}]}]}], "/.",
          "parvalEZ"}], ",", 
        RowBox[{
         RowBox[{"M", "[", "0", "]"}], "\[Equal]", 
         "0.00004980909527465279`"}]}], "}"}], ",", "M", ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "0", ",", "80"}], "}"}], ",", 
      RowBox[{"MaxSteps", "\[Rule]", "50000"}]}], "]"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plo", " ", "=", " ", 
   RowBox[{"LogPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"100", " ", "m0", " ", 
         RowBox[{"Exp", "[", 
          RowBox[{"\[Beta]", " ", "t"}], "]"}]}], "/.", "parvalEZ"}], ",", 
       RowBox[{"100", 
        RowBox[{"mtEZ", "[", "t", "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "40", ",", "70"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Blue", ",", "Red"}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<Age (years)\>\"", ",", "\"\<Mortality (%)\>\""}], "}"}]}],
      ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"10", "^", 
         RowBox[{"-", "1"}]}], ",", 
        RowBox[{"10", "^", "1"}]}], "}"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "\"\<1900 cohort without healthcare\>\"", ",", 
          "\"\<1940 cohort with healthcare\>\""}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.7", ",", "0.2"}], "}"}]}], "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"plo", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"plo", ",", "plo1"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.67264258043194*^9, 3.672642651789075*^9}, {
   3.672642971748478*^9, 3.6726430244874783`*^9}, 3.672643508540897*^9, 
   3.672643653696411*^9, {3.672643903778475*^9, 3.6726439039214745`*^9}, {
   3.672643999428475*^9, 3.672643999770475*^9}, {3.672644130283475*^9, 
   3.6726441697000637`*^9}, {3.6726442160897017`*^9, 3.672644235816674*^9}, {
   3.6726442693290253`*^9, 3.6726442860767*^9}, {3.672644324954587*^9, 
   3.672644374749566*^9}, {3.6726444117912703`*^9, 3.6726444307491655`*^9}, {
   3.672644978538473*^9, 3.672644994198473*^9}, {3.672645123868473*^9, 
   3.672645161359473*^9}, {3.6726452047927203`*^9, 3.6726452078860292`*^9}, {
   3.672645254838724*^9, 3.67264531669691*^9}, {3.6726456356688037`*^9, 
   3.6726456385060873`*^9}, {3.672645705327769*^9, 3.672645708262062*^9}, {
   3.6726458375874696`*^9, 3.6726458570014696`*^9}, {3.6726459006074696`*^9, 
   3.6726459063244696`*^9}, {3.6726489294064126`*^9, 3.6726489588214126`*^9}, 
   3.6727328316623163`*^9, 3.6727328708793163`*^9, {3.672736267196001*^9, 
   3.672736268643146*^9}, {3.672737036918136*^9, 3.672737093964136*^9}, {
   3.6727372184011364`*^9, 3.672737228921136*^9}, {3.6727372606111364`*^9, 
   3.672737400485136*^9}, {3.6727380362891083`*^9, 3.672738056800159*^9}, {
   3.672738094226901*^9, 3.6727380947049494`*^9}, {3.6727444902759347`*^9, 
   3.672744529951935*^9}, {3.6727455846299343`*^9, 3.672745620425935*^9}, {
   3.6727456739279346`*^9, 3.672745733489935*^9}, {3.67306175369855*^9, 
   3.6730617539832363`*^9}, {3.6730618213440866`*^9, 3.673061821791233*^9}, {
   3.6734406327685003`*^9, 3.673440698900581*^9}, {3.6734409611222644`*^9, 
   3.6734409615425777`*^9}, {3.673443209935254*^9, 3.673443262736848*^9}, {
   3.6741334939087367`*^9, 3.6741335038723536`*^9}, {3.67413364362757*^9, 
   3.6741336479628763`*^9}, {3.6741336978887444`*^9, 
   3.6741337273073344`*^9}, {3.6742772118914933`*^9, 
   3.6742772188752785`*^9}, {3.674277267998288*^9, 3.674277268176382*^9}, {
   3.6749059525266943`*^9, 3.6749059527298*^9}, {3.676887717635948*^9, 
   3.676887717850178*^9}, {3.676887752834836*^9, 3.676887753033944*^9}, {
   3.676893997113489*^9, 3.676894020751462*^9}, {3.676894066143352*^9, 
   3.676894067582862*^9}, 3.6768945665255213`*^9, {3.6768946971060677`*^9, 
   3.676894707465334*^9}, {3.676894763545177*^9, 3.6768948668465233`*^9}, {
   3.6768949515526*^9, 3.67689502216471*^9}, {3.676895070167006*^9, 
   3.676895227189622*^9}, {3.676895303221459*^9, 3.676895469596249*^9}, {
   3.67689551025984*^9, 3.676895548226324*^9}, {3.676895584723349*^9, 
   3.676895664195094*^9}, {3.676896178512765*^9, 3.676896188470805*^9}, {
   3.676902751633563*^9, 3.676902770665652*^9}, {3.6769028580576506`*^9, 
   3.676902978833558*^9}, {3.676903101970601*^9, 3.6769035840471725`*^9}, {
   3.676903916418182*^9, 3.6769039274968157`*^9}, 3.6769039634268703`*^9, {
   3.6769040215211926`*^9, 3.676904187025659*^9}, {3.6769042839232006`*^9, 
   3.6769043568913746`*^9}, {3.6769051520158515`*^9, 
   3.6769051528338985`*^9}, {3.6769076200350084`*^9, 
   3.6769076643295417`*^9}, {3.676908455363781*^9, 3.6769087053790812`*^9}, {
   3.789311640107956*^9, 3.789311730458488*^9}, {3.78931177818904*^9, 
   3.78931182243939*^9}, {3.789311928509715*^9, 3.789311931281316*^9}, {
   3.789312367404416*^9, 3.7893123717437143`*^9}, {3.7893124846149263`*^9, 
   3.789312570075163*^9}, {3.789312635757204*^9, 3.78931263973396*^9}, {
   3.7893127913597116`*^9, 3.789312842753263*^9}, {3.7893128791469173`*^9, 
   3.789312883420965*^9}, {3.7893129534441357`*^9, 3.78931296956767*^9}, {
   3.789313996922024*^9, 3.789314023536887*^9}, {3.789314058875319*^9, 
   3.7893141055425034`*^9}, {3.789314152041346*^9, 3.789314175540576*^9}, {
   3.789314249353016*^9, 3.7893143394915857`*^9}, {3.7893144834739943`*^9, 
   3.7893144924907207`*^9}, {3.789314529539719*^9, 3.789314595329088*^9}, {
   3.78931514315168*^9, 3.7893152114087257`*^9}, {3.7893154122792053`*^9, 
   3.7893154433945417`*^9}, {3.789315751917164*^9, 3.789315827550708*^9}, {
   3.789315926662702*^9, 3.789315938105475*^9}, {3.78931612756929*^9, 
   3.7893161646859922`*^9}, {3.789316253513262*^9, 3.789316287031867*^9}, {
   3.789316774221191*^9, 3.789316774823947*^9}, 3.789317032024033*^9, {
   3.789317281898444*^9, 3.789317284528286*^9}, {3.789317321017733*^9, 
   3.789317322053735*^9}, {3.789317360416225*^9, 3.7893173748674*^9}, {
   3.7893175080350943`*^9, 3.78931751687746*^9}, {3.789317547826995*^9, 
   3.789317699990305*^9}, {3.7893177447581987`*^9, 3.7893178235722227`*^9}, {
   3.789317869090206*^9, 3.7893179939348*^9}, {3.7893180441496973`*^9, 
   3.7893180494255953`*^9}, {3.7893180866208353`*^9, 3.789318087374906*^9}, {
   3.789318143001802*^9, 3.78931814469445*^9}, {3.789318237361003*^9, 
   3.789318313644979*^9}, {3.789318410272313*^9, 3.789318437450015*^9}, {
   3.7893184883758173`*^9, 3.7893185758352747`*^9}, {3.789318622716958*^9, 
   3.7893186309584837`*^9}, {3.78931870042441*^9, 3.7893187011289663`*^9}, {
   3.7893252803149357`*^9, 3.789325326549747*^9}, {3.789325517495101*^9, 
   3.789325580720155*^9}, {3.789325613320013*^9, 3.78932561499678*^9}, {
   3.7893256565236177`*^9, 3.7893256974143972`*^9}, {3.7893257315032682`*^9, 
   3.7893258153368397`*^9}, {3.789326173334712*^9, 3.789326311483427*^9}, {
   3.7893263465534067`*^9, 3.7893263471333838`*^9}, {3.789326408324431*^9, 
   3.789326586012582*^9}, {3.789326829269849*^9, 3.7893269928673153`*^9}, {
   3.789334419689983*^9, 3.789334420190699*^9}, {3.789334472033401*^9, 
   3.7893347134853354`*^9}, {3.7893351486277637`*^9, 3.789335187157651*^9}, {
   3.789395334342814*^9, 3.789395336082735*^9}, {3.7894007818289223`*^9, 
   3.789400953421501*^9}, {3.7894015061128693`*^9, 3.789401510461382*^9}, {
   3.7894015412513113`*^9, 3.78940154759348*^9}, {3.789401788270995*^9, 
   3.7894017959937563`*^9}, {3.789401826557157*^9, 3.7894018467051153`*^9}, {
   3.789401965963623*^9, 3.7894019701200457`*^9}, {3.789411780095235*^9, 
   3.789411831212929*^9}, {3.789411948013155*^9, 3.78941196731504*^9}, {
   3.789412011698403*^9, 3.789412011812902*^9}, {3.7894120716501503`*^9, 
   3.789412072517724*^9}, {3.78941246936609*^9, 3.7894125016822157`*^9}, {
   3.789412823472678*^9, 3.789412851131611*^9}, {3.7894951789451*^9, 
   3.789495412639433*^9}, {3.78949545720992*^9, 3.7894955117029967`*^9}, {
   3.7894955442194395`*^9, 3.78949558060817*^9}, {3.789495725872781*^9, 
   3.7894957573220997`*^9}, {3.7894957931610136`*^9, 3.789495803086301*^9}, {
   3.789495877196356*^9, 3.789495924935638*^9}, {3.7894965154949503`*^9, 
   3.7894966009224987`*^9}, {3.7894967903324366`*^9, 3.789496827533391*^9}, {
   3.789667117584785*^9, 3.789667138248561*^9}, {3.789667653059841*^9, 
   3.78966765400458*^9}, {3.789668001094075*^9, 3.789668018974975*^9}, {
   3.789668255795224*^9, 3.789668261456489*^9}, {3.789670236804184*^9, 
   3.7896702630485687`*^9}, {3.789670295691539*^9, 3.789670296056432*^9}, 
   3.789670361956896*^9, {3.789670522740527*^9, 3.78967053427814*^9}, {
   3.789742123254738*^9, 3.789742249781941*^9}, {3.789742288210823*^9, 
   3.789742404530457*^9}, {3.789743330679028*^9, 3.789743346327992*^9}, {
   3.789745073728435*^9, 3.7897450763244057`*^9}, 3.789747427359785*^9, {
   3.7897519910365057`*^9, 3.7897520064765*^9}, {3.789752141310568*^9, 
   3.7897521646057243`*^9}, {3.789752203950254*^9, 3.789752204145308*^9}, {
   3.789752257889612*^9, 3.78975228821531*^9}, {3.789752492040756*^9, 
   3.7897524977351217`*^9}, {3.789753209477501*^9, 3.7897532633790483`*^9}, {
   3.7897538129897747`*^9, 3.7897538304487457`*^9}, {3.790352952127253*^9, 
   3.7903530788765697`*^9}, {3.790437506013485*^9, 3.790437597013739*^9}, {
   3.790437726586358*^9, 3.79043773032661*^9}, {3.790437775044035*^9, 
   3.790437795399683*^9}, {3.7904379194669313`*^9, 3.79043793654602*^9}, {
   3.790437973662833*^9, 3.790437999080894*^9}, {3.790438076464531*^9, 
   3.790438096547615*^9}, {3.790438261140005*^9, 3.7904382752239723`*^9}, {
   3.790438433108886*^9, 3.790438433699441*^9}, {3.790438481422957*^9, 
   3.790438653723041*^9}, {3.7904387251178503`*^9, 3.790438735701314*^9}, {
   3.790438805908821*^9, 3.790438807780986*^9}, {3.790519913072362*^9, 
   3.790519914840403*^9}, {3.790524468197268*^9, 3.79052454012271*^9}, {
   3.790525038361351*^9, 3.7905250534757757`*^9}, {3.790525092179916*^9, 
   3.790525139182682*^9}, {3.7905252087175303`*^9, 3.790525228920742*^9}, {
   3.790617095730408*^9, 3.790617112666479*^9}, {3.790617484852479*^9, 
   3.7906175157704077`*^9}, {3.790617823001479*^9, 3.7906178644984083`*^9}, {
   3.79064412764567*^9, 3.7906441337976727`*^9}, 3.790644171880741*^9, {
   3.79064420544267*^9, 3.790644206100672*^9}, {3.7906444193286715`*^9, 
   3.7906444388276715`*^9}, {3.79064455602767*^9, 3.790644622043684*^9}, {
   3.793017852655445*^9, 3.7930178731961203`*^9}, {3.79301842173308*^9, 
   3.793018453752194*^9}, {3.7930185824051657`*^9, 3.793018616194182*^9}, {
   3.793026458692902*^9, 3.793026501550075*^9}, {3.793026534514382*^9, 
   3.7930265402939672`*^9}, {3.79302658094716*^9, 3.793026606907935*^9}, {
   3.793026660408703*^9, 3.793026666443615*^9}, {3.793028938195631*^9, 
   3.793028950897756*^9}, {3.793032771512848*^9, 3.79303281469907*^9}, {
   3.793032880944927*^9, 3.793032887401472*^9}, {3.79303736357934*^9, 
   3.7930373837287703`*^9}, 3.79303741487208*^9, {3.7930378847472754`*^9, 
   3.79303792794274*^9}, {3.793038027702757*^9, 3.793038074424151*^9}, {
   3.79303811168329*^9, 3.79303812454008*^9}, {3.7930381804093723`*^9, 
   3.793038195364409*^9}, {3.793038255733303*^9, 3.793038327381259*^9}, {
   3.793038394471051*^9, 3.7930384211650476`*^9}},
 CellLabel->
  "In[848]:=",ExpressionUUID->"b1866d67-018b-47a9-88d1-0471869cc6e4"],

Cell[BoxData[
 TemplateBox[{
  "SetDelayed","write",
   "\"Tag \\!\\(\\*RowBox[{\\\"Times\\\"}]\\) in \
\\!\\(\\*RowBox[{FractionBox[RowBox[{\\\"0.06790241529623925`\\\", \\\" \\\", \
SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{RowBox[{\\\"-\\\", \
\\\"27.61315620099667`\\\"}], \\\" \\\", \\\"#1\\\"}]]}], \
RowBox[{\\\"ExpIntegralE\\\", \\\"[\\\", RowBox[{\\\"1.505124996461207`\\\", \
\\\",\\\", RowBox[{\\\"27.613156200996674`\\\", \\\" \\\", \\\"#1\\\"}]}], \\\
\"]\\\"}]], \\\"[\\\", \\\"m_\\\", \\\"]\\\"}]\\) is Protected.\"",2,851,199,
   26853573452270727167,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.793038166203141*^9, 3.793038199035993*^9, {3.7930383200198708`*^9, 
   3.793038336297132*^9}, {3.793038399801704*^9, 3.793038424277793*^9}},
 CellLabel->
  "During evaluation of \
In[848]:=",ExpressionUUID->"19fa9315-dd8c-4868-a22d-c9ebfc1f2fa8"],

Cell[BoxData["$Failed"], "Output",
 CellChangeTimes->{{3.79052505680584*^9, 3.790525146492412*^9}, 
   3.790525233214095*^9, 3.7906171188344097`*^9, 3.790617223846408*^9, 
   3.790617337939409*^9, 3.7906174020974073`*^9, 3.790617521326473*^9, {
   3.7906178313594103`*^9, 3.790617868160409*^9}, 3.7906440259387217`*^9, 
   3.790644103502672*^9, 3.7906441392766705`*^9, 3.79064417580167*^9, 
   3.790644208803672*^9, 3.7906444446096725`*^9, {3.790644587505718*^9, 
   3.79064462462367*^9}, 3.7906448629976707`*^9, 3.793017889424821*^9, 
   3.793018459117221*^9, 3.793018619569975*^9, 3.793026616427524*^9, 
   3.793028956126286*^9, 3.7930298883143272`*^9, 3.793031113773687*^9, 
   3.793032210202796*^9, 3.7930328193354187`*^9, 3.793032890098926*^9, 
   3.793034199408495*^9, 3.793034940245414*^9, 3.793035263543585*^9, 
   3.793035783765486*^9, {3.793037392472747*^9, 3.793037417568928*^9}, 
   3.793038166188754*^9, 3.793038199026496*^9, {3.793038320057548*^9, 
   3.7930383363358383`*^9}, {3.793038399794874*^9, 3.793038424310791*^9}},
 CellLabel->
  "Out[851]=",ExpressionUUID->"a672dfbf-e3cd-4dc4-95e2-7de14d415cf9"],

Cell[BoxData[
 TemplateBox[{
  "SetDelayed","write",
   "\"Tag \\!\\(\\*RowBox[{\\\"Plus\\\"}]\\) in \
\\!\\(\\*RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"0.10220162258245952`\\\", \\\"\[VeryThinSpace]\\\"}], \
\\\"+\\\", RowBox[{\\\"1.875`\\\", \\\" \\\", \\\"#1\\\"}]}], \\\")\\\"}], \\\
\"[\\\", \\\"m_\\\", \\\"]\\\"}]\\) is Protected.\"",2,853,200,
   26853573452270727167,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.793038166203141*^9, 3.793038199035993*^9, {3.7930383200198708`*^9, 
   3.793038336297132*^9}, {3.793038399801704*^9, 3.793038424311953*^9}},
 CellLabel->
  "During evaluation of \
In[848]:=",ExpressionUUID->"1ff0ed42-e0bf-4b56-9ceb-55ad33550b66"],

Cell[BoxData[
 FractionBox["0.000058052129519316224`", 
  SuperscriptBox[
   RowBox[{"(", 
    FractionBox[
     RowBox[{
      RowBox[{"Min", "[", 
       RowBox[{"0.24266696672239113`", ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"0.10220162258245952`", "\[VeryThinSpace]", "+", 
           RowBox[{"1.875`", " ", "#1"}]}], ")"}], "[", "0.08`", "]"}]}], 
       "]"}], "+", 
      RowBox[{"Re", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"0.06790241529623925`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "27.61315620099667`"}], " ", "#1"}]]}], 
         RowBox[{"ExpIntegralE", "[", 
          RowBox[{"1.505124996461207`", ",", 
           RowBox[{"27.613156200996674`", " ", "#1"}]}], "]"}]], "[", "0.08`",
         "]"}], "]"}]}], 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"0.24266696672239113`", "<", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"0.10220162258245952`", "\[VeryThinSpace]", "+", 
            RowBox[{"1.875`", " ", "#1"}]}], ")"}], "[", "0.08`", "]"}]}], 
        ",", 
        RowBox[{"Re", "[", 
         RowBox[{
          SuperscriptBox["asyu2EZ", "\[Prime]",
           MultilineFunction->None], "[", "0.08`", "]"}], "]"}], ",", 
        FractionBox[
         RowBox[{"1.5`", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox["1", "2"], ")"}], 
             RowBox[{"1", "-", "5"}]]}], ")"}]}], 
         FractionBox[
          RowBox[{"1", "-", "5"}], 
          RowBox[{"1", "-", 
           FractionBox["1", "1.5`"]}]]]}], "]"}], "+", 
      RowBox[{"Re", "[", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox[
           RowBox[{"0.06790241529623925`", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", "27.61315620099667`"}], " ", "#1"}]]}], 
           RowBox[{"ExpIntegralE", "[", 
            RowBox[{"1.505124996461207`", ",", 
             RowBox[{"27.613156200996674`", " ", "#1"}]}], "]"}]], ")"}], 
         "\[Prime]",
         MultilineFunction->None], "[", "0.08`", "]"}], "]"}]}]], ")"}], 
   "3.0303030303030307`"]]], "Output",
 CellChangeTimes->{{3.79052505680584*^9, 3.790525146492412*^9}, 
   3.790525233214095*^9, 3.7906171188344097`*^9, 3.790617223846408*^9, 
   3.790617337939409*^9, 3.7906174020974073`*^9, 3.790617521326473*^9, {
   3.7906178313594103`*^9, 3.790617868160409*^9}, 3.7906440259387217`*^9, 
   3.790644103502672*^9, 3.7906441392766705`*^9, 3.79064417580167*^9, 
   3.790644208803672*^9, 3.7906444446096725`*^9, {3.790644587505718*^9, 
   3.79064462462367*^9}, 3.7906448629976707`*^9, 3.793017889424821*^9, 
   3.793018459117221*^9, 3.793018619569975*^9, 3.793026616427524*^9, 
   3.793028956126286*^9, 3.7930298883143272`*^9, 3.793031113773687*^9, 
   3.793032210202796*^9, 3.7930328193354187`*^9, 3.793032890098926*^9, 
   3.793034199408495*^9, 3.793034940245414*^9, 3.793035263543585*^9, 
   3.793035783765486*^9, {3.793037392472747*^9, 3.793037417568928*^9}, 
   3.793038166188754*^9, 3.793038199026496*^9, {3.793038320057548*^9, 
   3.7930383363358383`*^9}, {3.793038399794874*^9, 3.793038424390512*^9}},
 CellLabel->
  "Out[857]=",ExpressionUUID->"6521988e-c062-4cc0-8809-9adb5226c143"],

Cell[BoxData[
 TemplateBox[{
  "NDSolve","ndinid",
   "\"Initial condition \\!\\(\\*RowBox[{\\\"Sign\\\", \\\"[\\\", \
RowBox[{RowBox[{\\\"0.037990767820305485`\\\", \\\"\[VeryThinSpace]\\\"}], \\\
\"-\\\", RowBox[{\\\"1.`\\\", \\\" \\\", RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"0.10220162258245952`\\\", \\\"\[VeryThinSpace]\\\"}], \
\\\"+\\\", RowBox[{\\\"1.875`\\\", \\\" \\\", \\\"#1\\\"}]}], \\\")\\\"}], \\\
\"[\\\", \\\"0.00004980909527465279`\\\", \\\"]\\\"}]}]}], \\\"]\\\"}]\\) is \
not in the range specified by the discrete variable \
\\!\\(\\*RowBox[{\\\"NDSolve`s$75361\\\"}]\\).\"",2,859,201,
   26853573452270727167,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.793038166203141*^9, 3.793038199035993*^9, {3.7930383200198708`*^9, 
   3.793038336297132*^9}, {3.793038399801704*^9, 3.793038424394061*^9}},
 CellLabel->
  "During evaluation of \
In[848]:=",ExpressionUUID->"81d5d089-d308-48c4-b849-a41caaa5d4d0"],

Cell[BoxData[
 TemplateBox[{
  "ReplaceAll","reps",
   "\"\\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{RowBox[{RowBox[{SuperscriptBox[\\\"M\\\", \\\"\[Prime]\\\", \
Rule[MultilineFunction, None]], \\\"[\\\", \\\"t\\\", \\\"]\\\"}], \\\"\
\[Equal]\\\", RowBox[{RowBox[{\\\"M\\\", \\\"[\\\", \\\"t\\\", \\\"]\\\"}], \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"0.0865832`\\\", \\\"\
\[VeryThinSpace]\\\"}], \\\"-\\\", FractionBox[\\\"0.09134464526548516`\\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"Power\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}], \\\" \\\", RowBox[{\\\"Plus\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\" \
\\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\")\\\"}], \
\\\"2.0303030303030307`\\\"]]}], \\\")\\\"}]}]}], \\\",\\\", RowBox[{RowBox[{\
\\\"M\\\", \\\"[\\\", \\\"0\\\", \\\"]\\\"}], \\\"\[Equal]\\\", \
\\\"0.00004980909527465279`\\\"}]}], \\\"}\\\"}]\\) is neither a list of \
replacement rules nor a valid dispatch table, and so cannot be used for \
replacing.\"",2,859,202,26853573452270727167,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.793038166203141*^9, 3.793038199035993*^9, {3.7930383200198708`*^9, 
   3.793038336297132*^9}, {3.793038399801704*^9, 3.7930384244195433`*^9}},
 CellLabel->
  "During evaluation of \
In[848]:=",ExpressionUUID->"2dd24fef-8c8f-4e26-899a-c4429fcd7814"],

Cell[BoxData[
 TemplateBox[{
  "ReplaceAll","reps",
   "\"\\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{RowBox[{RowBox[{SuperscriptBox[\\\"M\\\", \\\"\[Prime]\\\", \
Rule[MultilineFunction, None]], \\\"[\\\", \\\"t\\\", \\\"]\\\"}], \\\"\
\[Equal]\\\", RowBox[{RowBox[{\\\"M\\\", \\\"[\\\", \\\"t\\\", \\\"]\\\"}], \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"0.0865832`\\\", \\\"\
\[VeryThinSpace]\\\"}], \\\"-\\\", FractionBox[\\\"0.09134464526548516`\\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"Power\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}], \\\" \\\", RowBox[{\\\"Plus\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\" \
\\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\")\\\"}], \
\\\"2.0303030303030307`\\\"]]}], \\\")\\\"}]}]}], \\\",\\\", RowBox[{RowBox[{\
\\\"M\\\", \\\"[\\\", \\\"0\\\", \\\"]\\\"}], \\\"\[Equal]\\\", \
\\\"0.00004980909527465279`\\\"}]}], \\\"}\\\"}]\\) is neither a list of \
replacement rules nor a valid dispatch table, and so cannot be used for \
replacing.\"",2,859,203,26853573452270727167,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.793038166203141*^9, 3.793038199035993*^9, {3.7930383200198708`*^9, 
   3.793038336297132*^9}, {3.793038399801704*^9, 3.793038424496788*^9}},
 CellLabel->
  "During evaluation of \
In[848]:=",ExpressionUUID->"e220e450-0c4a-4efc-812f-cbf61918a927"],

Cell[BoxData[
 RowBox[{"M", "/.", "\[VeryThinSpace]", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["M", "\[Prime]",
       MultilineFunction->None], "[", "t", "]"}], "\[Equal]", 
     RowBox[{
      RowBox[{"M", "[", "t", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{"0.0865832`", "\[VeryThinSpace]", "-", 
        FractionBox["0.09134464526548516`", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{
             RowBox[{"Min", "[", 
              RowBox[{
               RowBox[{"0.0865832`", " ", 
                RowBox[{"Re", "[", 
                 FractionBox[
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{
                    RowBox[{"-", "21.65547126925316`"}], " ", 
                    RowBox[{"M", "[", "t", "]"}]}]], 
                  RowBox[{"ExpIntegralE", "[", 
                   RowBox[{"1.3961415989039476`", ",", 
                    RowBox[{"21.65547126925316`", " ", 
                    RowBox[{"M", "[", "t", "]"}]}]}], "]"}]], "]"}]}], ",", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"0.10220162258245952`", "\[VeryThinSpace]", "+", 
                  RowBox[{"1.875`", " ", "#1"}]}], ")"}], "[", 
                RowBox[{"M", "[", "t", "]"}], "]"}]}], "]"}], "+", 
             RowBox[{"Re", "[", 
              RowBox[{
               FractionBox[
                RowBox[{"0.06790241529623925`", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                   RowBox[{"-", "27.61315620099667`"}], " ", "#1"}]]}], 
                RowBox[{"ExpIntegralE", "[", 
                 RowBox[{"1.505124996461207`", ",", 
                  RowBox[{"27.613156200996674`", " ", "#1"}]}], "]"}]], "[", 
               RowBox[{"M", "[", "t", "]"}], "]"}], "]"}]}], 
            RowBox[{
             RowBox[{"M", "[", "t", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"0.0865832`", " ", 
                   RowBox[{"Re", "[", 
                    FractionBox[
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "21.65547126925316`"}], " ", 
                    RowBox[{"M", "[", "t", "]"}]}]], 
                    RowBox[{"ExpIntegralE", "[", 
                    RowBox[{"1.3961415989039476`", ",", 
                    RowBox[{"21.65547126925316`", " ", 
                    RowBox[{"M", "[", "t", "]"}]}]}], "]"}]], "]"}]}], "<", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"0.10220162258245952`", "\[VeryThinSpace]", "+", 
                    RowBox[{"1.875`", " ", "#1"}]}], ")"}], "[", 
                   RowBox[{"M", "[", "t", "]"}], "]"}]}], ",", 
                 RowBox[{"Re", "[", 
                  RowBox[{
                   SuperscriptBox["asyu2EZ", "\[Prime]",
                    MultilineFunction->None], "[", 
                   RowBox[{"M", "[", "t", "]"}], "]"}], "]"}], ",", 
                 FractionBox[
                  RowBox[{"1.5`", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    FractionBox["1", "2"], ")"}], 
                    RowBox[{"1", "-", "5"}]]}], ")"}]}], 
                  FractionBox[
                   RowBox[{"1", "-", "5"}], 
                   RowBox[{"1", "-", 
                    FractionBox["1", "1.5`"]}]]]}], "]"}], "+", 
               RowBox[{"Re", "[", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   FractionBox[
                    RowBox[{"0.06790241529623925`", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "27.61315620099667`"}], " ", "#1"}]]}], 
                    RowBox[{"ExpIntegralE", "[", 
                    RowBox[{"1.505124996461207`", ",", 
                    RowBox[{"27.613156200996674`", " ", "#1"}]}], "]"}]], 
                   ")"}], "\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"M", "[", "t", "]"}], "]"}], "]"}]}], ")"}]}]], 
           ")"}], "2.0303030303030307`"]]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"M", "[", "0", "]"}], "\[Equal]", "0.00004980909527465279`"}]}], 
   "}"}]}]], "Output",
 CellChangeTimes->{{3.79052505680584*^9, 3.790525146492412*^9}, 
   3.790525233214095*^9, 3.7906171188344097`*^9, 3.790617223846408*^9, 
   3.790617337939409*^9, 3.7906174020974073`*^9, 3.790617521326473*^9, {
   3.7906178313594103`*^9, 3.790617868160409*^9}, 3.7906440259387217`*^9, 
   3.790644103502672*^9, 3.7906441392766705`*^9, 3.79064417580167*^9, 
   3.790644208803672*^9, 3.7906444446096725`*^9, {3.790644587505718*^9, 
   3.79064462462367*^9}, 3.7906448629976707`*^9, 3.793017889424821*^9, 
   3.793018459117221*^9, 3.793018619569975*^9, 3.793026616427524*^9, 
   3.793028956126286*^9, 3.7930298883143272`*^9, 3.793031113773687*^9, 
   3.793032210202796*^9, 3.7930328193354187`*^9, 3.793032890098926*^9, 
   3.793034199408495*^9, 3.793034940245414*^9, 3.793035263543585*^9, 
   3.793035783765486*^9, {3.793037392472747*^9, 3.793037417568928*^9}, 
   3.793038166188754*^9, 3.793038199026496*^9, {3.793038320057548*^9, 
   3.7930383363358383`*^9}, {3.793038399794874*^9, 3.793038424556258*^9}},
 CellLabel->
  "Out[859]=",ExpressionUUID->"f5c91806-ec4b-4148-b582-f84b82093714"],

Cell[BoxData[
 TemplateBox[{
  "ReplaceAll","reps",
   "\"\\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{RowBox[{RowBox[{SuperscriptBox[\\\"M\\\", \\\"\[Prime]\\\", \
Rule[MultilineFunction, None]], \\\"[\\\", \\\"40.000612857142855`\\\", \\\"]\
\\\"}], \\\"\[Equal]\\\", RowBox[{RowBox[{\\\"M\\\", \\\"[\\\", \
\\\"40.000612857142855`\\\", \\\"]\\\"}], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"0.0865832`\\\", \\\"\[VeryThinSpace]\\\"}], \\\"-\\\", \
FractionBox[\\\"0.09134464526548516`\\\", SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\
\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Plus\
\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Power\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]}], \\\")\\\"}], \\\"2.0303030303030307`\\\"]]}], \
\\\")\\\"}]}]}], \\\",\\\", RowBox[{RowBox[{\\\"M\\\", \\\"[\\\", \\\"0\\\", \
\\\"]\\\"}], \\\"\[Equal]\\\", \\\"0.00004980909527465279`\\\"}]}], \
\\\"}\\\"}]\\) is neither a list of replacement rules nor a valid dispatch \
table, and so cannot be used for replacing.\"",2,860,204,26853573452270727167,
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.793038166203141*^9, 3.793038199035993*^9, {3.7930383200198708`*^9, 
   3.793038336297132*^9}, {3.793038399801704*^9, 3.7930384246705847`*^9}},
 CellLabel->
  "During evaluation of \
In[848]:=",ExpressionUUID->"83daef5f-7f19-48c9-8f01-b3982257e99a"],

Cell[BoxData[
 TemplateBox[{
  "ReplaceAll","argx",
   "\"\\!\\(\\*RowBox[{\\\"ReplaceAll\\\"}]\\) called with \
\\!\\(\\*RowBox[{\\\"2\\\"}]\\) arguments; 1 argument is expected.\"",2,860,
   205,26853573452270727167,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.793038166203141*^9, 3.793038199035993*^9, {3.7930383200198708`*^9, 
   3.793038336297132*^9}, {3.793038399801704*^9, 3.793038424719057*^9}},
 CellLabel->
  "During evaluation of \
In[848]:=",ExpressionUUID->"490e241c-cd57-44e6-8148-82a1e14d01b2"],

Cell[BoxData[
 TemplateBox[{
  "ReplaceAll","reps",
   "\"\\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{RowBox[{RowBox[{SuperscriptBox[\\\"M\\\", \\\"\[Prime]\\\", \
Rule[MultilineFunction, None]], \\\"[\\\", \\\"40.000612857142855`\\\", \\\"]\
\\\"}], \\\"\[Equal]\\\", RowBox[{RowBox[{\\\"M\\\", \\\"[\\\", \
\\\"40.000612857142855`\\\", \\\"]\\\"}], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"0.0865832`\\\", \\\"\[VeryThinSpace]\\\"}], \\\"-\\\", \
FractionBox[\\\"0.09134464526548516`\\\", SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\
\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Plus\
\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Power\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]}], \\\")\\\"}], \\\"2.0303030303030307`\\\"]]}], \
\\\")\\\"}]}]}], \\\",\\\", RowBox[{RowBox[{\\\"M\\\", \\\"[\\\", \
\\\"0.`\\\", \\\"]\\\"}], \\\"\[Equal]\\\", \
\\\"0.00004980909527465279`\\\"}]}], \\\"}\\\"}]\\) is neither a list of \
replacement rules nor a valid dispatch table, and so cannot be used for \
replacing.\"",2,860,206,26853573452270727167,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.793038166203141*^9, 3.793038199035993*^9, {3.7930383200198708`*^9, 
   3.793038336297132*^9}, {3.793038399801704*^9, 3.7930384247666483`*^9}},
 CellLabel->
  "During evaluation of \
In[848]:=",ExpressionUUID->"2ef3d211-f781-491c-996a-2ea7bb9d6252"],

Cell[BoxData[
 TemplateBox[{
  "ReplaceAll","argx",
   "\"\\!\\(\\*RowBox[{\\\"ReplaceAll\\\"}]\\) called with \
\\!\\(\\*RowBox[{\\\"2\\\"}]\\) arguments; 1 argument is expected.\"",2,860,
   207,26853573452270727167,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.793038166203141*^9, 3.793038199035993*^9, {3.7930383200198708`*^9, 
   3.793038336297132*^9}, {3.793038399801704*^9, 3.793038424812544*^9}},
 CellLabel->
  "During evaluation of \
In[848]:=",ExpressionUUID->"f3da3475-3484-458b-8aac-a4a938a5377c"],

Cell[BoxData[
 TemplateBox[{
  "ReplaceAll","reps",
   "\"\\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{RowBox[{RowBox[{SuperscriptBox[\\\"M\\\", \\\"\[Prime]\\\", \
Rule[MultilineFunction, None]], \\\"[\\\", \\\"40.61285775510204`\\\", \
\\\"]\\\"}], \\\"\[Equal]\\\", RowBox[{RowBox[{\\\"M\\\", \\\"[\\\", \
\\\"40.61285775510204`\\\", \\\"]\\\"}], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"0.0865832`\\\", \\\"\[VeryThinSpace]\\\"}], \\\"-\\\", \
FractionBox[\\\"0.09134464526548516`\\\", SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\
\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Plus\
\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Power\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]}], \\\")\\\"}], \\\"2.0303030303030307`\\\"]]}], \
\\\")\\\"}]}]}], \\\",\\\", RowBox[{RowBox[{\\\"M\\\", \\\"[\\\", \\\"0\\\", \
\\\"]\\\"}], \\\"\[Equal]\\\", \\\"0.00004980909527465279`\\\"}]}], \
\\\"}\\\"}]\\) is neither a list of replacement rules nor a valid dispatch \
table, and so cannot be used for replacing.\"",2,860,208,26853573452270727167,
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.793038166203141*^9, 3.793038199035993*^9, {3.7930383200198708`*^9, 
   3.793038336297132*^9}, {3.793038399801704*^9, 3.793038424870453*^9}},
 CellLabel->
  "During evaluation of \
In[848]:=",ExpressionUUID->"6ba2aa14-d72c-4126-88c7-067b0276b6d2"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"ReplaceAll\\\", \
\\\"::\\\", \\\"reps\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"",2,860,209,26853573452270727167,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.793038166203141*^9, 3.793038199035993*^9, {3.7930383200198708`*^9, 
   3.793038336297132*^9}, {3.793038399801704*^9, 3.7930384249244204`*^9}},
 CellLabel->
  "During evaluation of \
In[848]:=",ExpressionUUID->"e6b0a45e-e5a1-401b-aab5-95295fcb6d86"],

Cell[BoxData[
 TemplateBox[{
  "ReplaceAll","argx",
   "\"\\!\\(\\*RowBox[{\\\"ReplaceAll\\\"}]\\) called with \
\\!\\(\\*RowBox[{\\\"2\\\"}]\\) arguments; 1 argument is expected.\"",2,860,
   210,26853573452270727167,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.793038166203141*^9, 3.793038199035993*^9, {3.7930383200198708`*^9, 
   3.793038336297132*^9}, {3.793038399801704*^9, 3.793038424937748*^9}},
 CellLabel->
  "During evaluation of \
In[848]:=",ExpressionUUID->"42c84085-7c69-4aac-b825-f7b996fb9558"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"ReplaceAll\\\", \
\\\"::\\\", \\\"argx\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"",2,860,211,26853573452270727167,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.793038166203141*^9, 3.793038199035993*^9, {3.7930383200198708`*^9, 
   3.793038336297132*^9}, {3.793038399801704*^9, 3.793038424986548*^9}},
 CellLabel->
  "During evaluation of \
In[848]:=",ExpressionUUID->"c8229dd6-65d3-4a0e-b38e-d4c548f5dee2"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{{}, {}, 
       TagBox[
        {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
         LineBox[CompressedData["
1:eJwVyXs0lAkcxvHJraSINjLrVrEKIY3tFPr90pgxN+bVjWMVqZyD0UWpNKgN
HaLC2EoXayJpUUlsUW+HqCmJXUxR2zLEuJViSph3Z/94znM+57tk596A3Vo0
Gk2g2f+/SrZUl0Zj4vCGM8ayRb1kepZZ8spZTJRM3g/zNuole4LmaQdrMdHr
Tt+dmjm9pGRwglalw8QMG6+A8ikFqTKQTUfpM9GVGsrO6VaQtX57x+UmTIyp
5fywvUxB+rbVKG7ZMXHgZ12zL0wFGfp+c90OHhO7HcUWlgd7SOt1dpmmV5iY
66Dm+N/6l/ze7G4WrmSicpOao2f8D1mvKop3Zfig4bzqTTptneSP4ZVDm1N8
8NnIeekjoZw8p69tYdTqgy9a4vhi/TZSMv4xyGYZCwPfJXiojrWQqQc891fE
slDKOjw9Ty0jJQ4yducjFq5vH13DENeTbvbjjkEL2PhcJJoq7vqTHA7Z8Ur0
Cxurowf7lCHFpMTega9dzMamOyci+VWx0OSe0/HxKxtrMznyvIRysEn0tDmw
0RetRCWFywNqQccg+TAv1xflVam7ONAA7Q6ON4r6fHEBk/eKYDRBfbLJhVxX
Dm7p168rCWwFXHYh9+0JDi7WZm2LedcGnVMhAfdfcjDVMjnL5afXoG1eZzFi
zcWjhnmpjHtdQJelPC7Yx0WVz6T9tdXvQXA3bdlwDRcXrl+5ZrZHNyzocZRk
zufhziey6u1UD3ziGj55EsRDA25/emVRLzxkCV+KC3moHbuCQW78APRTrr2n
J3jIOCV/MKQzADmziAeuG/hYm6cnMb2hhMuPja465fBRfLGAGx4zBNkmzsEl
Cj5meITJdzmNQNHVDHmNswC/vC2o2tU0Cuy9aWF2xwXYyCheW8/+BHrxjTdt
mwRY991rwyb6GFSYhb8sNPXDnSb9dx8OjMHo5JWZYxF+KLVmLbr/7DOwTM1H
Bir8MK20L//uxS/gfNhtsFTHH41dPMxBPA6rTTKu6xH+6L2qtUbmPwF26OPZ
fckf6SlHZc7WKiiuuPzeZMQfs5vlDba0ryB1oS8RWQix4nzckPlfX2Htcvcg
sY8Q9299QeXf+wbsQWrmhUiInXvckmi5kxAui/x1T44Qlao39qG7v8PT54WZ
TrVCzBOvIYXsKVirTDzi1SPEsRPtSUifhqWtc1rOzCbw8+uUP+YqpyGgK6zc
wJXAM3bDDbtlM5ClFRz99xYCO8ay9R/nqWFcmG8l3kpgQHZlx56ragjMV7TY
btN0t45r86VqsPKMdo8LJLA51nx9cIkaSg8lqBcHazyRf0BVrYbGgfxz20MJ
fDRZ2uXUrobp5t5KZSSBZbOell00oiDUckVEdhSBbtKBeFxIQX2UyNwjmsBy
77m+/aYUpM9RJWSIND4p6GFYUWDmPZvtso/A67ptpi1OFLjdW/Hm4CECpfrd
SXpcCnK1Y05bxhFodVNLUCag4BtR4dWocR7Xlr6ZoIAcXSc1O6Lx6YjKgkAK
+Mv5UQ/iCcyaPzrgGUHB7bhzluHHCDQtN6pSRFKwsKHtlYGYwGy/VSfTYyjo
DAthhCRofPag5etDFHjdLvigm0igoetvg4lHKfhd3XehXOP0lupquwQKdAQO
vG1Jmr7/TXLTcQoiLsXMUBqnGU8RsckU/AetTkqj
          "]]},
        Annotation[#, "Charting`Private`Tag$75403#1"]& ]}, {}, {}}, {{}, {{}, 
       {RGBColor[0, 0, 1], PointSize[0.011000000000000001`], 
        AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGCQB2IQDQEuDn8uXny5V+jDfjC3wcVB+uOBdV+joHwGVwd2
05UvnL3eQOVdHZykf1trKT6Dyrs5NC+qntax/gRU3s1h96tg0WO3H0Hl3R3Y
mDs/nLz9Cirv7tDxPX/N8mVvofIeDr9EfbtLdF9C5T0cDBxtLmasgJnv6dB9
UPD57SQov8HT4VTjqg+Hvj+Gyns5nOH33THZ5yFU3sthc0niryPMd6Dy3g5i
kxceCvW4CpX3doh0iL60hOcCVN7HIT/0jbHq8mNQeR+HrDi2JxeltkPlfR2i
P3GsY8zrsIfI+zqo6Z7cma2+G8Jn8HOYxbt3S7b+Kai8n4P0vx9qwopXoPL+
Dqw1LEoat25B5f0dXAS54i37H0DlAxwUs+RMc1SfQPgOAQ5/5V+4fw98DlUf
4ND8t9ntoNArCP9AgMPL861TbYLfQvUHOnTt9FueFvMBqj/QYbFLcuCOOx+h
+gMdlnIsfTHt6Sd7ACFNoOg=
         "]]}, 
       {RGBColor[1, 0, 0], PointSize[0.011000000000000001`], 
        AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGCQB2IQDQEuDq9t9CdwyDMcAHMbXByE7rU6PhP7tx8i7+qg
+eSIxbH63xB+g6vDKvYDp5vy/kLl3RxsOwW+Cz38AZV3cwgPeM768tJ3qLy7
g5W7wMr3WVB+g7uDz/t7DNMWfYPKezisOTx/5eSln6HyHg436lQmXXOB8hk8
HR4KHDu1oPoTVN7TYf/Tnc1Tud5B5b0cdl2U7VY99gYq7+XwX9Rzk0/BS6i8
t0N3huixPSefQeW9HdZoSJRkBT2Fyvs45JdITI5IfwiV93FoT5zyo8nvLlTe
12H2rpU+lYnXoPK+DqZydaU/Xl6Gyvs5zLGcf9tkyymovJ+DcvKDjBjjvVB5
f4fC1WGmUjNWQOX9HV7UG95bJlcClQ9wyLoscXcC5yZ7MNchwOFSwdkJHBqH
IPyGAIcTJVvWztxyFMI/EOBgskZCperwRQifIdChZtqZSzNErkH1BzoIV9sH
tm27DdUf6LBtgfyPDv779gBvJaSv
         "]]}, {}}, {}, {}, {}, {}}}, InsetBox[
     TemplateBox[{
      "\"1900 cohort without healthcare\"","\"1940 cohort with healthcare\""},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "0", ",", "1"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.7, 0.2}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->
    NCache[{40.0000006122449, -Log[10]}, {
     40.0000006122449, -2.302585092994046}],
   CoordinatesToolOptions:>{"DisplayFunction" -> ({
       Part[#, 1], 
       Exp[
        Part[#, 2]]}& ), "CopiedValueFunction" -> ({
       Part[#, 1], 
       Exp[
        Part[#, 2]]}& )},
   DisplayFunction->Identity,
   Frame->{{True, True}, {True, True}},
   FrameLabel->{{
      FormBox["\"Mortality (%)\"", TraditionalForm], None}, {
      FormBox["\"Age (years)\"", TraditionalForm], None}},
   FrameTicks->FrontEndValueCache[{{
       Charting`ScaledTicks[{Log, Exp}], 
       Charting`ScaledFrameTicks[{Log, Exp}]}, {
      Automatic, Automatic}}, {{{{-2.3025850929940455`, 
         FormBox["0.1`", TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
         FormBox[
          TagBox[
           InterpretationBox["\"0.5\"", 0.5, AutoDelete -> True], 
           NumberForm[#, {
             DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {0., 
         FormBox["1", TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
         FormBox["5", TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {2.302585092994046, 
         FormBox["10", TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {-2.995732273553991, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-2.8134107167600364`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-2.659260036932778, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-2.5257286443082556`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-2.4079456086518722`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-0.916290731874155, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {0.6931471805599453, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {1.791759469228055, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {2.995732273553991, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {3.4011973816621555`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {3.6888794541139363`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {3.912023005428146, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {4.0943445622221, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {4.248495242049359, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {4.382026634673881, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {4.499809670330265, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {4.605170185988092, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}}, {{-2.3025850929940455`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {0., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {2.302585092994046, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {-2.995732273553991, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-2.8134107167600364`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-2.659260036932778, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-2.5257286443082556`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-2.4079456086518722`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-0.916290731874155, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {0.6931471805599453, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {1.791759469228055, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {2.995732273553991, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {3.4011973816621555`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {3.6888794541139363`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {3.912023005428146, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {4.0943445622221, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {4.248495242049359, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {4.382026634673881, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {4.499809670330265, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {4.605170185988092, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}}}, {Automatic, Automatic}}],
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   ImageSize->{636., Automatic},
   Method->{
    "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
     AbsolutePointSize[6], "ScalingFunctions" -> None},
   PlotRange->NCache[{{40.0000006122449, 69.9999993877551}, {-Log[10], 
       Log[10]}}, {{40.0000006122449, 69.9999993877551}, {-2.302585092994046, 
     2.302585092994046}}],
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {0, 0}},
   Ticks->{Automatic, 
     Charting`ScaledTicks[{Log, Exp}]}],
  InterpretTemplate[Legended[
    Graphics[{{{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[1.6], 
            RGBColor[0, 0, 1]], 
           Line[CompressedData["
1:eJwVyXs0lAkcxvHJraSINjLrVrEKIY3tFPr90pgxN+bVjWMVqZyD0UWpNKgN
HaLC2EoXayJpUUlsUW+HqCmJXUxR2zLEuJViSph3Z/94znM+57tk596A3Vo0
Gk2g2f+/SrZUl0Zj4vCGM8ayRb1kepZZ8spZTJRM3g/zNuole4LmaQdrMdHr
Tt+dmjm9pGRwglalw8QMG6+A8ikFqTKQTUfpM9GVGsrO6VaQtX57x+UmTIyp
5fywvUxB+rbVKG7ZMXHgZ12zL0wFGfp+c90OHhO7HcUWlgd7SOt1dpmmV5iY
66Dm+N/6l/ze7G4WrmSicpOao2f8D1mvKop3Zfig4bzqTTptneSP4ZVDm1N8
8NnIeekjoZw8p69tYdTqgy9a4vhi/TZSMv4xyGYZCwPfJXiojrWQqQc891fE
slDKOjw9Ty0jJQ4yducjFq5vH13DENeTbvbjjkEL2PhcJJoq7vqTHA7Z8Ur0
Cxurowf7lCHFpMTega9dzMamOyci+VWx0OSe0/HxKxtrMznyvIRysEn0tDmw
0RetRCWFywNqQccg+TAv1xflVam7ONAA7Q6ON4r6fHEBk/eKYDRBfbLJhVxX
Dm7p168rCWwFXHYh9+0JDi7WZm2LedcGnVMhAfdfcjDVMjnL5afXoG1eZzFi
zcWjhnmpjHtdQJelPC7Yx0WVz6T9tdXvQXA3bdlwDRcXrl+5ZrZHNyzocZRk
zufhziey6u1UD3ziGj55EsRDA25/emVRLzxkCV+KC3moHbuCQW78APRTrr2n
J3jIOCV/MKQzADmziAeuG/hYm6cnMb2hhMuPja465fBRfLGAGx4zBNkmzsEl
Cj5meITJdzmNQNHVDHmNswC/vC2o2tU0Cuy9aWF2xwXYyCheW8/+BHrxjTdt
mwRY991rwyb6GFSYhb8sNPXDnSb9dx8OjMHo5JWZYxF+KLVmLbr/7DOwTM1H
Bir8MK20L//uxS/gfNhtsFTHH41dPMxBPA6rTTKu6xH+6L2qtUbmPwF26OPZ
fckf6SlHZc7WKiiuuPzeZMQfs5vlDba0ryB1oS8RWQix4nzckPlfX2Htcvcg
sY8Q9299QeXf+wbsQWrmhUiInXvckmi5kxAui/x1T44Qlao39qG7v8PT54WZ
TrVCzBOvIYXsKVirTDzi1SPEsRPtSUifhqWtc1rOzCbw8+uUP+YqpyGgK6zc
wJXAM3bDDbtlM5ClFRz99xYCO8ay9R/nqWFcmG8l3kpgQHZlx56ragjMV7TY
btN0t45r86VqsPKMdo8LJLA51nx9cIkaSg8lqBcHazyRf0BVrYbGgfxz20MJ
fDRZ2uXUrobp5t5KZSSBZbOell00oiDUckVEdhSBbtKBeFxIQX2UyNwjmsBy
77m+/aYUpM9RJWSIND4p6GFYUWDmPZvtso/A67ptpi1OFLjdW/Hm4CECpfrd
SXpcCnK1Y05bxhFodVNLUCag4BtR4dWocR7Xlr6ZoIAcXSc1O6Lx6YjKgkAK
+Mv5UQ/iCcyaPzrgGUHB7bhzluHHCDQtN6pSRFKwsKHtlYGYwGy/VSfTYyjo
DAthhCRofPag5etDFHjdLvigm0igoetvg4lHKfhd3XehXOP0lupquwQKdAQO
vG1Jmr7/TXLTcQoiLsXMUBqnGU8RsckU/AetTkqj
            "]]}, "Charting`Private`Tag$75403#1"]}}, {}, {}}, {{{}, {{{}, {
           Hue[0.67, 0.6, 0.6], 
           Directive[
            PointSize[0.011000000000000001`], 
            AbsoluteThickness[1.6], 
            RGBColor[0, 0, 1]], 
           Point[CompressedData["
1:eJxTTMoPSmViYGCQB2IQDQEuDn8uXny5V+jDfjC3wcVB+uOBdV+joHwGVwd2
05UvnL3eQOVdHZykf1trKT6Dyrs5NC+qntax/gRU3s1h96tg0WO3H0Hl3R3Y
mDs/nLz9Cirv7tDxPX/N8mVvofIeDr9EfbtLdF9C5T0cDBxtLmasgJnv6dB9
UPD57SQov8HT4VTjqg+Hvj+Gyns5nOH33THZ5yFU3sthc0niryPMd6Dy3g5i
kxceCvW4CpX3doh0iL60hOcCVN7HIT/0jbHq8mNQeR+HrDi2JxeltkPlfR2i
P3GsY8zrsIfI+zqo6Z7cma2+G8Jn8HOYxbt3S7b+Kai8n4P0vx9qwopXoPL+
Dqw1LEoat25B5f0dXAS54i37H0DlAxwUs+RMc1SfQPgOAQ5/5V+4fw98DlUf
4ND8t9ntoNArCP9AgMPL861TbYLfQvUHOnTt9FueFvMBqj/QYbFLcuCOOx+h
+gMdlnIsfTHt6Sd7ACFNoOg=
            "]]}, {
           Hue[0.9060679774997897, 0.6, 0.6], 
           Directive[
            PointSize[0.011000000000000001`], 
            AbsoluteThickness[1.6], 
            RGBColor[1, 0, 0]], 
           Point[CompressedData["
1:eJxTTMoPSmViYGCQB2IQDQEuDq9t9CdwyDMcAHMbXByE7rU6PhP7tx8i7+qg
+eSIxbH63xB+g6vDKvYDp5vy/kLl3RxsOwW+Cz38AZV3cwgPeM768tJ3qLy7
g5W7wMr3WVB+g7uDz/t7DNMWfYPKezisOTx/5eSln6HyHg436lQmXXOB8hk8
HR4KHDu1oPoTVN7TYf/Tnc1Tud5B5b0cdl2U7VY99gYq7+XwX9Rzk0/BS6i8
t0N3huixPSefQeW9HdZoSJRkBT2Fyvs45JdITI5IfwiV93FoT5zyo8nvLlTe
12H2rpU+lYnXoPK+DqZydaU/Xl6Gyvs5zLGcf9tkyymovJ+DcvKDjBjjvVB5
f4fC1WGmUjNWQOX9HV7UG95bJlcClQ9wyLoscXcC5yZ7MNchwOFSwdkJHBqH
IPyGAIcTJVvWztxyFMI/EOBgskZCperwRQifIdChZtqZSzNErkH1BzoIV9sH
tm27DdUf6LBtgfyPDv779gBvJaSv
            "]]}, {}}}, {}, {}, {}, {}}}}, {Ticks -> {Automatic, 
        Charting`ScaledTicks[{Log, Exp}]}, GridLines -> {None, None}, 
      FrameTicks -> {{
         Charting`ScaledTicks[{Log, Exp}], 
         Charting`ScaledFrameTicks[{Log, Exp}]}, {Automatic, Automatic}}, 
      DisplayFunction -> Identity, 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None}, DisplayFunction -> 
      Identity, DisplayFunction -> Identity, Ticks -> {Automatic, Quiet[
         Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& }, 
      AxesOrigin -> {40.0000006122449, -Log[10]}, FrameTicks -> {{Quiet[
          Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , 
         Charting`ScaledFrameTicks[{Log, Exp}]}, {Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
      GridLines -> {None, None}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {0, 0}}, PlotRangeClipping -> True, ImagePadding -> 
      All, DisplayFunction -> Identity, 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None, 
        "ClippingRange" -> {{{40.0000006122449, 
         69.9999993877551}, {-0.627659353531326, 1.9698365404484284`}}, {{
         40.0000006122449, 69.9999993877551}, {-0.627659353531326, 
         1.9698365404484284`}}}}, DisplayFunction -> Identity, AspectRatio -> 
      GoldenRatio^(-1), Axes -> {True, True}, AxesLabel -> {None, None}, 
      AxesOrigin -> {40.0000006122449, 0}, 
      CoordinatesToolOptions -> {"DisplayFunction" -> ({
          Part[#, 1], 
          Exp[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          Part[#, 1], 
          Exp[
           Part[#, 2]]}& )}, DisplayFunction :> Identity, 
      Frame -> {{True, True}, {True, True}}, 
      FrameLabel -> {{"Mortality (%)", None}, {"Age (years)", None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None}, 
      PlotRange -> {{40.0000006122449, 69.9999993877551}, {-Log[10], 
         Log[10]}}, PlotRangeClipping -> True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {Automatic, Automatic}}, 
      Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         RGBColor[0, 0, 1]], 
        Directive[
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         RGBColor[1, 0, 0]]}, {
       "1900 cohort without healthcare", "1940 cohort with healthcare"}, 
       LegendMarkers -> None, LabelStyle -> {}, LegendLayout -> "Column"]], {
     0.7, 0.2}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{{3.79052505680584*^9, 3.790525146492412*^9}, 
   3.790525233214095*^9, 3.7906171188344097`*^9, 3.790617223846408*^9, 
   3.790617337939409*^9, 3.7906174020974073`*^9, 3.790617521326473*^9, {
   3.7906178313594103`*^9, 3.790617868160409*^9}, 3.7906440259387217`*^9, 
   3.790644103502672*^9, 3.7906441392766705`*^9, 3.79064417580167*^9, 
   3.790644208803672*^9, 3.7906444446096725`*^9, {3.790644587505718*^9, 
   3.79064462462367*^9}, 3.7906448629976707`*^9, 3.793017889424821*^9, 
   3.793018459117221*^9, 3.793018619569975*^9, 3.793026616427524*^9, 
   3.793028956126286*^9, 3.7930298883143272`*^9, 3.793031113773687*^9, 
   3.793032210202796*^9, 3.7930328193354187`*^9, 3.793032890098926*^9, 
   3.793034199408495*^9, 3.793034940245414*^9, 3.793035263543585*^9, 
   3.793035783765486*^9, {3.793037392472747*^9, 3.793037417568928*^9}, 
   3.793038166188754*^9, 3.793038199026496*^9, {3.793038320057548*^9, 
   3.7930383363358383`*^9}, {3.793038399794874*^9, 3.793038425139613*^9}},
 CellLabel->
  "Out[861]=",ExpressionUUID->"d9bf2aa3-c5fe-4918-9b85-4ec20086837f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"plo2", " ", "=", " ", 
  RowBox[{"ListLogPlot", "[", 
   RowBox[{
    RowBox[{"{", " ", 
     RowBox[{
      RowBox[{"Transpose", "[", 
       RowBox[{"{", 
        RowBox[{"ages", ",", 
         RowBox[{"100", " ", "mort00"}]}], "}"}], "]"}], ",", 
      RowBox[{"Transpose", "[", 
       RowBox[{"{", 
        RowBox[{"ages", ",", 
         RowBox[{"100", "mort40"}]}], "}"}], "]"}]}], "}"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Blue", ",", "Red"}], "}"}]}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", " ", 
      RowBox[{
       RowBox[{"10", "^", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"10", "^", "1"}]}], "}"}]}], ",", 
    RowBox[{"PlotLegends", "\[Rule]", 
     RowBox[{"Placed", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\"\<1900 cohort\>\"", ",", "\"\<1940 cohort\>\""}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0.5", ",", "0.2"}], "}"}]}], "]"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1.43", "/", ".67"}], ")"}], "*", 
      RowBox[{"x", "^", ".67"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{".97", "/", ".66"}], ")"}], "*", 
      RowBox[{"x", "^", ".66"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{".51", "/", ".62"}], ")"}], "*", 
      RowBox[{"x", "^", ".62"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{".38", "/", ".74"}], ")"}], "*", 
      RowBox[{"x", "^", ".74"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{".13", "/", ".42"}], ")"}], "*", 
      RowBox[{"x", "^", ".42"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<Spending (h)\>\"", ",", "\"\<Efficacy: g(h)\>\""}], "}"}]}],
    ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"SwatchLegend", "[", 
     RowBox[{"{", 
      RowBox[{
      "\"\<UK\>\"", ",", "\"\<SE\>\"", ",", "\"\<NL\>\"", ",", "\"\<US\>\"", 
       ",", "\"\<HU\>\""}], "}"}], "]"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{".18", "/", ".67"}], ")"}], "*", 
      RowBox[{"x", "^", ".67"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{".18", "/", ".63"}], ")"}], "*", 
      RowBox[{"x", "^", ".63"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{".25", "/", ".72"}], ")"}], "*", 
      RowBox[{"x", "^", ".72"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{".28", "/", ".69"}], ")"}], "*", 
      RowBox[{"x", "^", ".69"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{".05", "/", ".32"}], ")"}], "*", 
      RowBox[{"x", "^", ".32"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<Spending (h)\>\"", ",", "\"\<Efficacy: g(h)\>\""}], "}"}]}],
    ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"SwatchLegend", "[", 
     RowBox[{"{", 
      RowBox[{
      "\"\<US\>\"", ",", "\"\<SE\>\"", ",", "\"\<UK\>\"", ",", "\"\<NE\>\""}],
       "}"}], "]"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6769043797086787`*^9, 3.6769044100794163`*^9}, {
   3.676904453246885*^9, 3.6769044762001977`*^9}, {3.7897534577705107`*^9, 
   3.789753617470755*^9}, {3.789753652269703*^9, 3.789753686709777*^9}, {
   3.789753889401247*^9, 3.789753925956553*^9}, {3.789753973897846*^9, 
   3.789753994888039*^9}, {3.790357845007406*^9, 3.7903580717220297`*^9}, {
   3.790358175707923*^9, 3.790358189918812*^9}, {3.790358221220793*^9, 
   3.7903582332335787`*^9}, {3.790445869558249*^9, 3.790445879597322*^9}, {
   3.790445937198544*^9, 3.790446082885198*^9}, {3.790446128983738*^9, 
   3.790446130210042*^9}, {3.79044617174478*^9, 3.7904462045110283`*^9}, {
   3.790446925172876*^9, 3.790446935105206*^9}, {3.790447551809155*^9, 
   3.790447582550581*^9}, {3.790447619928589*^9, 3.7904476518675423`*^9}, {
   3.7904480210353737`*^9, 3.790448027210876*^9}, {3.790448058656392*^9, 
   3.79044816498732*^9}, {3.790448514050029*^9, 3.7904485206814747`*^9}, {
   3.790448792605938*^9, 3.7904489071498938`*^9}, {3.790448953111689*^9, 
   3.790448953335589*^9}, {3.790449001926174*^9, 3.790449039684105*^9}, {
   3.790449157909177*^9, 3.790449169174191*^9}, {3.790449468735057*^9, 
   3.790449508276491*^9}, {3.790449662070315*^9, 3.790449662758998*^9}, {
   3.790449751977827*^9, 3.790449782210393*^9}, {3.790449912475404*^9, 
   3.790449920123562*^9}, {3.7904500414457417`*^9, 3.790450085556553*^9}, {
   3.790450208478311*^9, 3.7904502122045507`*^9}, {3.790450296866826*^9, 
   3.790450300771487*^9}, {3.7904507575342617`*^9, 3.790450780535977*^9}, {
   3.7905200340420017`*^9, 3.790520067092602*^9}, {3.790520160796157*^9, 
   3.7905201613919563`*^9}, {3.790520225341083*^9, 3.7905202495074377`*^9}, 
   3.790520296811001*^9, {3.790520331278575*^9, 3.790520385742358*^9}, {
   3.790524783692706*^9, 3.790524805145993*^9}, {3.790524838550164*^9, 
   3.790524877457253*^9}, {3.790644734153741*^9, 3.7906447838376713`*^9}, {
   3.79064485773767*^9, 3.7906448600476713`*^9}, {3.79064493375574*^9, 
   3.7906449520536704`*^9}, {3.7912318451609898`*^9, 
   3.7912318618235407`*^9}, {3.793028291014141*^9, 3.79302832774627*^9}, {
   3.793028768269012*^9, 3.793028820877589*^9}, {3.793029596545301*^9, 
   3.793029643832457*^9}, {3.7930296744877443`*^9, 3.7930296797720327`*^9}, 
   3.793029733476516*^9, {3.793029766570094*^9, 3.7930297952688637`*^9}, {
   3.793029878359839*^9, 3.793029885323469*^9}, {3.793029935624219*^9, 
   3.793029945316657*^9}, {3.7930305264458942`*^9, 3.793030555619691*^9}, {
   3.793030998423531*^9, 3.793031004623797*^9}, {3.7930310980501328`*^9, 
   3.793031177047661*^9}, {3.7930317008764877`*^9, 3.7930317219378757`*^9}, {
   3.793032205134452*^9, 3.793032207705406*^9}, {3.793032246157682*^9, 
   3.79303224680927*^9}, {3.793032289981523*^9, 3.793032291048818*^9}, {
   3.7930327004597807`*^9, 3.793032722011607*^9}, {3.793035148048966*^9, 
   3.793035155309546*^9}, {3.793035227212863*^9, 3.7930352879203787`*^9}, {
   3.793035535940661*^9, 3.793035543745414*^9}, {3.79303577013034*^9, 
   3.7930357806714897`*^9}, {3.793036028877633*^9, 3.793036037769026*^9}, {
   3.793038534528101*^9, 3.793038660076447*^9}, {3.793039146027416*^9, 
   3.79303916841887*^9}, {3.793117190813982*^9, 3.7931171930910397`*^9}, {
   3.7931172476785507`*^9, 3.793117249332567*^9}, {3.793117606189711*^9, 
   3.793117666541292*^9}, {3.7931179998393593`*^9, 3.7931180001530848`*^9}, {
   3.793120516026531*^9, 3.7931205161649113`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"dc4a3b2a-0581-4dd2-a0dc-06f0f32e29f9"],

Cell[BoxData[
 TemplateBox[{
  "Transpose","nmtx",
   "\"The first two levels of \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"ages\\\", \\\",\\\", RowBox[{\\\"100\\\", \\\" \\\", \\\"mort00\\\
\"}]}], \\\"}\\\"}]\\) cannot be transposed.\"",2,19,25,26854199614219508113,
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.7931171939620943`*^9, 3.793117250155127*^9, {3.7931176372086267`*^9, 
   3.793117667191296*^9}, 3.793118002497944*^9, 3.793120517408018*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"fc9bedcd-a307-4e6b-95fa-43e2dca9543e"],

Cell[BoxData[
 TemplateBox[{
  "Transpose","nmtx",
   "\"The first two levels of \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"ages\\\", \\\",\\\", RowBox[{\\\"100\\\", \\\" \\\", \\\"mort40\\\
\"}]}], \\\"}\\\"}]\\) cannot be transposed.\"",2,19,26,26854199614219508113,
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.7931171939620943`*^9, 3.793117250155127*^9, {3.7931176372086267`*^9, 
   3.793117667191296*^9}, 3.793118002497944*^9, 3.793120517490383*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"34fbe769-238b-4c56-9a98-a1a4c3729613"],

Cell[BoxData[
 TemplateBox[{
  "Transpose","nmtx",
   "\"The first two levels of \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"ages\\\", \\\",\\\", RowBox[{\\\"100.`\\\", \\\" \\\", \\\"mort00\
\\\"}]}], \\\"}\\\"}]\\) cannot be transposed.\"",2,19,27,
   26854199614219508113,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.7931171939620943`*^9, 3.793117250155127*^9, {3.7931176372086267`*^9, 
   3.793117667191296*^9}, 3.793118002497944*^9, 3.793120517569415*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"5ec9448e-1377-4c83-a97b-139b1e437d3e"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"Transpose\\\", \\\"::\\\
\", \\\"nmtx\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"",2,19,28,26854199614219508113,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.7931171939620943`*^9, 3.793117250155127*^9, {3.7931176372086267`*^9, 
   3.793117667191296*^9}, 3.793118002497944*^9, 3.7931205176046963`*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"4e1bb159-c9f9-43fa-9b3c-44f4b31917bc"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{}, {}, {}, {}, {}, {}}, InsetBox[
     TemplateBox[{"\"1900 cohort\"","\"1940 cohort\""},
      "PointLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.462], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.462], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"Directive", "[", 
               RowBox[{
                 RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                 ",", 
                 RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                 InterpretationBox[
                  ButtonBox[
                   TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                   BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                   ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                   Automatic, Method -> "Preemptive"], 
                  RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                  False]}], "]"}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"{", 
                 RowBox[{"False", ",", "Automatic"}], "}"}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", "False", "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.5, 0.2}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0., 0.005},
   DisplayFunction->Identity,
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{
      Charting`ScaledTicks[{Log, Exp}], 
      Charting`ScaledFrameTicks[{Log, Exp}]}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Exp[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Exp[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{0., 1}, {0, 1}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {0, 0}},
   Ticks->FrontEndValueCache[{Automatic, 
      Charting`ScaledTicks[{Log, Exp}]}, {Automatic, {{0., 
        FormBox[
         TagBox[
          InterpretationBox["\"1.0\"", 1., AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0.4054651081081644, 
        FormBox[
         TagBox[
          InterpretationBox["\"1.5\"", 1.5, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0.6931471805599453, 
        FormBox[
         TagBox[
          InterpretationBox["\"2.0\"", 2., AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0.9162907318741551, 
        FormBox[
         TagBox[
          InterpretationBox["\"2.5\"", 2.5, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0.09531017980432493, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.1823215567939546, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.26236426446749106`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.3364722366212129, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.47000362924573563`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.5306282510621704, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.5877866649021191, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.6418538861723947, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.7419373447293773, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.7884573603642703, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.8329091229351039, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.8754687373538999, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.9555114450274363, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.9932517730102834, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.0296194171811581`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.0647107369924282`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}]],
  InterpretTemplate[Legended[
    Graphics[{{}, {}, {}, {}, {}, {}}, {
     DisplayFunction -> Identity, GridLines -> {None, None}, DisplayFunction -> 
      Identity, DisplayFunction -> Identity, DisplayFunction -> Identity, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {0, 0}}, AxesOrigin -> {0., 0.005}, 
      PlotRange -> {{0., 1}, {0, 1}}, PlotRangeClipping -> True, ImagePadding -> 
      All, DisplayFunction -> Identity, AspectRatio -> GoldenRatio^(-1), 
      Axes -> {True, True}, AxesLabel -> {None, None}, 
      AxesOrigin -> {0., 0.005}, DisplayFunction :> Identity, 
      Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, FrameTicks -> {{
         Charting`ScaledTicks[{Log, Exp}], 
         Charting`ScaledFrameTicks[{Log, Exp}]}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Exp[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Exp[#]& )[
             Part[#, 2]]}& )}}, PlotRange -> {{0., 1}, {0, 1}}, 
      PlotRangeClipping -> True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {0, 0}}, Ticks -> {Automatic, 
        Charting`ScaledTicks[{Log, Exp}]}}], 
    Placed[
     Unevaluated[
      PointLegend[{
        Directive[
         PointSize[0.012833333333333334`], 
         AbsoluteThickness[1.6], 
         RGBColor[1, 0, 0]]}, {"1900 cohort", "1940 cohort"}, 
       LegendMarkers -> {{False, Automatic}}, Joined -> {False}, 
       LabelStyle -> {}, LegendLayout -> "Column"]], {0.5, 0.2}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{
  3.790524878851138*^9, {3.790525047185108*^9, 3.7905251479028254`*^9}, 
   3.790525233475292*^9, 3.7906171214844093`*^9, 3.7906172255834103`*^9, 
   3.7906173397744102`*^9, 3.790617402961478*^9, 3.7906175219524093`*^9, 
   3.7906440269916706`*^9, 3.7906441043076715`*^9, 3.790644140431673*^9, 
   3.790644176457671*^9, 3.79064420951867*^9, 3.7906444452906704`*^9, {
   3.790644588480675*^9, 3.790644625311672*^9}, 3.7906447896776705`*^9, 
   3.7906448636156716`*^9, 3.79064495426974*^9, {3.791231873511483*^9, 
   3.7912318798836184`*^9}, 3.793017890965417*^9, 3.7930184594592133`*^9, 
   3.7930186209960623`*^9, 3.793026616722165*^9, {3.793028307251655*^9, 
   3.793028330588522*^9}, 3.793028778025635*^9, 3.793028821968459*^9, 
   3.793028956441278*^9, 3.79302964693363*^9, 3.793029680605784*^9, 
   3.793029734965489*^9, {3.793029768084526*^9, 3.7930297960353727`*^9}, 
   3.793029888679167*^9, {3.793029936809516*^9, 3.793029946168663*^9}, {
   3.793030544352408*^9, 3.793030556517912*^9}, 3.793031006852162*^9, {
   3.793031114133751*^9, 3.7930311780359488`*^9}, {3.793031708504566*^9, 
   3.793031722655134*^9}, 3.793032210481655*^9, 3.7930322497206297`*^9, 
   3.793032291818245*^9, {3.793032708507368*^9, 3.7930327229274197`*^9}, 
   3.79303281961414*^9, 3.793032890379483*^9, 3.793034200355493*^9, 
   3.7930349405635767`*^9, 3.7930351597032013`*^9, 3.793035231435608*^9, {
   3.7930352638342943`*^9, 3.793035288718041*^9}, 3.793035547707706*^9, 
   3.793035784063032*^9, 3.79303603881255*^9, {3.793037392849481*^9, 
   3.793037418000147*^9}, 3.793038167325488*^9, 3.79303819999942*^9, {
   3.793038321026319*^9, 3.793038337263899*^9}, 3.793038425267983*^9, {
   3.793038647246375*^9, 3.79303866118968*^9}, {3.79303915497665*^9, 
   3.793039169293976*^9}, 3.793117194223815*^9, 3.793117250431361*^9, {
   3.7931176374826307`*^9, 3.7931176674590178`*^9}, 3.793118002775487*^9, 
   3.793120517672954*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"45110e4d-48e7-43cf-96e0-dd51bb7bf791"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVxXk8lAkDB/Bn3FLOpLFJCllJRWq9sr9nG4tYWkesIyuh1uulQymVsCYd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          "]]}, Annotation[#, "Charting`Private`Tag$5231#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVxXk8lAkDB3DR1sguqTe7I7I0zZb77UBv+BWWQu0yUlOuKEnt0OXoYjAj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          "]]}, Annotation[#, "Charting`Private`Tag$5231#2"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwV0Hk81AkDx3FnIZTUtiNDMiQUSWSL7xM9D402a1JyNF1YyYZWB6l2ylgk
tI2riORIRLm2YhCTStS6Qu6ZiZlfw0+tYxVme/74vN7/f/SOBjF85WRkZPy/
9X/pvqLWOvE+u9dZPx96FjRmp+CgFTxIscQyi4laqucZbM5MTS+j7MQkcSZD
asqCUJvGOmu4B5pZ1IqClVFwbukqzaC4wft751+v+8aCFkfNlep6YHjpBznr
n+IxRz+WcsSQifNbK9VO/5MId58Z7h8UHwwmB2jXOHHAc9D6syHdD5Qe1Si9
tiSY69s+nNQ9jkfUd57WzilQ4l/O3m94EkGe05z+FTfRb/a7wzVKKGyqHe7c
MM0EJ/P7OgOv06hLZNDXmGWBvvT+9pr0M7i4rZSexMtC5XjzFlI3DAkpVzI8
Ru4g/sFyI1fDi+hPShTUqOQga6VLVCwlEqyjty2vT+bjfEsKb//TSJjRFmU+
DLiH/ewhOX0vNsxvlNafHrwH1amQS1XpUTD15JkZPS/AuQ7OOYluDMYr1q6/
eLkQrjfeB+wxjId16D5Nl5ZisJTK1sVQOBh+fGLugn8pjB2vR5cGc+DiSYlp
TytFGztI3PuCgyKGq09PUylo8qaFG88kgXXInTZvUobG+ZyNHW3JyI63m24j
yqD6d/IW3bg06DaWvfriVYHU/nCHioXbmArWMDJY8RgHPO6UTHzKwbO949nD
ilyQvW4q2Vq5KKaNRjQZcRHFVPLd65ALmbL512nOXJQdC9Kq5ORCGv2yU5LI
hfpJW/Z56zyMz7UUndCqwfPLPZ6LLuRjQjxwVXZ9LSyKNBZpK92HebZks/yt
OiyRsrwddUowtjmzLyiuHgau46KGq+VIVnP6b5lyI86+sUHq5BNQVHjO/mGv
sKpcY0BWthY6+lc264Q0o5Lv0Px2ez1ifZg3F0Lfoj4gY7WHhIcrdMFE+JpW
TBnaLn3wywt85v5mQzLbIDdbuGy1QRNOSYv9Pxe0w0p6uHJvcTMm8q8purd3
oDnS8k2j8Vs0v5ReZIx1Qjfx42zB+F9IXr0ug7eyCx9nBgc6zduwpH4h7vDa
buQQVU3q8e1wPCuzs9i2B+rUfFIo7EDOtLdP0u73iDte4ZdFe4eSr6Hj+x16
Mf2fQqH/pS64zxr2LtvVh1ALXvl3Dd3Yt1ix3mZrPwaLeVdb9d7Dro9usslq
AF8DOm6tD+9FHb3xa77xIEx2LF7wq+rDzAMZAUNxCI7Zej8/WjUAv+qRlMKI
IZylHlo77D2IU6m5k/bEEEwl+5Z0/TgEwcEJA023YWgunVDifRkCa956gfZ8
GAq1t0r004fh21j7Zs0GPk5YVvUoO/NBakxo2KXzUbjraFbNNB/6RZ7DLYsF
mPqotWwkWYBjYaUHOgMEqNjrKM/ZKYTynwdjhzoEuOTEziwfEcLBjaZyz0oI
vX569132B4SKFjkHJgnxg3Ukh2Ixgk8lDZu++yqEt87bWdn2EbT5vnAXHPiA
qaZr/GDWKIy7pe/OcT8gVYEZyqCJsKIqcZWf1gg0Byqy5XgiFN2oaboZOgLF
Cyw3mxAxjshxJeGdI5ApYJbwlxMIUNThy5uN4tTNkmvL6wl05ejkURNGwTWJ
VtI4+RGrLNUiEiSj0KCfMr2sLkFroDjrs70IfRv+ag+rlkDp+XLl15kiPLwN
mpA5hshEquqTKREOllhpUBfGYDTKnHfcJcZv7DusvvvjGGS12VvcFeOBiHpL
fTcJl6IG28BpMaIz2IcH9pBQMN5xfGBGDB/GmEGxK4kFqXb0T7NiaFdXP/zR
ncTT6alMyzkxYhO8GuOOkvi96cDWOVkC/lZpn1TCSAha7NRi1AisjVzhtDiP
xBa5I4w0GoGFrRFqXfdIcLcXSpQNCfSMCdryCknQ7djh4esIJLqXHfzfIxLB
xePBXsYEpMaMX9nVJIjuZy+1zQn0tSbclm8n4TVbbZCxjcDjqJlj7Z0kzJue
zKraEuBsO7T+bjeJ0XTmswg7As65G8vtB0hcd84z8d5B4Om5llcsMQnHTvdA
LUcCyRu2JLhKSLTX1PTHOBEI4ae76ZEkthf02M/uImC0O3CwbpKEcfgmUddu
AgqyHTmJMyQKvUOMHPcQGKrYFnD4y7c/1ie8K10IVAfcNTOfJ+ERsybSwJVA
iu6SKamURHbLH5kcBoF/Abw3QaY=
          "]]}, Annotation[#, "Charting`Private`Tag$5231#3"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.922526, 0.385626, 0.209179], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVkWs41IkCh5HdnJTb7qmGnZ1k2DBNiii2fmt5YkfZELLlVi7tRKXc6mxN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          "]]}, Annotation[#, "Charting`Private`Tag$5231#4"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.528488, 0.470624, 0.701351], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwV02k8lIsCBnBLSimi1Z61yMjtWnJTj+ikFMdalC1bcVtoT4t0TKck0ZkG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          "]]}, Annotation[#, "Charting`Private`Tag$5231#5"]& ]}}, {}, {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0, 0}, FrameTicks -> {{Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, FrameLabel -> {{
        FormBox["\"Efficacy: g(h)\"", TraditionalForm], None}, {
        FormBox["\"Spending (h)\"", TraditionalForm], None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
       AbsolutePointSize[6], "ScalingFunctions" -> None, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{0, 1}, {0., 2.1343283290252812`}}, PlotRangeClipping -> 
     True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{"\"UK\"", "\"SE\"", "\"NL\"", "\"US\"", "\"HU\""}, 
      "SwatchLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}, {
                   GraphicsBox[{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #5}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.5}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"SwatchLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.560181`", ",", "0.691569`", ",", "0.194885`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.6150173333333333, 0.25708400000000003`, 
                    0.13945266666666667`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.922526`", ",", "0.385626`", ",", "0.209179`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.922526, 0.385626, 0.209179]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.922526, 0.385626, 0.209179], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.3523253333333333, 0.3137493333333333, 
                    0.46756733333333333`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.528488`", ",", "0.470624`", ",", "0.701351`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.528488, 0.470624, 0.701351]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.528488, 0.470624, 0.701351], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "Automatic"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.790524878851138*^9, {3.790525047185108*^9, 3.7905251479028254`*^9}, 
   3.790525233475292*^9, 3.7906171214844093`*^9, 3.7906172255834103`*^9, 
   3.7906173397744102`*^9, 3.790617402961478*^9, 3.7906175219524093`*^9, 
   3.7906440269916706`*^9, 3.7906441043076715`*^9, 3.790644140431673*^9, 
   3.790644176457671*^9, 3.79064420951867*^9, 3.7906444452906704`*^9, {
   3.790644588480675*^9, 3.790644625311672*^9}, 3.7906447896776705`*^9, 
   3.7906448636156716`*^9, 3.79064495426974*^9, {3.791231873511483*^9, 
   3.7912318798836184`*^9}, 3.793017890965417*^9, 3.7930184594592133`*^9, 
   3.7930186209960623`*^9, 3.793026616722165*^9, {3.793028307251655*^9, 
   3.793028330588522*^9}, 3.793028778025635*^9, 3.793028821968459*^9, 
   3.793028956441278*^9, 3.79302964693363*^9, 3.793029680605784*^9, 
   3.793029734965489*^9, {3.793029768084526*^9, 3.7930297960353727`*^9}, 
   3.793029888679167*^9, {3.793029936809516*^9, 3.793029946168663*^9}, {
   3.793030544352408*^9, 3.793030556517912*^9}, 3.793031006852162*^9, {
   3.793031114133751*^9, 3.7930311780359488`*^9}, {3.793031708504566*^9, 
   3.793031722655134*^9}, 3.793032210481655*^9, 3.7930322497206297`*^9, 
   3.793032291818245*^9, {3.793032708507368*^9, 3.7930327229274197`*^9}, 
   3.79303281961414*^9, 3.793032890379483*^9, 3.793034200355493*^9, 
   3.7930349405635767`*^9, 3.7930351597032013`*^9, 3.793035231435608*^9, {
   3.7930352638342943`*^9, 3.793035288718041*^9}, 3.793035547707706*^9, 
   3.793035784063032*^9, 3.79303603881255*^9, {3.793037392849481*^9, 
   3.793037418000147*^9}, 3.793038167325488*^9, 3.79303819999942*^9, {
   3.793038321026319*^9, 3.793038337263899*^9}, 3.793038425267983*^9, {
   3.793038647246375*^9, 3.79303866118968*^9}, {3.79303915497665*^9, 
   3.793039169293976*^9}, 3.793117194223815*^9, 3.793117250431361*^9, {
   3.7931176374826307`*^9, 3.7931176674590178`*^9}, 3.793118002775487*^9, 
   3.7931205178079367`*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"ece1f699-3d75-424a-b817-2f5f8e33df73"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVxXc8losCB3CrcilC5bxGRnYRUSnpF/pc4hwdoxy7REldtIxsITpkvRll
89ozo5PxWi/iGO9jZFPIRXhwSOnEufeP7+crYedi7MDGwsLi+D//X99hjmiY
v3L+W5p+qlJN/XkOHSHXSYoa4n21nUK9TaCampBUTrkI9p/irq2y2GJGRCrA
XcYQ9WJjtfJm9jDoGnydTDFFhvutXJ58R0iFi9J2xMyhqXRnE1l38bf+jfjr
MjbgEKYLPlJyhZn9Zl0MxR4aIzornKkPwNARetOcdBM/1p/EeGk8gvIRzdJ1
sduIjo8b4m53A+dUYMZVGWccauB1XaJ7Yvz4U50IykMcMlOV2z7tB2rqTw3S
lo/AsXOVK1vLH/q8+efoSW4IEvqoJjrjj6rlzpOkmCdWXfdw2YsH4nkRv5yR
jC8atdUv/uoVhLSDl0OeUYLQG7Hwdn4gFF5d8Yyr1UGY7nSlW1iE4WrwB7Yj
lsHQSQkwezwehr0b9/xqkkJgoJD/5evkM3j0Uz0WxcLwveWcospgOIxiR5wM
ZZ6jQL7e4LxBFAI4y2XDKFTMZTXQ1xpjoaAbHfralQrOcTk3le+x6A12mR9t
oyKqbtegmBoVUuzHCpTcXsDU0sKfn0ZF648spf7eOND2Hbzp/eQF9v4Vd1Is
PBHfky63JavGI2H8sU7ldgoiVrVGRhxf4jfz9JKV1SxEUijW9nJpIEdNuTKE
aNAL09ly0ExDiA2ng4kODQUeA5oWxmkov+EiVEWlQVXLEsLeaeBx1gz2Op2N
dB5BOltPGloChy12++SgcKXQN/B+Ok4U8u0W4cyH16hJOHtZBrh3Aqx0D5cg
W4gxMrCfBmmj5bnm3ytgEVIRw3Y9D+7dZ5Cw/haj7HnJVsVFEKzgm2Blrcdn
Ucnd6W9KUTWl09lzrgnjDSoSZOZrNDklC5svMiD5riKT1bUCGzKavEX/aUPR
lVWLQe4qsH0r2C8s3YGwRM9ww+o3OLVzrcqkuBOGJolmbHiLziC17laFHlSE
T+col1VDLOrzt7xlJp7am9tuna7F583JiQHlXnhvak+4vqpD1kJNB8/zPpxN
mC0oF6gHj2gOOTPTD6EDsUyb8w0Iv115M03qPdbtnQMvTzfgy4WCGUe/QZQL
fEpsiWnEwxOMikPNQxjctI6MUG3CZDHjd0JiBPTAWD76RBO+O/W/kn88CuHB
lqL1J804qrVn+2bNGNrFFy6UCTOgmyFxq0xwAi1+wi8b6xhwF7WV/Gg1CXH1
u2dnjVtwbPEK9+AvH7BTtVOoPN0CAd4VTsbWB1QfDB8r9mkFR/2rkiNJH2H+
Uv4r59423FGrGf6XwRSkkFzpnNWGgkt2afQvUzAa1jykof4OG5+F9s/GTYO2
TMkNa3iHShNddurFGVzSuyhCN26Hn15wasXsDN7Pcj9vGW6HxLj+UGbwJ8ga
c2m/t+rA2dNBVMqJWQzxPebMme+A1eGeb6x9s8iJcelg3PkTGx0RU64B/8Xh
C++tfTf/RAKHzUNjqTk4sbLqNXt0QmCiMoONMYe2B9HKt790YpdPgOmZe/NI
GUyrCfHpAkueTckU/wJs9370itrqwv2XJRH8TQvIW46YXPHvRt3RUE4+5894
QKeuMdh7wKd//1ggzyJO3tU9N+bdgzFFZp9n7SI+XXj2RnanB6UpkJqxWcKt
v0t3rWowYV1yik90ewl/iccxy92Y8A9ODxjLX4b7dVlfliomiuZEX/H8TOIP
Z9/ynBUmQpODr00YkrCTrKosXGXC3nhJutiIRGuTSmnZGhMitbWlv5iRkPf6
GlGzzsSzSMvWcDsSfonji91fmXA8lbjK5UnihH2/+joLAcmgA3p7sknILg7x
nuEjsK3uvW8wl0RCmKmIJj+B4aXp3uwCEuzaKhJaAgSizMqt/11GYjWJ78Cl
gwR2FIwfBNeS6BZ/mvIbhcAYEZnC3kfi0do+XTcJAn+EbN7oGyCx1rN7xFOS
AFXDVj5ziES0oIuDzxECBjSlCu0JElH3ox2CpAlUe3S1B8yTYCqc4o6RJxCn
eDLSaJHErGLz9RcKBO5NJZlKkCQEy1pLE44SkPv57mTDOolf69XUUxUJcLD2
Z0Vtksjdl+6aoUTgQ6WG07UtErV2T9NpxwnUOmUeV/5BojF1riNXmUC8GPfG
zg6JGlrLYoEKgX8Af2A0Bg==
          "]]}, Annotation[#, "Charting`Private`Tag$5334#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwV0vk/1IkDx3FEjUaDoWMwplnH5qisjo3NvkMbUb7rKEnpIMlXcpQOtRoZ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          "]]}, Annotation[#, "Charting`Private`Tag$5334#2"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVkXk4lAkAhx3joR1HjlYTkhwpRDWOzl8blqVs5EisFUVkbY5NpEPRuqax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          "]]}, Annotation[#, "Charting`Private`Tag$5334#3"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.922526, 0.385626, 0.209179], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVz2k8lAkAx3FX0UWUakRSQ+UoSbr7b6vdiUpLIpFypJKrU6g0GKttkBqD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          "]]}, Annotation[#, "Charting`Private`Tag$5334#4"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.528488, 0.470624, 0.701351], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVz3k81IkDxnFHakqIksYaVoytSNaK2spTKUSJkJSkIlE5Yh2raKyh5EpM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          "]]}, Annotation[#, "Charting`Private`Tag$5334#5"]& ]}}, {}, {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0, 0}, FrameTicks -> {{Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, FrameLabel -> {{
        FormBox["\"Efficacy: g(h)\"", TraditionalForm], None}, {
        FormBox["\"Spending (h)\"", TraditionalForm], None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
       AbsolutePointSize[6], "ScalingFunctions" -> None, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{0, 1}, {0., 0.4057970957349897}}, PlotRangeClipping -> 
     True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{"\"US\"", "\"SE\"", "\"UK\"", "\"NE\""}, "SwatchLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.5}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"SwatchLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.560181`", ",", "0.691569`", ",", "0.194885`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.6150173333333333, 0.25708400000000003`, 
                    0.13945266666666667`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.922526`", ",", "0.385626`", ",", "0.209179`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.922526, 0.385626, 0.209179]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.922526, 0.385626, 0.209179], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.3523253333333333, 0.3137493333333333, 
                    0.46756733333333333`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.528488`", ",", "0.470624`", ",", "0.701351`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.528488, 0.470624, 0.701351]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.528488, 0.470624, 0.701351], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "Automatic"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.790524878851138*^9, {3.790525047185108*^9, 3.7905251479028254`*^9}, 
   3.790525233475292*^9, 3.7906171214844093`*^9, 3.7906172255834103`*^9, 
   3.7906173397744102`*^9, 3.790617402961478*^9, 3.7906175219524093`*^9, 
   3.7906440269916706`*^9, 3.7906441043076715`*^9, 3.790644140431673*^9, 
   3.790644176457671*^9, 3.79064420951867*^9, 3.7906444452906704`*^9, {
   3.790644588480675*^9, 3.790644625311672*^9}, 3.7906447896776705`*^9, 
   3.7906448636156716`*^9, 3.79064495426974*^9, {3.791231873511483*^9, 
   3.7912318798836184`*^9}, 3.793017890965417*^9, 3.7930184594592133`*^9, 
   3.7930186209960623`*^9, 3.793026616722165*^9, {3.793028307251655*^9, 
   3.793028330588522*^9}, 3.793028778025635*^9, 3.793028821968459*^9, 
   3.793028956441278*^9, 3.79302964693363*^9, 3.793029680605784*^9, 
   3.793029734965489*^9, {3.793029768084526*^9, 3.7930297960353727`*^9}, 
   3.793029888679167*^9, {3.793029936809516*^9, 3.793029946168663*^9}, {
   3.793030544352408*^9, 3.793030556517912*^9}, 3.793031006852162*^9, {
   3.793031114133751*^9, 3.7930311780359488`*^9}, {3.793031708504566*^9, 
   3.793031722655134*^9}, 3.793032210481655*^9, 3.7930322497206297`*^9, 
   3.793032291818245*^9, {3.793032708507368*^9, 3.7930327229274197`*^9}, 
   3.79303281961414*^9, 3.793032890379483*^9, 3.793034200355493*^9, 
   3.7930349405635767`*^9, 3.7930351597032013`*^9, 3.793035231435608*^9, {
   3.7930352638342943`*^9, 3.793035288718041*^9}, 3.793035547707706*^9, 
   3.793035784063032*^9, 3.79303603881255*^9, {3.793037392849481*^9, 
   3.793037418000147*^9}, 3.793038167325488*^9, 3.79303819999942*^9, {
   3.793038321026319*^9, 3.793038337263899*^9}, 3.793038425267983*^9, {
   3.793038647246375*^9, 3.79303866118968*^9}, {3.79303915497665*^9, 
   3.793039169293976*^9}, 3.793117194223815*^9, 3.793117250431361*^9, {
   3.7931176374826307`*^9, 3.7931176674590178`*^9}, 3.793118002775487*^9, 
   3.793120517942047*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"b7942c8f-395c-4962-b3b2-eaa4f957125f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "SetDirectory", "[", 
    "\"\<C:\\\\Users\\\\Paolo\\\\Dropbox\\\\research\\\\health_death\\\\\
torino\>\"", "]"}], "*)"}], "\[IndentingNewLine]", " ", 
  RowBox[{
   RowBox[{
   "SetDirectory", "[", "\"\<C:\\\\Users\\\\Yu-Jui\\\\Dropbox\\\\hplots\>\"", 
    "]"}], " ", "\[IndentingNewLine]", 
   RowBox[{
   "SetDirectory", "[", 
    "\"\<C:\\\\Users\\\\paolo\\\\Documents\\\\Dropbox\\\\research\\\\health_\
death\\\\plots\>\"", "]"}], " ", "\[IndentingNewLine]", 
   RowBox[{"Export", "[", 
    RowBox[{"\"\<mort_empirical.pdf\>\"", ",", "plo2"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Export", "[", 
    RowBox[{"\"\<mort_emp_model.pdf\>\"", ",", "plo"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.67690381812556*^9, 3.67690389034069*^9}, {
  3.6769042390236325`*^9, 3.676904258149727*^9}, {3.6769048927510233`*^9, 
  3.6769048930870423`*^9}},
 CellLabel->
  "In[865]:=",ExpressionUUID->"114f99e7-21b2-40be-ba63-7984de507ffa"],

Cell[BoxData[
 TemplateBox[{
  "SetDirectory","cdir",
   "\"Cannot set current directory to \\!\\(\\*RowBox[{\\\"\\\\\\\"C:\\\\\\\\\
\\\\\\\\Users\\\\\\\\\\\\\\\\Yu-Jui\\\\\\\\\\\\\\\\Dropbox\\\\\\\\\\\\\\\\\
hplots\\\\\\\"\\\"}]\\).\"",2,865,212,26853573452270727167,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.6769038521585064`*^9, 3.6769038933368616`*^9, 3.676904543783063*^9, 
   3.6769049013605156`*^9, 3.676905163946534*^9, 3.6769089320540457`*^9, 
   3.6769092526913843`*^9, 3.7893116045861473`*^9, 3.78931463688764*^9, 
   3.7893149672060013`*^9, 3.7893151653550873`*^9, 3.789315214401698*^9, 
   3.789315416707205*^9, 3.789315446954135*^9, 3.789315835336977*^9, 
   3.789315952173979*^9, 3.789316178701651*^9, 3.78931629084042*^9, 
   3.789316779356659*^9, 3.7893172882062893`*^9, 3.789317326858399*^9, 
   3.78931738043176*^9, 3.789317520039682*^9, {3.789317573019096*^9, 
   3.789317622404518*^9}, 3.789317658993371*^9, {3.789317689395348*^9, 
   3.7893177033214483`*^9}, {3.789317755755234*^9, 3.789317797840907*^9}, 
   3.7893178278842487`*^9, 3.7893179051964207`*^9, 3.789317960915515*^9, 
   3.789317997680879*^9, 3.78931805342262*^9, 3.789318148816999*^9, {
   3.789318251155843*^9, 3.789318318226049*^9}, 3.789318418065773*^9, 
   3.789318493867983*^9, 3.789318561414023*^9, 3.789318635486711*^9, 
   3.7893187080187283`*^9, {3.7893253080352697`*^9, 3.789325330103372*^9}, 
   3.7893256769460297`*^9, 3.7893258400464993`*^9, {3.789326253651235*^9, 
   3.789326315592972*^9}, 3.789326350974818*^9, {3.789326411641522*^9, 
   3.789326589995729*^9}, {3.78932683401225*^9, 3.789326997696694*^9}, 
   3.7893344299865923`*^9, {3.789334476056567*^9, 3.789334716844873*^9}, {
   3.789335164356702*^9, 3.789335191375869*^9}, 3.789395341893344*^9, {
   3.789400896255065*^9, 3.78940093419049*^9}, 3.789401517718259*^9, 
   3.7894015509539223`*^9, 3.789411837388678*^9, {3.789411952052011*^9, 
   3.789411971082611*^9}, 3.7894120165586643`*^9, 3.789412076201837*^9, 
   3.789412472672608*^9, 3.789413577255371*^9, 3.7894954238125954`*^9, {
   3.789495469911612*^9, 3.7894955485029316`*^9}, 3.7894955852974925`*^9, {
   3.7894957325622253`*^9, 3.7894957611834946`*^9}, {3.789495797740771*^9, 
   3.7894958075098314`*^9}, {3.789495897171387*^9, 3.789495930900667*^9}, 
   3.789496538351364*^9, {3.7894965697271557`*^9, 3.7894966048305564`*^9}, 
   3.789496750507362*^9, 3.789496905616578*^9, 3.7894969900855293`*^9, 
   3.7894970953879724`*^9, 3.7896702911638803`*^9, 3.7896703654776154`*^9, {
   3.789670508012467*^9, 3.789670527348258*^9}, 3.78974225723988*^9, 
   3.7897422940934362`*^9, 3.7897423739379883`*^9, 3.7897424101352673`*^9, 
   3.78974340532288*^9, 3.78974504504694*^9, 3.789745084478382*^9, 
   3.789752213106947*^9, 3.789752262400679*^9, 3.7897522931028013`*^9, 
   3.7897525109729137`*^9, 3.789753267635343*^9, {3.7897538195190163`*^9, 
   3.789753833824862*^9}, 3.789753930268652*^9, 3.789753998870488*^9, 
   3.790353083668199*^9, {3.790437463690377*^9, 3.7904374794200277`*^9}, 
   3.790437561744329*^9, 3.79043760111615*^9, 3.790437670148847*^9, {
   3.790437712421288*^9, 3.790437734668556*^9}, 3.790437783050655*^9, 
   3.79043781393924*^9, 3.790438002544457*^9, 3.7904381027351227`*^9, 
   3.7904382796819468`*^9, 3.790438439545793*^9, {3.7904384875126*^9, 
   3.790438657954937*^9}, 3.7904387105850477`*^9, 3.790438742516477*^9, 
   3.790438815440715*^9, 3.790519935107134*^9, 3.790524499915926*^9, 
   3.790524544961494*^9, {3.7905250473747883`*^9, 3.790525148108079*^9}, 
   3.790525233665897*^9, 3.790617122033409*^9, 3.7906172259884796`*^9, 
   3.7906173402564087`*^9, 3.7906174034384084`*^9, 3.790617522395408*^9, 
   3.7906440275526724`*^9, 3.790644104697672*^9, 3.79064414080274*^9, 
   3.790644176941672*^9, 3.7906442099767413`*^9, 3.79064444568967*^9, {
   3.790644588913741*^9, 3.790644625781741*^9}, 3.790644864205742*^9, 
   3.7930178912829313`*^9, 3.793018459863493*^9, 3.793018621312142*^9, 
   3.7930266170479183`*^9, 3.7930289568024483`*^9, 3.7930298890619497`*^9, 
   3.7930311145623083`*^9, 3.793032210810211*^9, 3.7930328199496326`*^9, 
   3.793032890714698*^9, 3.793034200793676*^9, 3.793034940914403*^9, 
   3.793035264168401*^9, 3.7930357843962307`*^9, {3.793037393312256*^9, 
   3.79303741844388*^9}, 3.793038167879871*^9, 3.793038200430296*^9, {
   3.793038321424252*^9, 3.793038337671797*^9}, 3.793038425644026*^9},
 CellLabel->
  "During evaluation of \
In[865]:=",ExpressionUUID->"5be665a5-0ddb-48d7-a93a-2012bbeaaaf3"],

Cell[BoxData["$Failed"], "Output",
 CellChangeTimes->{
  3.6769038521605062`*^9, 3.6769038933388615`*^9, 3.6769045437860637`*^9, 
   3.676904901363516*^9, 3.676905163948534*^9, 3.676908932056046*^9, 
   3.6769092526943846`*^9, 3.789311604600533*^9, 3.789314636924779*^9, 
   3.789314967235401*^9, 3.7893151653939037`*^9, 3.789315214428191*^9, 
   3.789315416749847*^9, 3.789315446992572*^9, 3.7893158353818207`*^9, 
   3.7893159522077417`*^9, 3.789316178732239*^9, 3.7893162908657513`*^9, 
   3.789316779381235*^9, 3.789317288228601*^9, 3.7893173268924103`*^9, 
   3.789317380477265*^9, 3.78931752005313*^9, {3.7893175730399637`*^9, 
   3.789317622428051*^9}, 3.789317659013578*^9, {3.78931768941514*^9, 
   3.789317703338645*^9}, {3.7893177557720747`*^9, 3.78931779786382*^9}, 
   3.789317827902141*^9, 3.7893179052141047`*^9, 3.789317960951441*^9, 
   3.789317997695402*^9, 3.7893180534396048`*^9, 3.789318148838953*^9, {
   3.7893182511910763`*^9, 3.789318318247363*^9}, 3.789318418087895*^9, 
   3.789318493888631*^9, 3.789318561431459*^9, 3.7893186355250053`*^9, 
   3.789318708050559*^9, {3.789325308079279*^9, 3.789325330126379*^9}, 
   3.789325676992036*^9, 3.789325840089554*^9, {3.789326253674284*^9, 
   3.7893263156346407`*^9}, 3.789326351010421*^9, {3.7893264116737337`*^9, 
   3.789326590033915*^9}, {3.789326834036642*^9, 3.789326997729611*^9}, 
   3.789334430007729*^9, {3.7893344760941057`*^9, 3.789334716873625*^9}, {
   3.7893351644162083`*^9, 3.789335191391357*^9}, 3.7893953419159393`*^9, {
   3.789400896283103*^9, 3.789400934212322*^9}, 3.789401517741129*^9, 
   3.78940155097266*^9, 3.789411837401309*^9, {3.789411952070477*^9, 
   3.789411971120124*^9}, 3.7894120165796423`*^9, 3.789412076221859*^9, 
   3.789412472727366*^9, 3.789413577320507*^9, 3.7894954239844313`*^9, {
   3.7894954699273057`*^9, 3.789495548581123*^9}, 3.7894955853913116`*^9, {
   3.789495732640416*^9, 3.789495761261687*^9}, {3.789495797772026*^9, 
   3.789495807603591*^9}, {3.789495897234391*^9, 3.7894959309319177`*^9}, 
   3.789496538429495*^9, {3.7894965698052826`*^9, 3.7894966049399357`*^9}, 
   3.789496750538617*^9, 3.789496905632222*^9, 3.7894969901055284`*^9, 
   3.7894970954069777`*^9, 3.7896702912275667`*^9, 3.789670365508803*^9, {
   3.78967050803133*^9, 3.789670527365652*^9}, 3.789742257292302*^9, 
   3.789742294116597*^9, 3.789742373955882*^9, 3.789742410154249*^9, 
   3.789743405346389*^9, 3.789745045070435*^9, 3.789745084499607*^9, 
   3.789752213127839*^9, 3.78975226242118*^9, 3.7897522931401978`*^9, 
   3.789752511011352*^9, 3.7897532676798763`*^9, {3.789753819568153*^9, 
   3.789753833857685*^9}, 3.789753930300758*^9, 3.7897539989383507`*^9, 
   3.7903530837142773`*^9, {3.790437463738641*^9, 3.790437479466693*^9}, 
   3.790437561792307*^9, 3.7904376011755953`*^9, 3.790437670202373*^9, {
   3.790437712460773*^9, 3.790437734724803*^9}, 3.7904377830899277`*^9, 
   3.790437813991702*^9, 3.790438002586282*^9, 3.790438102785103*^9, 
   3.790438279742054*^9, 3.790438439592265*^9, {3.79043848756596*^9, 
   3.790438658003619*^9}, 3.7904387106323633`*^9, 3.790438742553362*^9, 
   3.790438815492231*^9, 3.7905199351449738`*^9, 3.7905244999611998`*^9, 
   3.7905245450069447`*^9, {3.79052504742794*^9, 3.790525148157918*^9}, 
   3.7905252337153187`*^9, 3.7906171220744095`*^9, 3.7906172260144796`*^9, 
   3.790617340289409*^9, 3.790617403462479*^9, 3.7906175224214106`*^9, 
   3.7906440276457148`*^9, 3.7906441047327404`*^9, 3.7906441408256717`*^9, 
   3.790644177023673*^9, 3.7906442100786705`*^9, 3.7906444457157745`*^9, {
   3.7906445890356703`*^9, 3.7906446258717413`*^9}, 3.790644864232671*^9, 
   3.793017891321594*^9, 3.793018459873909*^9, 3.7930186213609247`*^9, 
   3.793026617089945*^9, 3.793028956871213*^9, 3.793029889098102*^9, 
   3.793031114624713*^9, 3.793032210864769*^9, 3.793032820008926*^9, 
   3.7930328907608852`*^9, 3.7930342008478403`*^9, 3.793034940950758*^9, 
   3.793035264212674*^9, 3.793035784452066*^9, {3.793037393374618*^9, 
   3.793037418506649*^9}, 3.7930381679003267`*^9, 3.793038200463667*^9, {
   3.793038321452716*^9, 3.79303833770277*^9}, 3.793038425679059*^9},
 CellLabel->
  "Out[865]=",ExpressionUUID->"36f84051-e9bb-41bf-840a-3753b4002cda"],

Cell[BoxData[
 TemplateBox[{
  "SetDirectory","cdir",
   "\"Cannot set current directory to \\!\\(\\*RowBox[{\\\"\\\\\\\"C:\\\\\\\\\
\\\\\\\\Users\\\\\\\\\\\\\\\\paolo\\\\\\\\\\\\\\\\Documents\\\\\\\\\\\\\\\\\
Dropbox\\\\\\\\\\\\\\\\research\\\\\\\\\\\\\\\\health_death\\\\\\\\\\\\\\\\\
plots\\\\\\\"\\\"}]\\).\"",2,866,213,26853573452270727167,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.6769038521585064`*^9, 3.6769038933368616`*^9, 3.676904543783063*^9, 
   3.6769049013605156`*^9, 3.676905163946534*^9, 3.6769089320540457`*^9, 
   3.6769092526913843`*^9, 3.7893116045861473`*^9, 3.78931463688764*^9, 
   3.7893149672060013`*^9, 3.7893151653550873`*^9, 3.789315214401698*^9, 
   3.789315416707205*^9, 3.789315446954135*^9, 3.789315835336977*^9, 
   3.789315952173979*^9, 3.789316178701651*^9, 3.78931629084042*^9, 
   3.789316779356659*^9, 3.7893172882062893`*^9, 3.789317326858399*^9, 
   3.78931738043176*^9, 3.789317520039682*^9, {3.789317573019096*^9, 
   3.789317622404518*^9}, 3.789317658993371*^9, {3.789317689395348*^9, 
   3.7893177033214483`*^9}, {3.789317755755234*^9, 3.789317797840907*^9}, 
   3.7893178278842487`*^9, 3.7893179051964207`*^9, 3.789317960915515*^9, 
   3.789317997680879*^9, 3.78931805342262*^9, 3.789318148816999*^9, {
   3.789318251155843*^9, 3.789318318226049*^9}, 3.789318418065773*^9, 
   3.789318493867983*^9, 3.789318561414023*^9, 3.789318635486711*^9, 
   3.7893187080187283`*^9, {3.7893253080352697`*^9, 3.789325330103372*^9}, 
   3.7893256769460297`*^9, 3.7893258400464993`*^9, {3.789326253651235*^9, 
   3.789326315592972*^9}, 3.789326350974818*^9, {3.789326411641522*^9, 
   3.789326589995729*^9}, {3.78932683401225*^9, 3.789326997696694*^9}, 
   3.7893344299865923`*^9, {3.789334476056567*^9, 3.789334716844873*^9}, {
   3.789335164356702*^9, 3.789335191375869*^9}, 3.789395341893344*^9, {
   3.789400896255065*^9, 3.78940093419049*^9}, 3.789401517718259*^9, 
   3.7894015509539223`*^9, 3.789411837388678*^9, {3.789411952052011*^9, 
   3.789411971082611*^9}, 3.7894120165586643`*^9, 3.789412076201837*^9, 
   3.789412472672608*^9, 3.789413577255371*^9, 3.7894954238125954`*^9, {
   3.789495469911612*^9, 3.7894955485029316`*^9}, 3.7894955852974925`*^9, {
   3.7894957325622253`*^9, 3.7894957611834946`*^9}, {3.789495797740771*^9, 
   3.7894958075098314`*^9}, {3.789495897171387*^9, 3.789495930900667*^9}, 
   3.789496538351364*^9, {3.7894965697271557`*^9, 3.7894966048305564`*^9}, 
   3.789496750507362*^9, 3.789496905616578*^9, 3.7894969900855293`*^9, 
   3.7894970953879724`*^9, 3.7896702911638803`*^9, 3.7896703654776154`*^9, {
   3.789670508012467*^9, 3.789670527348258*^9}, 3.78974225723988*^9, 
   3.7897422940934362`*^9, 3.7897423739379883`*^9, 3.7897424101352673`*^9, 
   3.78974340532288*^9, 3.78974504504694*^9, 3.789745084478382*^9, 
   3.789752213106947*^9, 3.789752262400679*^9, 3.7897522931028013`*^9, 
   3.7897525109729137`*^9, 3.789753267635343*^9, {3.7897538195190163`*^9, 
   3.789753833824862*^9}, 3.789753930268652*^9, 3.789753998870488*^9, 
   3.790353083668199*^9, {3.790437463690377*^9, 3.7904374794200277`*^9}, 
   3.790437561744329*^9, 3.79043760111615*^9, 3.790437670148847*^9, {
   3.790437712421288*^9, 3.790437734668556*^9}, 3.790437783050655*^9, 
   3.79043781393924*^9, 3.790438002544457*^9, 3.7904381027351227`*^9, 
   3.7904382796819468`*^9, 3.790438439545793*^9, {3.7904384875126*^9, 
   3.790438657954937*^9}, 3.7904387105850477`*^9, 3.790438742516477*^9, 
   3.790438815440715*^9, 3.790519935107134*^9, 3.790524499915926*^9, 
   3.790524544961494*^9, {3.7905250473747883`*^9, 3.790525148108079*^9}, 
   3.790525233665897*^9, 3.790617122033409*^9, 3.7906172259884796`*^9, 
   3.7906173402564087`*^9, 3.7906174034384084`*^9, 3.790617522395408*^9, 
   3.7906440275526724`*^9, 3.790644104697672*^9, 3.79064414080274*^9, 
   3.790644176941672*^9, 3.7906442099767413`*^9, 3.79064444568967*^9, {
   3.790644588913741*^9, 3.790644625781741*^9}, 3.790644864205742*^9, 
   3.7930178912829313`*^9, 3.793018459863493*^9, 3.793018621312142*^9, 
   3.7930266170479183`*^9, 3.7930289568024483`*^9, 3.7930298890619497`*^9, 
   3.7930311145623083`*^9, 3.793032210810211*^9, 3.7930328199496326`*^9, 
   3.793032890714698*^9, 3.793034200793676*^9, 3.793034940914403*^9, 
   3.793035264168401*^9, 3.7930357843962307`*^9, {3.793037393312256*^9, 
   3.79303741844388*^9}, 3.793038167879871*^9, 3.793038200430296*^9, {
   3.793038321424252*^9, 3.793038337671797*^9}, 3.793038425681459*^9},
 CellLabel->
  "During evaluation of \
In[865]:=",ExpressionUUID->"c80906c4-e3bd-45f0-b955-e53570b4f990"],

Cell[BoxData["$Failed"], "Output",
 CellChangeTimes->{
  3.6769038521605062`*^9, 3.6769038933388615`*^9, 3.6769045437860637`*^9, 
   3.676904901363516*^9, 3.676905163948534*^9, 3.676908932056046*^9, 
   3.6769092526943846`*^9, 3.789311604600533*^9, 3.789314636924779*^9, 
   3.789314967235401*^9, 3.7893151653939037`*^9, 3.789315214428191*^9, 
   3.789315416749847*^9, 3.789315446992572*^9, 3.7893158353818207`*^9, 
   3.7893159522077417`*^9, 3.789316178732239*^9, 3.7893162908657513`*^9, 
   3.789316779381235*^9, 3.789317288228601*^9, 3.7893173268924103`*^9, 
   3.789317380477265*^9, 3.78931752005313*^9, {3.7893175730399637`*^9, 
   3.789317622428051*^9}, 3.789317659013578*^9, {3.78931768941514*^9, 
   3.789317703338645*^9}, {3.7893177557720747`*^9, 3.78931779786382*^9}, 
   3.789317827902141*^9, 3.7893179052141047`*^9, 3.789317960951441*^9, 
   3.789317997695402*^9, 3.7893180534396048`*^9, 3.789318148838953*^9, {
   3.7893182511910763`*^9, 3.789318318247363*^9}, 3.789318418087895*^9, 
   3.789318493888631*^9, 3.789318561431459*^9, 3.7893186355250053`*^9, 
   3.789318708050559*^9, {3.789325308079279*^9, 3.789325330126379*^9}, 
   3.789325676992036*^9, 3.789325840089554*^9, {3.789326253674284*^9, 
   3.7893263156346407`*^9}, 3.789326351010421*^9, {3.7893264116737337`*^9, 
   3.789326590033915*^9}, {3.789326834036642*^9, 3.789326997729611*^9}, 
   3.789334430007729*^9, {3.7893344760941057`*^9, 3.789334716873625*^9}, {
   3.7893351644162083`*^9, 3.789335191391357*^9}, 3.7893953419159393`*^9, {
   3.789400896283103*^9, 3.789400934212322*^9}, 3.789401517741129*^9, 
   3.78940155097266*^9, 3.789411837401309*^9, {3.789411952070477*^9, 
   3.789411971120124*^9}, 3.7894120165796423`*^9, 3.789412076221859*^9, 
   3.789412472727366*^9, 3.789413577320507*^9, 3.7894954239844313`*^9, {
   3.7894954699273057`*^9, 3.789495548581123*^9}, 3.7894955853913116`*^9, {
   3.789495732640416*^9, 3.789495761261687*^9}, {3.789495797772026*^9, 
   3.789495807603591*^9}, {3.789495897234391*^9, 3.7894959309319177`*^9}, 
   3.789496538429495*^9, {3.7894965698052826`*^9, 3.7894966049399357`*^9}, 
   3.789496750538617*^9, 3.789496905632222*^9, 3.7894969901055284`*^9, 
   3.7894970954069777`*^9, 3.7896702912275667`*^9, 3.789670365508803*^9, {
   3.78967050803133*^9, 3.789670527365652*^9}, 3.789742257292302*^9, 
   3.789742294116597*^9, 3.789742373955882*^9, 3.789742410154249*^9, 
   3.789743405346389*^9, 3.789745045070435*^9, 3.789745084499607*^9, 
   3.789752213127839*^9, 3.78975226242118*^9, 3.7897522931401978`*^9, 
   3.789752511011352*^9, 3.7897532676798763`*^9, {3.789753819568153*^9, 
   3.789753833857685*^9}, 3.789753930300758*^9, 3.7897539989383507`*^9, 
   3.7903530837142773`*^9, {3.790437463738641*^9, 3.790437479466693*^9}, 
   3.790437561792307*^9, 3.7904376011755953`*^9, 3.790437670202373*^9, {
   3.790437712460773*^9, 3.790437734724803*^9}, 3.7904377830899277`*^9, 
   3.790437813991702*^9, 3.790438002586282*^9, 3.790438102785103*^9, 
   3.790438279742054*^9, 3.790438439592265*^9, {3.79043848756596*^9, 
   3.790438658003619*^9}, 3.7904387106323633`*^9, 3.790438742553362*^9, 
   3.790438815492231*^9, 3.7905199351449738`*^9, 3.7905244999611998`*^9, 
   3.7905245450069447`*^9, {3.79052504742794*^9, 3.790525148157918*^9}, 
   3.7905252337153187`*^9, 3.7906171220744095`*^9, 3.7906172260144796`*^9, 
   3.790617340289409*^9, 3.790617403462479*^9, 3.7906175224214106`*^9, 
   3.7906440276457148`*^9, 3.7906441047327404`*^9, 3.7906441408256717`*^9, 
   3.790644177023673*^9, 3.7906442100786705`*^9, 3.7906444457157745`*^9, {
   3.7906445890356703`*^9, 3.7906446258717413`*^9}, 3.790644864232671*^9, 
   3.793017891321594*^9, 3.793018459873909*^9, 3.7930186213609247`*^9, 
   3.793026617089945*^9, 3.793028956871213*^9, 3.793029889098102*^9, 
   3.793031114624713*^9, 3.793032210864769*^9, 3.793032820008926*^9, 
   3.7930328907608852`*^9, 3.7930342008478403`*^9, 3.793034940950758*^9, 
   3.793035264212674*^9, 3.793035784452066*^9, {3.793037393374618*^9, 
   3.793037418506649*^9}, 3.7930381679003267`*^9, 3.793038200463667*^9, {
   3.793038321452716*^9, 3.79303833770277*^9}, 3.793038425738949*^9},
 CellLabel->
  "Out[866]=",ExpressionUUID->"12ab6a47-c6b9-42b5-b262-04a5ade8d6cc"],

Cell[BoxData["\<\"mort_empirical.pdf\"\>"], "Output",
 CellChangeTimes->{
  3.6769038521605062`*^9, 3.6769038933388615`*^9, 3.6769045437860637`*^9, 
   3.676904901363516*^9, 3.676905163948534*^9, 3.676908932056046*^9, 
   3.6769092526943846`*^9, 3.789311604600533*^9, 3.789314636924779*^9, 
   3.789314967235401*^9, 3.7893151653939037`*^9, 3.789315214428191*^9, 
   3.789315416749847*^9, 3.789315446992572*^9, 3.7893158353818207`*^9, 
   3.7893159522077417`*^9, 3.789316178732239*^9, 3.7893162908657513`*^9, 
   3.789316779381235*^9, 3.789317288228601*^9, 3.7893173268924103`*^9, 
   3.789317380477265*^9, 3.78931752005313*^9, {3.7893175730399637`*^9, 
   3.789317622428051*^9}, 3.789317659013578*^9, {3.78931768941514*^9, 
   3.789317703338645*^9}, {3.7893177557720747`*^9, 3.78931779786382*^9}, 
   3.789317827902141*^9, 3.7893179052141047`*^9, 3.789317960951441*^9, 
   3.789317997695402*^9, 3.7893180534396048`*^9, 3.789318148838953*^9, {
   3.7893182511910763`*^9, 3.789318318247363*^9}, 3.789318418087895*^9, 
   3.789318493888631*^9, 3.789318561431459*^9, 3.7893186355250053`*^9, 
   3.789318708050559*^9, {3.789325308079279*^9, 3.789325330126379*^9}, 
   3.789325676992036*^9, 3.789325840089554*^9, {3.789326253674284*^9, 
   3.7893263156346407`*^9}, 3.789326351010421*^9, {3.7893264116737337`*^9, 
   3.789326590033915*^9}, {3.789326834036642*^9, 3.789326997729611*^9}, 
   3.789334430007729*^9, {3.7893344760941057`*^9, 3.789334716873625*^9}, {
   3.7893351644162083`*^9, 3.789335191391357*^9}, 3.7893953419159393`*^9, {
   3.789400896283103*^9, 3.789400934212322*^9}, 3.789401517741129*^9, 
   3.78940155097266*^9, 3.789411837401309*^9, {3.789411952070477*^9, 
   3.789411971120124*^9}, 3.7894120165796423`*^9, 3.789412076221859*^9, 
   3.789412472727366*^9, 3.789413577320507*^9, 3.7894954239844313`*^9, {
   3.7894954699273057`*^9, 3.789495548581123*^9}, 3.7894955853913116`*^9, {
   3.789495732640416*^9, 3.789495761261687*^9}, {3.789495797772026*^9, 
   3.789495807603591*^9}, {3.789495897234391*^9, 3.7894959309319177`*^9}, 
   3.789496538429495*^9, {3.7894965698052826`*^9, 3.7894966049399357`*^9}, 
   3.789496750538617*^9, 3.789496905632222*^9, 3.7894969901055284`*^9, 
   3.7894970954069777`*^9, 3.7896702912275667`*^9, 3.789670365508803*^9, {
   3.78967050803133*^9, 3.789670527365652*^9}, 3.789742257292302*^9, 
   3.789742294116597*^9, 3.789742373955882*^9, 3.789742410154249*^9, 
   3.789743405346389*^9, 3.789745045070435*^9, 3.789745084499607*^9, 
   3.789752213127839*^9, 3.78975226242118*^9, 3.7897522931401978`*^9, 
   3.789752511011352*^9, 3.7897532676798763`*^9, {3.789753819568153*^9, 
   3.789753833857685*^9}, 3.789753930300758*^9, 3.7897539989383507`*^9, 
   3.7903530837142773`*^9, {3.790437463738641*^9, 3.790437479466693*^9}, 
   3.790437561792307*^9, 3.7904376011755953`*^9, 3.790437670202373*^9, {
   3.790437712460773*^9, 3.790437734724803*^9}, 3.7904377830899277`*^9, 
   3.790437813991702*^9, 3.790438002586282*^9, 3.790438102785103*^9, 
   3.790438279742054*^9, 3.790438439592265*^9, {3.79043848756596*^9, 
   3.790438658003619*^9}, 3.7904387106323633`*^9, 3.790438742553362*^9, 
   3.790438815492231*^9, 3.7905199351449738`*^9, 3.7905244999611998`*^9, 
   3.7905245450069447`*^9, {3.79052504742794*^9, 3.790525148157918*^9}, 
   3.7905252337153187`*^9, 3.7906171220744095`*^9, 3.7906172260144796`*^9, 
   3.790617340289409*^9, 3.790617403462479*^9, 3.7906175224214106`*^9, 
   3.7906440276457148`*^9, 3.7906441047327404`*^9, 3.7906441408256717`*^9, 
   3.790644177023673*^9, 3.7906442100786705`*^9, 3.7906444457157745`*^9, {
   3.7906445890356703`*^9, 3.7906446258717413`*^9}, 3.790644864232671*^9, 
   3.793017891321594*^9, 3.793018459873909*^9, 3.7930186213609247`*^9, 
   3.793026617089945*^9, 3.793028956871213*^9, 3.793029889098102*^9, 
   3.793031114624713*^9, 3.793032210864769*^9, 3.793032820008926*^9, 
   3.7930328907608852`*^9, 3.7930342008478403`*^9, 3.793034940950758*^9, 
   3.793035264212674*^9, 3.793035784452066*^9, {3.793037393374618*^9, 
   3.793037418506649*^9}, 3.7930381679003267`*^9, 3.793038200463667*^9, {
   3.793038321452716*^9, 3.79303833770277*^9}, 3.793038425974292*^9},
 CellLabel->
  "Out[867]=",ExpressionUUID->"32377240-44e0-475f-a6c9-64999cff30d6"],

Cell[BoxData["\<\"mort_emp_model.pdf\"\>"], "Output",
 CellChangeTimes->{
  3.6769038521605062`*^9, 3.6769038933388615`*^9, 3.6769045437860637`*^9, 
   3.676904901363516*^9, 3.676905163948534*^9, 3.676908932056046*^9, 
   3.6769092526943846`*^9, 3.789311604600533*^9, 3.789314636924779*^9, 
   3.789314967235401*^9, 3.7893151653939037`*^9, 3.789315214428191*^9, 
   3.789315416749847*^9, 3.789315446992572*^9, 3.7893158353818207`*^9, 
   3.7893159522077417`*^9, 3.789316178732239*^9, 3.7893162908657513`*^9, 
   3.789316779381235*^9, 3.789317288228601*^9, 3.7893173268924103`*^9, 
   3.789317380477265*^9, 3.78931752005313*^9, {3.7893175730399637`*^9, 
   3.789317622428051*^9}, 3.789317659013578*^9, {3.78931768941514*^9, 
   3.789317703338645*^9}, {3.7893177557720747`*^9, 3.78931779786382*^9}, 
   3.789317827902141*^9, 3.7893179052141047`*^9, 3.789317960951441*^9, 
   3.789317997695402*^9, 3.7893180534396048`*^9, 3.789318148838953*^9, {
   3.7893182511910763`*^9, 3.789318318247363*^9}, 3.789318418087895*^9, 
   3.789318493888631*^9, 3.789318561431459*^9, 3.7893186355250053`*^9, 
   3.789318708050559*^9, {3.789325308079279*^9, 3.789325330126379*^9}, 
   3.789325676992036*^9, 3.789325840089554*^9, {3.789326253674284*^9, 
   3.7893263156346407`*^9}, 3.789326351010421*^9, {3.7893264116737337`*^9, 
   3.789326590033915*^9}, {3.789326834036642*^9, 3.789326997729611*^9}, 
   3.789334430007729*^9, {3.7893344760941057`*^9, 3.789334716873625*^9}, {
   3.7893351644162083`*^9, 3.789335191391357*^9}, 3.7893953419159393`*^9, {
   3.789400896283103*^9, 3.789400934212322*^9}, 3.789401517741129*^9, 
   3.78940155097266*^9, 3.789411837401309*^9, {3.789411952070477*^9, 
   3.789411971120124*^9}, 3.7894120165796423`*^9, 3.789412076221859*^9, 
   3.789412472727366*^9, 3.789413577320507*^9, 3.7894954239844313`*^9, {
   3.7894954699273057`*^9, 3.789495548581123*^9}, 3.7894955853913116`*^9, {
   3.789495732640416*^9, 3.789495761261687*^9}, {3.789495797772026*^9, 
   3.789495807603591*^9}, {3.789495897234391*^9, 3.7894959309319177`*^9}, 
   3.789496538429495*^9, {3.7894965698052826`*^9, 3.7894966049399357`*^9}, 
   3.789496750538617*^9, 3.789496905632222*^9, 3.7894969901055284`*^9, 
   3.7894970954069777`*^9, 3.7896702912275667`*^9, 3.789670365508803*^9, {
   3.78967050803133*^9, 3.789670527365652*^9}, 3.789742257292302*^9, 
   3.789742294116597*^9, 3.789742373955882*^9, 3.789742410154249*^9, 
   3.789743405346389*^9, 3.789745045070435*^9, 3.789745084499607*^9, 
   3.789752213127839*^9, 3.78975226242118*^9, 3.7897522931401978`*^9, 
   3.789752511011352*^9, 3.7897532676798763`*^9, {3.789753819568153*^9, 
   3.789753833857685*^9}, 3.789753930300758*^9, 3.7897539989383507`*^9, 
   3.7903530837142773`*^9, {3.790437463738641*^9, 3.790437479466693*^9}, 
   3.790437561792307*^9, 3.7904376011755953`*^9, 3.790437670202373*^9, {
   3.790437712460773*^9, 3.790437734724803*^9}, 3.7904377830899277`*^9, 
   3.790437813991702*^9, 3.790438002586282*^9, 3.790438102785103*^9, 
   3.790438279742054*^9, 3.790438439592265*^9, {3.79043848756596*^9, 
   3.790438658003619*^9}, 3.7904387106323633`*^9, 3.790438742553362*^9, 
   3.790438815492231*^9, 3.7905199351449738`*^9, 3.7905244999611998`*^9, 
   3.7905245450069447`*^9, {3.79052504742794*^9, 3.790525148157918*^9}, 
   3.7905252337153187`*^9, 3.7906171220744095`*^9, 3.7906172260144796`*^9, 
   3.790617340289409*^9, 3.790617403462479*^9, 3.7906175224214106`*^9, 
   3.7906440276457148`*^9, 3.7906441047327404`*^9, 3.7906441408256717`*^9, 
   3.790644177023673*^9, 3.7906442100786705`*^9, 3.7906444457157745`*^9, {
   3.7906445890356703`*^9, 3.7906446258717413`*^9}, 3.790644864232671*^9, 
   3.793017891321594*^9, 3.793018459873909*^9, 3.7930186213609247`*^9, 
   3.793026617089945*^9, 3.793028956871213*^9, 3.793029889098102*^9, 
   3.793031114624713*^9, 3.793032210864769*^9, 3.793032820008926*^9, 
   3.7930328907608852`*^9, 3.7930342008478403`*^9, 3.793034940950758*^9, 
   3.793035264212674*^9, 3.793035784452066*^9, {3.793037393374618*^9, 
   3.793037418506649*^9}, 3.7930381679003267`*^9, 3.793038200463667*^9, {
   3.793038321452716*^9, 3.79303833770277*^9}, 3.793038426220562*^9},
 CellLabel->
  "Out[868]=",ExpressionUUID->"5c47edec-41e5-47cb-a8d6-4448c921c231"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"plo", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"100", "*", 
       RowBox[{"h", "[", 
        RowBox[{"mtEZ", "[", "t", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "40", ",", "80"}], "}"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<Age (years)\>\"", ",", "\"\<Spending-Wealth Ratios (%)\>\""}], 
       "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", "Red", "}"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", "\"\<Healthcare\>\"", "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.5", ",", "0.6"}], "}"}]}], "]"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.6726444795954733`*^9, 3.672644487899473*^9}, {
   3.672644526170473*^9, 3.672644533472473*^9}, 3.672644660705473*^9, {
   3.6726454716174*^9, 3.67264547271951*^9}, {3.672645663807617*^9, 
   3.6726456642296596`*^9}, {3.6726459222904696`*^9, 
   3.6726459310744696`*^9}, {3.6726484496334124`*^9, 
   3.6726484929424124`*^9}, {3.6726499019254127`*^9, 
   3.6726499126124125`*^9}, {3.6726502088264127`*^9, 
   3.6726502112804127`*^9}, {3.6726502511834126`*^9, 3.672650270981413*^9}, {
   3.6726662519264765`*^9, 3.6726662755858574`*^9}, {3.672666637186946*^9, 
   3.672666641492566*^9}, {3.6727458278239346`*^9, 3.672745828102935*^9}, {
   3.676887474582049*^9, 3.676887488025085*^9}, {3.676887551225848*^9, 
   3.676887552104594*^9}, {3.676888029884748*^9, 3.67688805217129*^9}, {
   3.6769089623107767`*^9, 3.676908982809949*^9}, {3.676909043095397*^9, 
   3.6769090437264333`*^9}, {3.789496736336638*^9, 3.7894967448562946`*^9}, {
   3.789496857922208*^9, 3.7894969016413755`*^9}, {3.7894969822810383`*^9, 
   3.789496983548875*^9}, {3.789498477351664*^9, 3.789498482428735*^9}, {
   3.7906175448554087`*^9, 3.7906175717464085`*^9}, 3.790617769693411*^9, {
   3.790618093864476*^9, 3.790618123412409*^9}, {3.793018477818183*^9, 
   3.793018538021944*^9}, {3.7930266359806356`*^9, 3.793026636326455*^9}},
 CellLabel->
  "In[869]:=",ExpressionUUID->"75bf5500-13fb-44e4-ab4d-24a6e05e23d6"],

Cell[BoxData[
 TemplateBox[{
  "ReplaceAll","reps",
   "\"\\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{RowBox[{RowBox[{SuperscriptBox[\\\"M\\\", \\\"\[Prime]\\\", \
Rule[MultilineFunction, None]], \\\"[\\\", \\\"40.000817142857144`\\\", \\\"]\
\\\"}], \\\"\[Equal]\\\", RowBox[{RowBox[{\\\"M\\\", \\\"[\\\", \
\\\"40.000817142857144`\\\", \\\"]\\\"}], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"0.0865832`\\\", \\\"\[VeryThinSpace]\\\"}], \\\"-\\\", \
FractionBox[\\\"0.09134464526548516`\\\", SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\
\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Plus\
\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Power\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]}], \\\")\\\"}], \\\"2.0303030303030307`\\\"]]}], \
\\\")\\\"}]}]}], \\\",\\\", RowBox[{RowBox[{\\\"M\\\", \\\"[\\\", \\\"0\\\", \
\\\"]\\\"}], \\\"\[Equal]\\\", \\\"0.00004980909527465279`\\\"}]}], \
\\\"}\\\"}]\\) is neither a list of replacement rules nor a valid dispatch \
table, and so cannot be used for replacing.\"",2,869,214,26853573452270727167,
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.793038168848041*^9, 3.793038201269236*^9, {3.793038322216598*^9, 
   3.793038338278261*^9}, 3.793038426311206*^9},
 CellLabel->
  "During evaluation of \
In[869]:=",ExpressionUUID->"fee24cc1-b694-42dd-9ab9-77404377163c"],

Cell[BoxData[
 TemplateBox[{
  "ReplaceAll","argx",
   "\"\\!\\(\\*RowBox[{\\\"ReplaceAll\\\"}]\\) called with \
\\!\\(\\*RowBox[{\\\"2\\\"}]\\) arguments; 1 argument is expected.\"",2,869,
   215,26853573452270727167,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.793038168848041*^9, 3.793038201269236*^9, {3.793038322216598*^9, 
   3.793038338278261*^9}, 3.793038426333097*^9},
 CellLabel->
  "During evaluation of \
In[869]:=",ExpressionUUID->"9863b219-27b4-4db8-ac1e-3756cec4dccc"],

Cell[BoxData[
 TemplateBox[{
  "ReplaceAll","reps",
   "\"\\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{RowBox[{RowBox[{SuperscriptBox[\\\"M\\\", \\\"\[Prime]\\\", \
Rule[MultilineFunction, None]], \\\"[\\\", \\\"40.000817142857144`\\\", \\\"]\
\\\"}], \\\"\[Equal]\\\", RowBox[{RowBox[{\\\"M\\\", \\\"[\\\", \
\\\"40.000817142857144`\\\", \\\"]\\\"}], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"0.0865832`\\\", \\\"\[VeryThinSpace]\\\"}], \\\"-\\\", \
FractionBox[\\\"0.09134464526548516`\\\", SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\
\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Plus\
\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Power\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]}], \\\")\\\"}], \\\"2.0303030303030307`\\\"]]}], \
\\\")\\\"}]}]}], \\\",\\\", RowBox[{RowBox[{\\\"M\\\", \\\"[\\\", \
\\\"0.`\\\", \\\"]\\\"}], \\\"\[Equal]\\\", \
\\\"0.00004980909527465279`\\\"}]}], \\\"}\\\"}]\\) is neither a list of \
replacement rules nor a valid dispatch table, and so cannot be used for \
replacing.\"",2,869,216,26853573452270727167,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.793038168848041*^9, 3.793038201269236*^9, {3.793038322216598*^9, 
   3.793038338278261*^9}, 3.793038426400908*^9},
 CellLabel->
  "During evaluation of \
In[869]:=",ExpressionUUID->"e2ef100b-b174-4718-bc32-3c5f3e4442f6"],

Cell[BoxData[
 TemplateBox[{
  "ReplaceAll","argx",
   "\"\\!\\(\\*RowBox[{\\\"ReplaceAll\\\"}]\\) called with \
\\!\\(\\*RowBox[{\\\"2\\\"}]\\) arguments; 1 argument is expected.\"",2,869,
   217,26853573452270727167,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.793038168848041*^9, 3.793038201269236*^9, {3.793038322216598*^9, 
   3.793038338278261*^9}, 3.7930384264156723`*^9},
 CellLabel->
  "During evaluation of \
In[869]:=",ExpressionUUID->"070fe35c-92ac-4448-af69-5d7cec4611fe"],

Cell[BoxData[
 TemplateBox[{
  "ReplaceAll","reps",
   "\"\\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{RowBox[{RowBox[{SuperscriptBox[\\\"M\\\", \\\"\[Prime]\\\", \
Rule[MultilineFunction, None]], \\\"[\\\", \\\"40.000817142857144`\\\", \\\"]\
\\\"}], \\\"\[Equal]\\\", RowBox[{RowBox[{\\\"M\\\", \\\"[\\\", \
\\\"40.000817142857144`\\\", \\\"]\\\"}], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"0.0865832`\\\", \\\"\[VeryThinSpace]\\\"}], \\\"-\\\", \
FractionBox[\\\"0.09134464526548516`\\\", SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\
\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Plus\
\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Power\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]}], \\\")\\\"}], \\\"2.0303030303030307`\\\"]]}], \
\\\")\\\"}]}]}], \\\",\\\", RowBox[{RowBox[{\\\"M\\\", \\\"[\\\", \
\\\"0.`\\\", \\\"]\\\"}], \\\"\[Equal]\\\", \
\\\"0.00004980909527465279`\\\"}]}], \\\"}\\\"}]\\) is neither a list of \
replacement rules nor a valid dispatch table, and so cannot be used for \
replacing.\"",2,869,218,26853573452270727167,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.793038168848041*^9, 3.793038201269236*^9, {3.793038322216598*^9, 
   3.793038338278261*^9}, 3.793038426464528*^9},
 CellLabel->
  "During evaluation of \
In[869]:=",ExpressionUUID->"6ffc134c-c9c8-4c0d-a504-b3397a993c6f"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"ReplaceAll\\\", \
\\\"::\\\", \\\"reps\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"",2,869,219,26853573452270727167,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.793038168848041*^9, 3.793038201269236*^9, {3.793038322216598*^9, 
   3.793038338278261*^9}, 3.793038426477685*^9},
 CellLabel->
  "During evaluation of \
In[869]:=",ExpressionUUID->"59c36938-8f25-4f47-8cf5-fa3c1618bc42"],

Cell[BoxData[
 TemplateBox[{
  "ReplaceAll","argx",
   "\"\\!\\(\\*RowBox[{\\\"ReplaceAll\\\"}]\\) called with \
\\!\\(\\*RowBox[{\\\"2\\\"}]\\) arguments; 1 argument is expected.\"",2,869,
   220,26853573452270727167,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.793038168848041*^9, 3.793038201269236*^9, {3.793038322216598*^9, 
   3.793038338278261*^9}, 3.793038426530448*^9},
 CellLabel->
  "During evaluation of \
In[869]:=",ExpressionUUID->"87276b8a-7f86-4688-857b-92750e4ff09f"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"ReplaceAll\\\", \
\\\"::\\\", \\\"argx\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"",2,869,221,26853573452270727167,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.793038168848041*^9, 3.793038201269236*^9, {3.793038322216598*^9, 
   3.793038338278261*^9}, 3.79303842654633*^9},
 CellLabel->
  "During evaluation of \
In[869]:=",ExpressionUUID->"1c1c818d-707a-4078-b621-8f139bf5a644"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{}, {}, {}}, InsetBox[
     TemplateBox[{"\"Healthcare\""},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"Directive", "[", 
               RowBox[{
                 RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                 RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                 InterpretationBox[
                  ButtonBox[
                   TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                   BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                   ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                   Automatic, Method -> "Preemptive"], 
                  RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                  False]}], "]"}], "}"}], ",", 
           RowBox[{"{", #, "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"\"Column\"", ",", 
                 RowBox[{"{", 
                   RowBox[{"Automatic", ",", "5"}], "}"}]}], "}"}]}]}], 
         "]"}]& )], Scaled[{0.5, 0.6}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{40, 0},
   DisplayFunction->Identity,
   Frame->{{True, True}, {True, True}},
   FrameLabel->{{
      FormBox["\"Spending-Wealth Ratios (%)\"", TraditionalForm], None}, {
      FormBox["\"Age (years)\"", TraditionalForm], None}},
   FrameTicks->FrontEndValueCache[{{Automatic, 
       Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
       Charting`ScaledFrameTicks[{Identity, Identity}]}}, {{Automatic, {{-1., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {-0.5, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {0., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {0.5, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {1., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {-1.5, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-1.4, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-1.3, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-1.2, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-1.1, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-0.9, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-0.8, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-0.7, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-0.6, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-0.4, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-0.3, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-0.2, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-0.1, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {0.1, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {0.2, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {0.3, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {0.4, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {0.6, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {0.7, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {0.8, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {0.9, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {1.1, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {1.2, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {1.3, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {1.4, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {1.5, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}}}, {Automatic, {{40., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {50., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {60., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {70., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {80., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {30., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {32., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {34., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {36., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {38., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {42., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {44., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {46., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {48., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {52., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {54., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {56., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {58., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {62., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {64., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {66., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {68., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {72., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {74., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {76., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {78., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {82., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {84., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {86., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {88., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {90., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}}}}],
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   Method->{
    "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
     AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{40, 80}, {0., 0.}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{}, {}, {}}, {
     DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
      AxesOrigin -> {40, 0}, FrameTicks -> {{Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
      GridLines -> {None, None}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
      DisplayFunction -> Identity, AspectRatio -> GoldenRatio^(-1), 
      Axes -> {True, True}, AxesLabel -> {None, None}, AxesOrigin -> {40., 0},
       DisplayFunction :> Identity, Frame -> {{True, True}, {True, True}}, 
      FrameLabel -> {{"Spending-Wealth Ratios (%)", None}, {
        "Age (years)", None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, PlotRange -> {{40, 80}, {0., 0.}}, 
      PlotRangeClipping -> True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         RGBColor[1, 0, 0]]}, {"Healthcare"}, LegendMarkers -> None, 
       LabelStyle -> {}, LegendLayout -> {"Column", {Automatic, 5}}]], {0.5, 
     0.6}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{
  3.6727458351709347`*^9, 3.6742771258373404`*^9, 3.6749059929409704`*^9, 
   3.6765062225205336`*^9, 3.6765080485852537`*^9, 3.67688749134116*^9, 
   3.676887558529417*^9, {3.676888039856288*^9, 3.676888053115497*^9}, {
   3.6769089729643855`*^9, 3.6769089895723352`*^9}, 3.676909045134514*^9, 
   3.789311605864435*^9, 3.789314637734761*^9, 3.789314967983445*^9, 
   3.789315166112561*^9, 3.789315215211301*^9, 3.789315417471142*^9, 
   3.7893154477526903`*^9, 3.7893158361486807`*^9, 3.7893159529548817`*^9, 
   3.789316179493737*^9, 3.789316291617792*^9, 3.789316780185985*^9, 
   3.7893172889752607`*^9, 3.789317327679138*^9, 3.7893173811950912`*^9, 
   3.7893175207806673`*^9, {3.789317573774046*^9, 3.789317623195943*^9}, 
   3.789317659782009*^9, {3.789317690130378*^9, 3.789317704121456*^9}, {
   3.789317756574958*^9, 3.789317798606492*^9}, 3.7893178287483883`*^9, 
   3.789317906062958*^9, 3.7893179621765003`*^9, 3.789317998428084*^9, 
   3.789318054195809*^9, 3.789318149628174*^9, {3.789318252004902*^9, 
   3.7893183190300903`*^9}, 3.789318418956112*^9, 3.789318494667053*^9, 
   3.789318562139546*^9, 3.78931863619526*^9, 3.7893187088306837`*^9, {
   3.78932530895087*^9, 3.7893253309483137`*^9}, 3.789325678106639*^9, 
   3.789325841712758*^9, {3.789326254512253*^9, 3.789326316400033*^9}, 
   3.789326351783577*^9, {3.7893264124782476`*^9, 3.789326590865888*^9}, {
   3.789326834924273*^9, 3.789326998550086*^9}, 3.7893344308399878`*^9, {
   3.7893344769328203`*^9, 3.7893347176702337`*^9}, {3.789335165435018*^9, 
   3.789335192293138*^9}, 3.789395342779563*^9, {3.789400897036148*^9, 
   3.789400934911849*^9}, 3.789401518459258*^9, 3.789401551730358*^9, 
   3.789411838336081*^9, {3.7894119530020037`*^9, 3.789411971925733*^9}, 
   3.7894120174265213`*^9, 3.7894120770958767`*^9, 3.789412473598452*^9, 
   3.789413578204197*^9, 3.789495425613865*^9, {3.7894954712866125`*^9, 
   3.7894955497365627`*^9}, 3.7894955865474925`*^9, {3.789495733955366*^9, 
   3.7894957624178677`*^9}, {3.789495798992483*^9, 3.789495808712958*^9}, {
   3.789495898459157*^9, 3.789495932184017*^9}, 3.7894965397447424`*^9, {
   3.789496571024113*^9, 3.789496606142175*^9}, 3.7894967517726545`*^9, 
   3.789496907019882*^9, 3.7894969921085987`*^9, 3.789497097196248*^9, 
   3.789670292073666*^9, 3.7896703660642548`*^9, {3.7896705086313143`*^9, 
   3.7896705279784107`*^9}, 3.789742258257663*^9, 3.789742294829645*^9, 
   3.789742374520081*^9, 3.7897424107149982`*^9, 3.789743405892879*^9, 
   3.7897450456676826`*^9, 3.789745085077704*^9, 3.789752213770217*^9, 
   3.789752263211418*^9, 3.7897522939124804`*^9, 3.789752511746656*^9, 
   3.789753268256263*^9, {3.789753820289303*^9, 3.789753834641595*^9}, 
   3.789753931131557*^9, 3.789753999644991*^9, 3.7903530847092867`*^9, {
   3.7904374646270647`*^9, 3.790437480270212*^9}, 3.790437562430485*^9, 
   3.790437601808145*^9, 3.790437670831503*^9, {3.790437713114683*^9, 
   3.79043773553703*^9}, 3.790437783735159*^9, 3.7904378146358147`*^9, 
   3.7904380033921347`*^9, 3.790438103541017*^9, 3.790438280508219*^9, 
   3.790438440274825*^9, {3.790438488260788*^9, 3.7904385964383497`*^9}, {
   3.790438645166956*^9, 3.790438658732765*^9}, 3.790438711284356*^9, 
   3.790438743234236*^9, 3.790438816190024*^9, 3.790519936214617*^9, 
   3.790524500952039*^9, 3.7905245457709217`*^9, {3.790525048045958*^9, 
   3.790525148966175*^9}, 3.790525234404599*^9, 3.790617124205479*^9, 
   3.7906172270784082`*^9, 3.7906173414864087`*^9, 3.7906174047534075`*^9, 
   3.79061752351641*^9, 3.7906175832414093`*^9, 3.7906177718994784`*^9, 
   3.7906178745324087`*^9, 3.790618125240409*^9, 3.7906440298966713`*^9, 
   3.7906441066157413`*^9, 3.7906441424586725`*^9, 3.7906441791756716`*^9, 
   3.790644212129741*^9, 3.7906444474878473`*^9, {3.79064459076867*^9, 
   3.7906446275026703`*^9}, 3.7906448660096707`*^9, 3.793017892665719*^9, {
   3.793018460904972*^9, 3.793018538888579*^9}, 3.793018622336523*^9, {
   3.793026617706154*^9, 3.793026637571155*^9}, 3.7930289574772997`*^9, 
   3.793029889706251*^9, 3.793031115623396*^9, 3.793032211453767*^9, 
   3.7930328206027317`*^9, 3.793032891357033*^9, 3.79303420538494*^9, 
   3.7930349415983467`*^9, 3.793035265160503*^9, 3.7930357850195704`*^9, {
   3.79303739407526*^9, 3.793037419247122*^9}, 3.793038170188437*^9, 
   3.793038202255484*^9, {3.7930383228849993`*^9, 3.793038338775249*^9}, 
   3.7930384267554092`*^9},
 CellLabel->
  "Out[869]=",ExpressionUUID->"7e78ceb8-95fa-4c44-be88-129d6f0206b6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"plo", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"100", " ", 
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{"mtEZ", "[", "t", "]"}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{"asyuEZ", "[", 
          RowBox[{"mtEZ", "[", "t", "]"}], "]"}], "]"}], "+", 
        RowBox[{"h", "[", 
         RowBox[{"mtEZ", "[", "t", "]"}], "]"}]}], ")"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "40", ",", "70"}], "}"}], ",", 
    RowBox[{"Frame", "\[Rule]", "True"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", "Blue"}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<Age (years)\>\"", ",", "\"\<Healthcare-Spending Ratio (%)\>\""}], 
      "}"}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\<health_ratio_age.pdf\>\"", ",", "plo"}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.676909154928793*^9, 3.676909160809129*^9}, {
   3.6769093309518604`*^9, 3.6769093486628733`*^9}, {3.676909930689163*^9, 
   3.67690993150421*^9}, {3.789497081989563*^9, 3.789497091683042*^9}, 
   3.7906171394604087`*^9, {3.7906171807874784`*^9, 3.7906172076114464`*^9}, 
   3.7906172683844795`*^9},
 CellLabel->
  "In[870]:=",ExpressionUUID->"5d4367a3-2d02-4b59-85a5-b142fd08e8ea"],

Cell[BoxData[
 TemplateBox[{
  "ReplaceAll","reps",
   "\"\\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{RowBox[{RowBox[{SuperscriptBox[\\\"M\\\", \\\"\[Prime]\\\", \
Rule[MultilineFunction, None]], \\\"[\\\", \\\"40.000612857142855`\\\", \\\"]\
\\\"}], \\\"\[Equal]\\\", RowBox[{RowBox[{\\\"M\\\", \\\"[\\\", \
\\\"40.000612857142855`\\\", \\\"]\\\"}], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"0.0865832`\\\", \\\"\[VeryThinSpace]\\\"}], \\\"-\\\", \
FractionBox[\\\"0.09134464526548516`\\\", SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\
\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Plus\
\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Power\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]}], \\\")\\\"}], \\\"2.0303030303030307`\\\"]]}], \
\\\")\\\"}]}]}], \\\",\\\", RowBox[{RowBox[{\\\"M\\\", \\\"[\\\", \\\"0\\\", \
\\\"]\\\"}], \\\"\[Equal]\\\", \\\"0.00004980909527465279`\\\"}]}], \
\\\"}\\\"}]\\) is neither a list of replacement rules nor a valid dispatch \
table, and so cannot be used for replacing.\"",2,870,222,26853573452270727167,
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.7930381706673937`*^9, 3.793038202549418*^9, {3.793038323042214*^9, 
   3.793038338954718*^9}, 3.793038426917495*^9},
 CellLabel->
  "During evaluation of \
In[870]:=",ExpressionUUID->"91971881-37ee-44b1-b0db-1f588607fa06"],

Cell[BoxData[
 TemplateBox[{
  "ReplaceAll","argx",
   "\"\\!\\(\\*RowBox[{\\\"ReplaceAll\\\"}]\\) called with \
\\!\\(\\*RowBox[{\\\"2\\\"}]\\) arguments; 1 argument is expected.\"",2,870,
   223,26853573452270727167,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.7930381706673937`*^9, 3.793038202549418*^9, {3.793038323042214*^9, 
   3.793038338954718*^9}, 3.793038426930077*^9},
 CellLabel->
  "During evaluation of \
In[870]:=",ExpressionUUID->"a8a76365-b25c-4103-90ef-cfbb44aac97e"],

Cell[BoxData[
 TemplateBox[{
  "ReplaceAll","reps",
   "\"\\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{RowBox[{RowBox[{SuperscriptBox[\\\"M\\\", \\\"\[Prime]\\\", \
Rule[MultilineFunction, None]], \\\"[\\\", \\\"40.000612857142855`\\\", \\\"]\
\\\"}], \\\"\[Equal]\\\", RowBox[{RowBox[{\\\"M\\\", \\\"[\\\", \
\\\"40.000612857142855`\\\", \\\"]\\\"}], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"0.0865832`\\\", \\\"\[VeryThinSpace]\\\"}], \\\"-\\\", \
FractionBox[\\\"0.09134464526548516`\\\", SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\
\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Plus\
\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Power\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]}], \\\")\\\"}], \\\"2.0303030303030307`\\\"]]}], \
\\\")\\\"}]}]}], \\\",\\\", RowBox[{RowBox[{\\\"M\\\", \\\"[\\\", \
\\\"0.`\\\", \\\"]\\\"}], \\\"\[Equal]\\\", \
\\\"0.00004980909527465279`\\\"}]}], \\\"}\\\"}]\\) is neither a list of \
replacement rules nor a valid dispatch table, and so cannot be used for \
replacing.\"",2,870,224,26853573452270727167,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.7930381706673937`*^9, 3.793038202549418*^9, {3.793038323042214*^9, 
   3.793038338954718*^9}, 3.7930384269398403`*^9},
 CellLabel->
  "During evaluation of \
In[870]:=",ExpressionUUID->"5d26abcd-ea1b-403e-b5c8-ba715b7c214b"],

Cell[BoxData[
 TemplateBox[{
  "ReplaceAll","argx",
   "\"\\!\\(\\*RowBox[{\\\"ReplaceAll\\\"}]\\) called with \
\\!\\(\\*RowBox[{\\\"2\\\"}]\\) arguments; 1 argument is expected.\"",2,870,
   225,26853573452270727167,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.7930381706673937`*^9, 3.793038202549418*^9, {3.793038323042214*^9, 
   3.793038338954718*^9}, 3.793038426955759*^9},
 CellLabel->
  "During evaluation of \
In[870]:=",ExpressionUUID->"602691d4-9d3d-46d5-ac0e-441c594468ca"],

Cell[BoxData[
 TemplateBox[{
  "ReplaceAll","reps",
   "\"\\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{RowBox[{RowBox[{SuperscriptBox[\\\"M\\\", \\\"\[Prime]\\\", \
Rule[MultilineFunction, None]], \\\"[\\\", \\\"40.000612857142855`\\\", \\\"]\
\\\"}], \\\"\[Equal]\\\", RowBox[{RowBox[{\\\"M\\\", \\\"[\\\", \
\\\"40.000612857142855`\\\", \\\"]\\\"}], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"0.0865832`\\\", \\\"\[VeryThinSpace]\\\"}], \\\"-\\\", \
FractionBox[\\\"0.09134464526548516`\\\", SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\
\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Plus\
\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Power\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]}], \\\")\\\"}], \\\"2.0303030303030307`\\\"]]}], \
\\\")\\\"}]}]}], \\\",\\\", RowBox[{RowBox[{\\\"M\\\", \\\"[\\\", \
\\\"0.`\\\", \\\"]\\\"}], \\\"\[Equal]\\\", \
\\\"0.00004980909527465279`\\\"}]}], \\\"}\\\"}]\\) is neither a list of \
replacement rules nor a valid dispatch table, and so cannot be used for \
replacing.\"",2,870,226,26853573452270727167,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.7930381706673937`*^9, 3.793038202549418*^9, {3.793038323042214*^9, 
   3.793038338954718*^9}, 3.7930384269815207`*^9},
 CellLabel->
  "During evaluation of \
In[870]:=",ExpressionUUID->"1f012685-874f-42a5-a8df-19940edd1968"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"ReplaceAll\\\", \
\\\"::\\\", \\\"reps\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"",2,870,227,26853573452270727167,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.7930381706673937`*^9, 3.793038202549418*^9, {3.793038323042214*^9, 
   3.793038338954718*^9}, 3.7930384270094976`*^9},
 CellLabel->
  "During evaluation of \
In[870]:=",ExpressionUUID->"b4d65ba8-8e23-4755-9e97-42a5fdf3b7ed"],

Cell[BoxData[
 TemplateBox[{
  "ReplaceAll","argx",
   "\"\\!\\(\\*RowBox[{\\\"ReplaceAll\\\"}]\\) called with \
\\!\\(\\*RowBox[{\\\"2\\\"}]\\) arguments; 1 argument is expected.\"",2,870,
   228,26853573452270727167,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.7930381706673937`*^9, 3.793038202549418*^9, {3.793038323042214*^9, 
   3.793038338954718*^9}, 3.7930384270427237`*^9},
 CellLabel->
  "During evaluation of \
In[870]:=",ExpressionUUID->"302fa3d7-01a2-4bdc-92d8-3076cb073625"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"ReplaceAll\\\", \
\\\"::\\\", \\\"argx\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"",2,870,229,26853573452270727167,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.7930381706673937`*^9, 3.793038202549418*^9, {3.793038323042214*^9, 
   3.793038338954718*^9}, 3.793038427069378*^9},
 CellLabel->
  "During evaluation of \
In[870]:=",ExpressionUUID->"c285421b-f8e0-4c82-b15b-36ef96cefb1d"],

Cell[BoxData[
 GraphicsBox[{{}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{40, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox["\"Healthcare-Spending Ratio (%)\"", TraditionalForm], None}, {
     FormBox["\"Age (years)\"", TraditionalForm], None}},
  FrameTicks->FrontEndValueCache[{{Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}}, {{Automatic, {{-1., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], StandardForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], StandardForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], StandardForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], StandardForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {1., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], StandardForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.4, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.3, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.2, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.1, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.9, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.8, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.4, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.3, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.2, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.1, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.1, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.2, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.3, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.4, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.8, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.9, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.1, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.2, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.3, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.4, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}, {Automatic, {{40., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], StandardForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {50., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], StandardForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {60., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], StandardForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {70., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], StandardForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {30., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {32., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {34., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {36., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {38., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {42., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {44., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {46., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {48., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {52., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {54., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {56., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {58., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {62., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {64., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {66., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {68., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {72., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {74., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {76., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {78., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {80., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}}],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{40, 70}, {0., 0.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.7906172717934084`*^9, 3.7906173432754087`*^9, 3.7906174055844145`*^9, 
   3.79061743922541*^9, 3.7906175243404083`*^9, 3.7906178975074096`*^9, 
   3.7906440303707404`*^9, 3.79064410708667*^9, 3.7906441429637413`*^9, 
   3.7906441804976716`*^9, 3.79064421317867*^9, 3.790644448417672*^9, {
   3.7906445913046713`*^9, 3.790644628027671*^9}, 3.7906448666606703`*^9, 
   3.793017893316455*^9, 3.79301846142943*^9, 3.793018622783445*^9, 
   3.793026617926689*^9, 3.79302895773451*^9, 3.7930298899574757`*^9, 
   3.793031115929585*^9, 3.793032211675624*^9, 3.793032820873165*^9, 
   3.7930328916281137`*^9, 3.7930342139058857`*^9, 3.7930349418830633`*^9, 
   3.793035265507564*^9, 3.793035785350883*^9, {3.79303739438037*^9, 
   3.793037419506112*^9}, 3.793038173131453*^9, 3.793038203826874*^9, {
   3.79303832409377*^9, 3.7930383395213346`*^9}, 3.793038427455475*^9},
 CellLabel->
  "Out[870]=",ExpressionUUID->"6e5cd48f-cc7c-45cb-852f-e22c25e5024a"],

Cell[BoxData["\<\"health_ratio_age.pdf\"\>"], "Output",
 CellChangeTimes->{
  3.7906172717934084`*^9, 3.7906173432754087`*^9, 3.7906174055844145`*^9, 
   3.79061743922541*^9, 3.7906175243404083`*^9, 3.7906178975074096`*^9, 
   3.7906440303707404`*^9, 3.79064410708667*^9, 3.7906441429637413`*^9, 
   3.7906441804976716`*^9, 3.79064421317867*^9, 3.790644448417672*^9, {
   3.7906445913046713`*^9, 3.790644628027671*^9}, 3.7906448666606703`*^9, 
   3.793017893316455*^9, 3.79301846142943*^9, 3.793018622783445*^9, 
   3.793026617926689*^9, 3.79302895773451*^9, 3.7930298899574757`*^9, 
   3.793031115929585*^9, 3.793032211675624*^9, 3.793032820873165*^9, 
   3.7930328916281137`*^9, 3.7930342139058857`*^9, 3.7930349418830633`*^9, 
   3.793035265507564*^9, 3.793035785350883*^9, {3.79303739438037*^9, 
   3.793037419506112*^9}, 3.793038173131453*^9, 3.793038203826874*^9, {
   3.79303832409377*^9, 3.7930383395213346`*^9}, 3.793038427647949*^9},
 CellLabel->
  "Out[871]=",ExpressionUUID->"1a617fc5-64e4-423a-9c4e-1cc709b04de7"]
}, Open  ]]
},
WindowSize->{1853, 1145},
WindowMargins->{{0, Automatic}, {0, Automatic}},
FrontEndVersion->"11.3 for Linux x86 (64-bit) (March 6, 2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 868, 14, 31, "Input",ExpressionUUID->"a94d15ff-6c80-4aa1-8e81-021c4e3e5561"],
Cell[1429, 36, 2424, 41, 55, "Input",ExpressionUUID->"d9763463-b157-4f96-b79f-3d620e60031e"],
Cell[CellGroupData[{
Cell[3878, 81, 4871, 127, 331, "Input",ExpressionUUID->"2999b57b-6bc7-431c-b23e-52a924efb027"],
Cell[8752, 210, 31847, 616, 425, "Output",ExpressionUUID->"e843df85-824a-4feb-b227-a7edd85a8242"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40636, 831, 25085, 585, 605, "Input",ExpressionUUID->"b1866d67-018b-47a9-88d1-0471869cc6e4"],
Cell[65724, 1418, 894, 17, 58, "Message",ExpressionUUID->"19fa9315-dd8c-4868-a22d-c9ebfc1f2fa8"],
Cell[66621, 1437, 1120, 16, 35, "Output",ExpressionUUID->"a672dfbf-e3cd-4dc4-95e2-7de14d415cf9"],
Cell[67744, 1455, 705, 15, 22, "Message",ExpressionUUID->"1ff0ed42-e0bf-4b56-9ceb-55ad33550b66"],
Cell[68452, 1472, 3377, 79, 148, "Output",ExpressionUUID->"6521988e-c062-4cc0-8809-9adb5226c143"],
Cell[71832, 1553, 962, 18, 22, "Message",ExpressionUUID->"81d5d089-d308-48c4-b849-a41caaa5d4d0"],
Cell[72797, 1573, 1569, 26, 56, "Message",ExpressionUUID->"2dd24fef-8c8f-4e26-899a-c4429fcd7814"],
Cell[74369, 1601, 1567, 26, 56, "Message",ExpressionUUID->"e220e450-0c4a-4efc-812f-cbf61918a927"],
Cell[75939, 1629, 5625, 120, 276, "Output",ExpressionUUID->"f5c91806-ec4b-4148-b582-f84b82093714"],
Cell[81567, 1751, 1609, 27, 56, "Message",ExpressionUUID->"83daef5f-7f19-48c9-8f01-b3982257e99a"],
Cell[83179, 1780, 539, 12, 22, "Message",ExpressionUUID->"490e241c-cd57-44e6-8148-82a1e14d01b2"],
Cell[83721, 1794, 1609, 27, 56, "Message",ExpressionUUID->"2ef3d211-f781-491c-996a-2ea7bb9d6252"],
Cell[85333, 1823, 539, 12, 22, "Message",ExpressionUUID->"f3da3475-3484-458b-8aac-a4a938a5377c"],
Cell[85875, 1837, 1605, 27, 56, "Message",ExpressionUUID->"6ba2aa14-d72c-4126-88c7-067b0276b6d2"],
Cell[87483, 1866, 576, 12, 22, "Message",ExpressionUUID->"e6b0a45e-e5a1-401b-aab5-95295fcb6d86"],
Cell[88062, 1880, 539, 12, 22, "Message",ExpressionUUID->"42c84085-7c69-4aac-b825-f7b996fb9558"],
Cell[88604, 1894, 574, 12, 22, "Message",ExpressionUUID->"c8229dd6-65d3-4a0e-b38e-d4c548f5dee2"],
Cell[89181, 1908, 31009, 623, 430, "Output",ExpressionUUID->"d9bf2aa3-c5fe-4918-9b85-4ec20086837f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[120227, 2536, 6947, 153, 124, "Input",ExpressionUUID->"dc4a3b2a-0581-4dd2-a0dc-06f0f32e29f9"],
Cell[127177, 2691, 591, 13, 22, "Message",ExpressionUUID->"fc9bedcd-a307-4e6b-95fa-43e2dca9543e"],
Cell[127771, 2706, 591, 13, 22, "Message",ExpressionUUID->"34fbe769-238b-4c56-9a98-a1a4c3729613"],
Cell[128365, 2721, 593, 13, 22, "Message",ExpressionUUID->"5ec9448e-1377-4c83-a97b-139b1e437d3e"],
Cell[128961, 2736, 572, 12, 22, "Message",ExpressionUUID->"4e1bb159-c9f9-43fa-9b3c-44f4b31917bc"],
Cell[129536, 2750, 14086, 294, 250, "Output",ExpressionUUID->"45110e4d-48e7-43cf-96e0-dd51bb7bf791"],
Cell[143625, 3046, 35285, 661, 258, "Output",ExpressionUUID->"ece1f699-3d75-424a-b817-2f5f8e33df73"],
Cell[178913, 3709, 34467, 645, 291, "Output",ExpressionUUID->"b7942c8f-395c-4962-b3b2-eaa4f957125f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[213417, 4359, 996, 24, 124, "Input",ExpressionUUID->"114f99e7-21b2-40be-ba63-7984de507ffa"],
Cell[214416, 4385, 4507, 66, 22, "Message",ExpressionUUID->"5be665a5-0ddb-48d7-a93a-2012bbeaaaf3"],
Cell[218926, 4453, 4209, 59, 35, "Output",ExpressionUUID->"36f84051-e9bb-41bf-840a-3753b4002cda"],
Cell[223138, 4514, 4584, 67, 22, "Message",ExpressionUUID->"c80906c4-e3bd-45f0-b955-e53570b4f990"],
Cell[227725, 4583, 4209, 59, 35, "Output",ExpressionUUID->"12ab6a47-c6b9-42b5-b262-04a5ade8d6cc"],
Cell[231937, 4644, 4228, 59, 35, "Output",ExpressionUUID->"32377240-44e0-475f-a6c9-64999cff30d6"],
Cell[236168, 4705, 4228, 59, 35, "Output",ExpressionUUID->"5c47edec-41e5-47cb-a8d6-4448c921c231"]
}, Open  ]],
Cell[CellGroupData[{
Cell[240433, 4769, 2273, 46, 55, "Input",ExpressionUUID->"75bf5500-13fb-44e4-ab4d-24a6e05e23d6"],
Cell[242709, 4817, 1581, 27, 56, "Message",ExpressionUUID->"fee24cc1-b694-42dd-9ab9-77404377163c"],
Cell[244293, 4846, 513, 12, 22, "Message",ExpressionUUID->"9863b219-27b4-4db8-ac1e-3756cec4dccc"],
Cell[244809, 4860, 1581, 27, 56, "Message",ExpressionUUID->"e2ef100b-b174-4718-bc32-3c5f3e4442f6"],
Cell[246393, 4889, 515, 12, 22, "Message",ExpressionUUID->"070fe35c-92ac-4448-af69-5d7cec4611fe"],
Cell[246911, 4903, 1581, 27, 56, "Message",ExpressionUUID->"6ffc134c-c9c8-4c0d-a504-b3397a993c6f"],
Cell[248495, 4932, 548, 12, 22, "Message",ExpressionUUID->"59c36938-8f25-4f47-8cf5-fa3c1618bc42"],
Cell[249046, 4946, 513, 12, 22, "Message",ExpressionUUID->"87276b8a-7f86-4688-857b-92750e4ff09f"],
Cell[249562, 4960, 547, 12, 22, "Message",ExpressionUUID->"1c1c818d-707a-4078-b621-8f139bf5a644"],
Cell[250112, 4974, 21835, 449, 252, "Output",ExpressionUUID->"7e78ceb8-95fa-4c44-be88-129d6f0206b6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[271984, 5428, 1346, 33, 78, "Input",ExpressionUUID->"5d4367a3-2d02-4b59-85a5-b142fd08e8ea"],
Cell[273333, 5463, 1583, 27, 56, "Message",ExpressionUUID->"91971881-37ee-44b1-b0db-1f588607fa06"],
Cell[274919, 5492, 515, 12, 22, "Message",ExpressionUUID->"a8a76365-b25c-4103-90ef-cfbb44aac97e"],
Cell[275437, 5506, 1585, 27, 56, "Message",ExpressionUUID->"5d26abcd-ea1b-403e-b5c8-ba715b7c214b"],
Cell[277025, 5535, 515, 12, 22, "Message",ExpressionUUID->"602691d4-9d3d-46d5-ac0e-441c594468ca"],
Cell[277543, 5549, 1585, 27, 56, "Message",ExpressionUUID->"1f012685-874f-42a5-a8df-19940edd1968"],
Cell[279131, 5578, 552, 12, 22, "Message",ExpressionUUID->"b4d65ba8-8e23-4755-9e97-42a5fdf3b7ed"],
Cell[279686, 5592, 517, 12, 22, "Message",ExpressionUUID->"302fa3d7-01a2-4bdc-92d8-3076cb073625"],
Cell[280206, 5606, 550, 12, 22, "Message",ExpressionUUID->"c285421b-f8e0-4c82-b15b-36ef96cefb1d"],
Cell[280759, 5620, 9828, 223, 252, "Output",ExpressionUUID->"6e5cd48f-cc7c-45cb-852f-e22c25e5024a"],
Cell[290590, 5845, 1026, 15, 35, "Output",ExpressionUUID->"1a617fc5-64e4-423a-9c4e-1cc709b04de7"]
}, Open  ]]
}
]
*)



==> Model_Calibration/scatterplot.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     25814,        598]
NotebookOptionsPosition[     25113,        579]
NotebookOutlinePosition[     25447,        594]
CellTagsIndexPosition[     25404,        591]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"clear", "[", "\"\<Global`*\>\"", "]"}], ";"}]], "Input",
 CellLabel->"In[20]:=",ExpressionUUID->"0c10695e-b9af-4411-bde4-5f1e4f269467"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"spendinglongevity", "=", 
   RowBox[{
    RowBox[{
    "Import", "[", 
     "\"\</home/aurand2493/Dropbox/with Joshua/Epstein-Zin utility/Latex \
Files/Healthcare/Model_Calibration/MortalityData/spending_longevity_B.xls\>\"\
", "]"}], "//", "Short"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"healthcare", " ", "=", " ", 
    RowBox[{"spendinglongevity", "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"names", " ", "=", " ", 
    RowBox[{
     RowBox[{"Transpose", "[", "healthcare", "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"names", " ", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{"\"\<t\>\"", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "healthcare", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"names", "[", 
    RowBox[{"[", "40", "]"}], "]"}], " ", "=", " ", "\"\<US\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"names", "[", 
    RowBox[{"[", "34", "]"}], "]"}], " ", "=", " ", "\"\<UK\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"names", "[", 
    RowBox[{"[", "35", "]"}], "]"}], " ", "=", " ", "\"\<Bulgaria\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"names", "[", 
    RowBox[{"[", "23", "]"}], "]"}], " ", "=", " ", "\"\<Netherlands\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"spending", " ", "=", " ", 
   RowBox[{
    RowBox[{"Transpose", "[", "healthcare", "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"longevity", " ", "=", " ", 
   RowBox[{
    RowBox[{"Transpose", "[", "healthcare", "]"}], "[", 
    RowBox[{"[", "3", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"regressdata1", "  ", "=", " ", 
   RowBox[{"Thread", "[", 
    RowBox[{"{", 
     RowBox[{"spending", ",", "longevity"}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"labeldata", " ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"regressdata1", "[", 
      RowBox[{"[", "35", "]"}], "]"}], ",", 
     RowBox[{"regressdata1", "[", 
      RowBox[{"[", "23", "]"}], "]"}], ",", 
     RowBox[{"regressdata1", "[", 
      RowBox[{"[", "34", "]"}], "]"}], ",", 
     RowBox[{"regressdata1", "[", 
      RowBox[{"[", "40", "]"}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"namedata", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"names", "[", 
      RowBox[{"[", "35", "]"}], "]"}], ",", 
     RowBox[{"names", "[", 
      RowBox[{"[", "23", "]"}], "]"}], ",", 
     RowBox[{"names", "[", 
      RowBox[{"[", "34", "]"}], "]"}], ",", 
     RowBox[{"names", "[", 
      RowBox[{"[", "40", "]"}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"regress", " ", "=", " ", 
   RowBox[{"LinearModelFit", "[", 
    RowBox[{
     RowBox[{"regressdata1", "[", 
      RowBox[{"[", 
       RowBox[{"1", ";;", 
        RowBox[{"Length", "[", "regressdata1", "]"}]}], "]"}], "]"}], ",", 
     "x", ",", "x"}], "]"}]}], ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.790439765870187*^9, 3.790439782955927*^9}, {
   3.790439883383358*^9, 3.7904399159922132`*^9}, {3.790440189860416*^9, 
   3.7904402066852417`*^9}, {3.79044034903659*^9, 3.7904403810917397`*^9}, {
   3.790440470185112*^9, 3.7904405170221643`*^9}, {3.790441146946546*^9, 
   3.790441148010396*^9}, {3.790441198159425*^9, 3.790441387817532*^9}, {
   3.790441436112027*^9, 3.79044144470846*^9}, 3.790441546287629*^9, {
   3.790441596803644*^9, 3.790441647807413*^9}, {3.7904416940632753`*^9, 
   3.790441728771655*^9}, 3.790441800666135*^9, {3.79044189648906*^9, 
   3.790441992269631*^9}, {3.79044205419239*^9, 3.790442058616344*^9}, {
   3.790442149638402*^9, 3.790442209968362*^9}, {3.790442650979649*^9, 
   3.790442799849799*^9}, {3.7904428684959927`*^9, 3.790442925464561*^9}, {
   3.7904429734203978`*^9, 3.7904429734868937`*^9}, {3.7904431256966877`*^9, 
   3.790443143564865*^9}, {3.7904433727086763`*^9, 3.7904433881794643`*^9}, 
   3.790443486063903*^9, {3.790443520709929*^9, 3.7904435210900593`*^9}, {
   3.790444164999506*^9, 3.790444304370103*^9}, {3.790444417982141*^9, 
   3.790444426243972*^9}, {3.790444465457708*^9, 3.790444469145598*^9}, {
   3.7904456327045937`*^9, 3.790445633854104*^9}, 3.793110275952166*^9, {
   3.793110501085845*^9, 3.7931105177162037`*^9}, {3.7931105537893057`*^9, 
   3.793110554348012*^9}, {3.7936143118117266`*^9, 3.793614314642717*^9}, {
   3.7936144358597174`*^9, 3.793614500021716*^9}, {3.7936145889257174`*^9, 
   3.793614632316718*^9}, {3.7936147007257166`*^9, 3.793614713548744*^9}, {
   3.793614745965718*^9, 3.793614794600005*^9}, 3.7936154351980457`*^9, {
   3.7936155394382343`*^9, 3.7936155500815687`*^9}, {3.793615930793041*^9, 
   3.7936159334163857`*^9}, {3.793616025581278*^9, 3.793616039904065*^9}, {
   3.7936160969756308`*^9, 3.7936161598384123`*^9}, {3.7936165056264668`*^9, 
   3.793616552070134*^9}, {3.793724203638945*^9, 3.793724203800996*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"a09c365f-1740-4ef7-80a8-f4975b0ff3d0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"plo1", " ", "=", " ", 
   RowBox[{"ListPlot", "[", 
    RowBox[{"regressdata1", ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"70", ",", "90"}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<Healthcare Spending (% GDP)\>\"", ",", 
        "\"\<Life Expectancy (Years)\>\""}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plo2", " ", "=", " ", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"regress", "[", "x", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "4", ",", "18"}], "}"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<Healthcare Spending (% GDP)\>\"", ",", 
        "\"\<Life Expectancy (Years)\>\""}], "}"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"72", ",", "85"}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Gray"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plo3", " ", "=", " ", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"MapThread", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Labeled", "[", 
         RowBox[{"#1", ",", 
          RowBox[{"Style", "[", 
           RowBox[{"#2", ",", "Bold", ",", "12"}], "]"}]}], "]"}], "&"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Re", "[", "labeldata", "]"}], ",", "namedata"}], "}"}]}], 
      "]"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"70", ",", "90"}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<Healthcare Spending (% GDP)\>\"", ",", 
        "\"\<Life Expectancy (Years)\>\""}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Red"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"plo2", ",", "plo1", ",", "plo3"}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.7904414938407516`*^9, {3.790441652144867*^9, 3.790441674239657*^9}, {
   3.79044207534556*^9, 3.7904420758763027`*^9}, 3.790442254832685*^9, {
   3.7904429812713118`*^9, 3.7904429817172613`*^9}, {3.790443069052376*^9, 
   3.790443116431283*^9}, {3.790443696494224*^9, 3.790443727780781*^9}, {
   3.7904438131938457`*^9, 3.790443830025341*^9}, {3.790443881862794*^9, 
   3.7904439112411013`*^9}, {3.790444351330195*^9, 3.790444396730521*^9}, {
   3.790444482212172*^9, 3.7904444942722807`*^9}, {3.790444560514393*^9, 
   3.7904445637488117`*^9}, {3.790444597661343*^9, 3.7904446175337954`*^9}, {
   3.790444666646654*^9, 3.7904447097476473`*^9}, {3.790444787333371*^9, 
   3.790444837670974*^9}, {3.790444918508634*^9, 3.790444982909408*^9}, {
   3.7904450497082663`*^9, 3.7904450670356073`*^9}, {3.790445119673119*^9, 
   3.790445120736252*^9}, {3.790445585605389*^9, 3.7904455894116573`*^9}, {
   3.7904456571470327`*^9, 3.79044568567899*^9}, {3.793110367370221*^9, 
   3.7931103755091877`*^9}, {3.7931104479534273`*^9, 
   3.7931104571355467`*^9}, {3.7931105673780413`*^9, 3.793110567758945*^9}, {
   3.793110609398974*^9, 3.793110627350101*^9}, {3.793110672929138*^9, 
   3.793110696639085*^9}, {3.793616593477762*^9, 3.793616596805354*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"fdd87994-e0ce-4f7d-a5b8-13c184fadf96"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {GrayLevel[0.5], AbsoluteThickness[1.6], Opacity[1.], 
       LineBox[CompressedData["
1:eJwVzn1Q03UABvAflsiMrh8DNWiC7I392IYzgkS8eESSE5M4f99ho5YHueUO
b6wlBL4B422a0QlTi0DCC5kv4EAOAQXMJSiCoA4WkSQe0Auc+EIXIXHN5+65
5z7/PYEpads0iyiKCnP1xTabZd4UReN2Xv1z92wWHQUPrJqXaUg/Ud+Xudxp
srxzy4NGUTSnY5vLjv3zuuNeNOCWbDrp8mNDz1WZgEb9QZoTnsNCotqtV22i
YclKW67JZfENc/5mwxEaSWnyNfY8Fl90S3M0vl4YTzqjzTazuF4dxmbEcfGl
Rd9hL2Ex/rb/7fc/9cbOtoBJVTmLq4Ezv5Qc9EHx6YanHdUsgqsdW3NrlyH2
KfePJxdYaH4r3bX2xnKEynfY0ltYrL6o/rNsbgXqujO11+0sGkd85rVBvtgn
2TM71sti6Y9nm55H+WFv+ofqRKfr//otzkjDG+CIaFvpKIuatO7KmCM83LTb
BviTLHznwueaTq3EMD/UmTvDws+/rtXR748DY6bO8wsspmZfElz+KwAJx9rN
jAdBTXhDprh4FRqtXWuNXIIm3pBEKAyEbn/DT4d5BPKPp2XutkAkRB0S/C0i
2D21dKwtlo+unXKDVEHgPbhsWjXAhyGr7euLEQQmT3HtLb0A1sd+FUtiCPoe
yd4yLhbiTUlSoTSeIF8meO2/o0I8ii+IrtpO4HbJv0IdLMK6nw9MPUwmmCjn
ZJ9qFqE5IUWXkUpwJmSS4cWIUXRIcm1oD0Hoq3eLUofFmBBe8eBkE4hjrRGV
u4KQcSGSf9hM8KA376TVTYIT5WbGWUKQSSX2TJyQgBN3yXOmnCCreEU8R8ig
duLOtZTTBBt0Iya3KwxGx1u0FTYCY6XllZHNwYh1fHWfaSXIyd2gnnYEY8G0
UVFoJ0i0PUseTJXiXUunoa6XwLLuWGvVrBTtlrB8iZOgzGt9Z/RRGbr++axA
P0rAibkruhEgx6K4MpX7JIGSvyPedE6O4o9+4OhnCHRbnzDcjSE4e2dfTdUC
wfg9o6qwPwSzYVGvB3kowdT8G9mvW43B+b6MTK4SotLLnwdRCizOj67/lqeE
jjI++2CTAtq579s9xUp4+Zx7L71Ege33elq2KJTQDwz35Q0psPe7saJfI5Ro
/P2hYuWSNaBeBEr8D7QJbQM=
        "]]},
      Annotation[#, "Charting`Private`Tag$3261#1"]& ]}, {}, {}}, {{}, {{}, 
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGDQAGIQve3z3ysVmUoOaSCwLMRBla1xqvNpFYezZ4AgJ8RB
cUNRxsS1KhD5tBCHX3VZe0qCVR0YQKAhxAGkvPuNDET+WLDDvPfLj3mbQ/X7
hED42yUh/J5gB5funOe/gfbBzD/ubd7puEANbn+E5ZYTZXVQvluIg/5dFbZG
UQWHWTOBIDLEofV14A65VmkI/2cQVJ8CxLw1IQ62XNcXF+yVgdoX4hDyeOns
Iwtk4eavc39YJbJOEeL+AyEOa2SiUqzvq0LU84Q6XFS6/bMuSw5uXhDQttcX
xR2MQWBzkEO72M1z3y9LQsx7FgT1vyjcvqMKwAATFIO472aQw8FTC123GatA
9BeHOICcZ+ulBJGvDHEw5AC64IkK3L64XZ48TNpSUPlgh0KQhz5A3ZsQ4uAG
irAfUhDzgoMdQMG1L14BHl5PLwA9sE8Ran+IQ629adwuTjWI/gUhDv+uVLxU
26gBdX+IQ/m++VL6dwUg/LZgB1BwT3VWhpofAnHXGQUHeVDArwuCmMMgB49P
sDpjaQg9GaZeER4eEL4IRP5ykEMYn+6mufyG0PgIdgAAaikZ/g==
       
       "]]}, {}}, {}, {}, {}, {}}, {{}, {{{}, 
      {RGBColor[1, 0, 0], PointSize[0.012833333333333334`], AbsoluteThickness[
       1.6], PointBox[{{8.4, 74.73}, {10.101, 81.8}, {9.632, 81.3}, {17.061, 
        78.6}}]}, {}}, {
      TagBox[
       {Opacity[0.], PointBox[{{8.4, 74.73}}]},
       Annotation[#, {{Labeled}, Charting`Private`Tag$3537, {1}}]& ], 
      TagBox[
       {Opacity[0.], PointBox[{{10.101, 81.8}}]},
       Annotation[#, {{Labeled}, Charting`Private`Tag$3537, {2}}]& ], 
      TagBox[
       {Opacity[0.], PointBox[{{9.632, 81.3}}]},
       Annotation[#, {{Labeled}, Charting`Private`Tag$3537, {3}}]& ], 
      TagBox[
       {Opacity[0.], PointBox[{{17.061, 78.6}}]},
       Annotation[#, {{Labeled}, Charting`Private`Tag$3537, {
         4}}]& ]}}, {{{{}, {}}, {{}, {InsetBox[
         PaneBox[
          StyleBox["\<\"Bulgaria\"\>",
           StripOnInput->False,
           FontSize->12,
           FontWeight->Bold]], 
         Offset[{2, -2}, {8.4, 74.73}], \
{-0.9620000000000001, -0.9620000000000001}], InsetBox[
         PaneBox[
          StyleBox["\<\"Netherlands\"\>",
           StripOnInput->False,
           FontSize->12,
           FontWeight->Bold]], 
         Offset[{2, -2}, {10.101, 81.8}], \
{-0.9620000000000001, -0.9620000000000001}], InsetBox[
         PaneBox[
          StyleBox["\<\"UK\"\>",
           StripOnInput->False,
           FontSize->12,
           FontWeight->Bold]], 
         Offset[{-2, -2}, {9.632, 81.3}], \
{0.9620000000000001, -0.9620000000000001}], InsetBox[
         PaneBox[
          StyleBox["\<\"US\"\>",
           StripOnInput->False,
           FontSize->12,
           FontWeight->Bold]], 
         Offset[{2, -2}, {17.061, 78.6}], \
{-0.9620000000000001, -0.9620000000000001}]}}}, {{}, {}}}, {}, {}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{4.000000285714286, 72},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox["\"Life Expectancy (Years)\"", TraditionalForm], None}, {
     FormBox["\"Healthcare Spending (% GDP)\"", TraditionalForm], None}},
  FrameTicks->FrontEndValueCache[{{Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}}, {{
     Automatic, {{72.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {75., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {77.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {80., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {82.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {85., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {70., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {70.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {71., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {71.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {72., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {73., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {73.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {74., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {74.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {75.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {76., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {76.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {77., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {78., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {78.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {79., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {79.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {80.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {81., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {81.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {82., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {83., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {83.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {84., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {84.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}, {Automatic, {{5., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {7.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {10., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {12.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {15., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {17.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {2.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {7., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {9., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {9.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {10.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {11., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {11.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {12., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {13., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {13.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {14., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {14.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {15.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {16., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {16.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {17., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {18., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {18.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {19., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {19.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {20., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}}],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{724., Automatic},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{4.000000285714286, 17.999999714285714`}, {72, 85}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.790445149088057*^9, 3.790445590670844*^9, 3.790445687857769*^9, {
   3.79311037868725*^9, 3.7931103822679243`*^9}, {3.793110449722898*^9, 
   3.7931104601483994`*^9}, {3.7931105361723013`*^9, 3.793110569765977*^9}, {
   3.7931106162942257`*^9, 3.793110628080419*^9}, {3.793110680667859*^9, 
   3.793110699713471*^9}, 3.793614718988787*^9, 3.793616046612348*^9, 
   3.793616162796413*^9, 3.793616555982696*^9, 3.793616600460381*^9, {
   3.793724197387908*^9, 3.793724206418573*^9}},
 CellLabel->"Out[37]=",ExpressionUUID->"14b3dcb8-9cf8-4cfd-b3fc-0c54fb511c94"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7904397987271748`*^9, 3.7904398233587723`*^9}, {
   3.790439937480057*^9, 3.7904400806867847`*^9}, {3.7904402500306063`*^9, 
   3.790440325307687*^9}, {3.790440541891527*^9, 3.7904405659993153`*^9}, {
   3.7904405960727863`*^9, 3.7904406043587093`*^9}, {3.790440656353751*^9, 
   3.790440679277422*^9}, {3.79044072800034*^9, 3.79044079164329*^9}, {
   3.790441406631319*^9, 3.790441410604096*^9}, 3.7904415047777576`*^9, 
   3.7904449565988207`*^9},
 CellLabel->"In[38]:=",ExpressionUUID->"1832a0e8-0f2c-4b25-acd3-47d30585ceff"]
},
WindowSize->{1853, 1025},
WindowMargins->{{0, Automatic}, {0, Automatic}},
FrontEndVersion->"11.3 for Linux x86 (64-bit) (March 6, 2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 170, 3, 31, "Input",ExpressionUUID->"0c10695e-b9af-4411-bde4-5f1e4f269467"],
Cell[731, 25, 5316, 125, 354, "Input",ExpressionUUID->"a09c365f-1740-4ef7-80a8-f4975b0ff3d0"],
Cell[CellGroupData[{
Cell[6072, 154, 3494, 80, 147, "Input",ExpressionUUID->"fdd87994-e0ce-4f7d-a5b8-13c184fadf96"],
Cell[9569, 236, 14948, 330, 516, "Output",ExpressionUUID->"14b3dcb8-9cf8-4cfd-b3fc-0c54fb511c94"]
}, Open  ]],
Cell[24532, 569, 577, 8, 31, "Input",ExpressionUUID->"1832a0e8-0f2c-4b25-acd3-47d30585ceff"]
}
]
*)



==> Model_Calibration/scatterplot2011.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     25640,        596]
NotebookOptionsPosition[     24939,        577]
NotebookOutlinePosition[     25273,        592]
CellTagsIndexPosition[     25230,        589]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"clear", "[", "\"\<Global`*\>\"", "]"}], ";"}]], "Input",
 CellLabel->"In[20]:=",ExpressionUUID->"0c10695e-b9af-4411-bde4-5f1e4f269467"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"spendinglongevity", "=", 
   RowBox[{
    RowBox[{
    "Import", "[", 
     "\"\</home/aurand2493/Dropbox/with Joshua/Epstein-Zin utility/Latex \
Files/Healthcare/Model_Calibration/MortalityData/spending_longevity.xls\>\"", 
     "]"}], "//", "Short"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"healthcare", " ", "=", " ", 
    RowBox[{"spendinglongevity", "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"names", " ", "=", " ", 
    RowBox[{
     RowBox[{"Transpose", "[", "healthcare", "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"names", " ", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{"\"\<t\>\"", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "healthcare", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"names", "[", 
    RowBox[{"[", "34", "]"}], "]"}], " ", "=", " ", "\"\<US\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"names", "[", 
    RowBox[{"[", "33", "]"}], "]"}], " ", "=", " ", "\"\<UK\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"names", "[", 
    RowBox[{"[", "35", "]"}], "]"}], " ", "=", " ", "\"\<Bulgaria\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"names", "[", 
    RowBox[{"[", "22", "]"}], "]"}], " ", "=", " ", "\"\<Netherlands\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"spending", " ", "=", " ", 
   RowBox[{
    RowBox[{"Transpose", "[", "healthcare", "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"longevity", " ", "=", " ", 
   RowBox[{
    RowBox[{"Transpose", "[", "healthcare", "]"}], "[", 
    RowBox[{"[", "3", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"regressdata1", "  ", "=", " ", 
   RowBox[{"Thread", "[", 
    RowBox[{"{", 
     RowBox[{"spending", ",", "longevity"}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"labeldata", " ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"regressdata1", "[", 
      RowBox[{"[", "35", "]"}], "]"}], ",", 
     RowBox[{"regressdata1", "[", 
      RowBox[{"[", "22", "]"}], "]"}], ",", 
     RowBox[{"regressdata1", "[", 
      RowBox[{"[", "33", "]"}], "]"}], ",", 
     RowBox[{"regressdata1", "[", 
      RowBox[{"[", "34", "]"}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"namedata", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"names", "[", 
      RowBox[{"[", "35", "]"}], "]"}], ",", 
     RowBox[{"names", "[", 
      RowBox[{"[", "22", "]"}], "]"}], ",", 
     RowBox[{"names", "[", 
      RowBox[{"[", "33", "]"}], "]"}], ",", 
     RowBox[{"names", "[", 
      RowBox[{"[", "34", "]"}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"regress", " ", "=", " ", 
   RowBox[{"LinearModelFit", "[", 
    RowBox[{
     RowBox[{"regressdata1", "[", 
      RowBox[{"[", 
       RowBox[{"1", ";;", 
        RowBox[{"Length", "[", "regressdata1", "]"}]}], "]"}], "]"}], ",", 
     "x", ",", "x"}], "]"}]}], ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.790439765870187*^9, 3.790439782955927*^9}, {
   3.790439883383358*^9, 3.7904399159922132`*^9}, {3.790440189860416*^9, 
   3.7904402066852417`*^9}, {3.79044034903659*^9, 3.7904403810917397`*^9}, {
   3.790440470185112*^9, 3.7904405170221643`*^9}, {3.790441146946546*^9, 
   3.790441148010396*^9}, {3.790441198159425*^9, 3.790441387817532*^9}, {
   3.790441436112027*^9, 3.79044144470846*^9}, 3.790441546287629*^9, {
   3.790441596803644*^9, 3.790441647807413*^9}, {3.7904416940632753`*^9, 
   3.790441728771655*^9}, 3.790441800666135*^9, {3.79044189648906*^9, 
   3.790441992269631*^9}, {3.79044205419239*^9, 3.790442058616344*^9}, {
   3.790442149638402*^9, 3.790442209968362*^9}, {3.790442650979649*^9, 
   3.790442799849799*^9}, {3.7904428684959927`*^9, 3.790442925464561*^9}, {
   3.7904429734203978`*^9, 3.7904429734868937`*^9}, {3.7904431256966877`*^9, 
   3.790443143564865*^9}, {3.7904433727086763`*^9, 3.7904433881794643`*^9}, 
   3.790443486063903*^9, {3.790443520709929*^9, 3.7904435210900593`*^9}, {
   3.790444164999506*^9, 3.790444304370103*^9}, {3.790444417982141*^9, 
   3.790444426243972*^9}, {3.790444465457708*^9, 3.790444469145598*^9}, {
   3.7904456327045937`*^9, 3.790445633854104*^9}, 3.793110275952166*^9, {
   3.793110501085845*^9, 3.7931105177162037`*^9}, {3.7931105537893057`*^9, 
   3.793110554348012*^9}, {3.7936143118117266`*^9, 3.793614314642717*^9}, {
   3.7936144358597174`*^9, 3.793614500021716*^9}, {3.7936145889257174`*^9, 
   3.793614632316718*^9}, {3.7936147007257166`*^9, 3.793614713548744*^9}, {
   3.793614745965718*^9, 3.793614794600005*^9}, 3.7936154351980457`*^9, {
   3.7936155394382343`*^9, 3.7936155500815687`*^9}, {3.793615930793041*^9, 
   3.7936159334163857`*^9}, {3.793616025581278*^9, 3.793616039904065*^9}, {
   3.7936160969756308`*^9, 3.7936161598384123`*^9}, {3.7936165056264668`*^9, 
   3.793616552070134*^9}, {3.793724203638945*^9, 3.793724203800996*^9}, {
   3.793725209595059*^9, 3.793725297627823*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"a09c365f-1740-4ef7-80a8-f4975b0ff3d0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"plo1", " ", "=", " ", 
   RowBox[{"ListPlot", "[", 
    RowBox[{"regressdata1", ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"70", ",", "90"}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<Healthcare Spending (% GDP)\>\"", ",", 
        "\"\<Life Expectancy (Years)\>\""}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plo2", " ", "=", " ", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"regress", "[", "x", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "4", ",", "18"}], "}"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<Healthcare Spending (% GDP)\>\"", ",", 
        "\"\<Life Expectancy (Years)\>\""}], "}"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"72", ",", "85"}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Gray"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plo3", " ", "=", " ", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"MapThread", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Labeled", "[", 
         RowBox[{"#1", ",", 
          RowBox[{"Style", "[", 
           RowBox[{"#2", ",", "Bold", ",", "12"}], "]"}]}], "]"}], "&"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Re", "[", "labeldata", "]"}], ",", "namedata"}], "}"}]}], 
      "]"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"70", ",", "90"}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<Healthcare Spending (% GDP)\>\"", ",", 
        "\"\<Life Expectancy (Years)\>\""}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Red"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"plo2", ",", "plo1", ",", "plo3"}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.7904414938407516`*^9, {3.790441652144867*^9, 3.790441674239657*^9}, {
   3.79044207534556*^9, 3.7904420758763027`*^9}, 3.790442254832685*^9, {
   3.7904429812713118`*^9, 3.7904429817172613`*^9}, {3.790443069052376*^9, 
   3.790443116431283*^9}, {3.790443696494224*^9, 3.790443727780781*^9}, {
   3.7904438131938457`*^9, 3.790443830025341*^9}, {3.790443881862794*^9, 
   3.7904439112411013`*^9}, {3.790444351330195*^9, 3.790444396730521*^9}, {
   3.790444482212172*^9, 3.7904444942722807`*^9}, {3.790444560514393*^9, 
   3.7904445637488117`*^9}, {3.790444597661343*^9, 3.7904446175337954`*^9}, {
   3.790444666646654*^9, 3.7904447097476473`*^9}, {3.790444787333371*^9, 
   3.790444837670974*^9}, {3.790444918508634*^9, 3.790444982909408*^9}, {
   3.7904450497082663`*^9, 3.7904450670356073`*^9}, {3.790445119673119*^9, 
   3.790445120736252*^9}, {3.790445585605389*^9, 3.7904455894116573`*^9}, {
   3.7904456571470327`*^9, 3.79044568567899*^9}, {3.793110367370221*^9, 
   3.7931103755091877`*^9}, {3.7931104479534273`*^9, 
   3.7931104571355467`*^9}, {3.7931105673780413`*^9, 3.793110567758945*^9}, {
   3.793110609398974*^9, 3.793110627350101*^9}, {3.793110672929138*^9, 
   3.793110696639085*^9}, {3.793616593477762*^9, 3.793616596805354*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"fdd87994-e0ce-4f7d-a5b8-13c184fadf96"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {GrayLevel[0.5], AbsoluteThickness[1.6], Opacity[1.], 
       LineBox[CompressedData["
1:eJwVjnlM03cAxX+4QVbQ0HKsA1lZSwu0tByKuCmxT60cCozt+/0xWASdW6Ud
DkiByTZQDkclMxgBhbDNqhsDrEKjBDwGwhIZhwrhkABL1xAl4xgdRzYEJKsv
eXn5/PHynvBYxofqTQzD7LT5Vd45K3dlGC7+ns1sexhN8OBbS736dS6ColS/
zdu4q6hyT98bXOh+5v/OP0gwnLeuvcTj4r/D7QNaG/+T+ahD7sMF88Tp2ZZD
BP5JJ9KTIrhwM/3imBBDUC290XPrHBe7sv/4aCqO4GRvQIHagwf9euSiAyV4
WLuDfHnQBRZF+Yr4CMHznYIn76e6Qpi0+FmJlqBDuDxefsoN4d/pTbezCGS1
w7GFN93hbj7/uO0UgfrPCs273W9iVNYY71RKEHQ7ebpmlY+EamXtjkqCZrPb
+nE/D5g2O4wFGAgcO6+3rCk9sfj1pE7dYPsffmh0d+ZWLHK2mb9pJqjL6DWo
znlhoryqaaSdwGM1bLXl2tu4LNp2dK2bwFPQeG94QADBkHLy5RDB3MprPvdn
vHE2/9Pe/WZbP+xWrm/ZO2iKWi0+Pk3Q4jXmLxYLYfLs8mKXCRQpVrmDSYia
qbqt+g2CE3OOz9oiRdg3tD57kUPh+tTdmjQiwuDdVNFfrhRFm31v9qX7QNh5
QMb3puifl4fq7MWI7k/kucgozsh9nF9eEOPj0cKU+FAKu1bBj8kyCaSMID9N
STH1A+f0tTsSWEQDdr3RFA2Bs1IvlS90Ma3qZUKxfcugPm3CF52XeN+vpVD4
Rta/Z9D44cV4YViElsLyuPhyvZ0/rEr1T19kU+QyCY+mqvzxwJhvPXqa4qsy
fhxHLMVJ3o2rVaUUe7XmIrtfpZivipUYKyl0hkonc7QMsW/ZO28yUBQU7k22
DstQYlgYFTdQJJiWPnmaFoD8yA904maKyl0X711dCcDh6S5dajtFDS+8a98F
OVaNTSp9DwVHNSjp9lagQNOYNzNEwYqOxBUZFbAETFZ4mCm0sQtSl/2B2HAu
zZNMUzwf0iWVDATCfv5AX/YShbTuxe4BbRB65nJmr2xQSCruZ/kxwdAsjs9U
c1hoGd1SYkQwrAts/LArC56bMSanPBihLir9nIBF+shEf/FYMI7Jo8RRUhZ3
5/Stcu8Q227hlYztLDTXW3I7Pg9B0HnFfNYeFv+WJVYk54SAeSWw+B9XXXrb

        "]]},
      Annotation[#, "Charting`Private`Tag$3720#1"]& ]}, {}, {}}, {{}, {{}, 
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxdUbsKwkAQPCwsrEXxQTAmWlkI1sJWfsDlGjsRtBK0tbMWOyttBSs7f8AP
0NpvsdPL7FzAhTDM7ezc3Caer+2iZIxJfp/HUV6xGF87J6+nr0SWviZO0E9x
PnByPvlKoZ9R3wTeMpybtvpl8FmmmPtkqq+BN9jvAPtOeQ+6Q8GRgzz54xHu
e1jhe5DTaZ5O0DNf7r/ie2L0j+zre2/kTaBwH62wH8zXNa9VvebNiryc5305
TunXUOT+krAP8Ai8zH6snPNd8Ct5D/7bgudwp19V9Tb4MR/yDsP/xP+KpPK+
bMZ7K18hKLOB
       "]]}, {}}, {}, {}, {}, {}}, {{}, {{{}, 
      {RGBColor[1, 0, 0], PointSize[0.012833333333333334`], AbsoluteThickness[
       1.6], PointBox[{{7.7, 74.16}, {10.5, 81.3}, {8.5, 81.}, {16.4, 
        78.7}}]}, {}}, {
      TagBox[
       {Opacity[0.], PointBox[{{7.7, 74.16}}]},
       Annotation[#, {{Labeled}, Charting`Private`Tag$3996, {1}}]& ], 
      TagBox[
       {Opacity[0.], PointBox[{{10.5, 81.3}}]},
       Annotation[#, {{Labeled}, Charting`Private`Tag$3996, {2}}]& ], 
      TagBox[
       {Opacity[0.], PointBox[{{8.5, 81.}}]},
       Annotation[#, {{Labeled}, Charting`Private`Tag$3996, {3}}]& ], 
      TagBox[
       {Opacity[0.], PointBox[{{16.4, 78.7}}]},
       Annotation[#, {{Labeled}, Charting`Private`Tag$3996, {
         4}}]& ]}}, {{{{}, {}}, {{}, {InsetBox[
         PaneBox[
          StyleBox["\<\"Bulgaria\"\>",
           StripOnInput->False,
           FontSize->12,
           FontWeight->Bold]], 
         Offset[{2, -2}, {7.7, 74.16}], \
{-0.9620000000000001, -0.9620000000000001}], InsetBox[
         PaneBox[
          StyleBox["\<\"Netherlands\"\>",
           StripOnInput->False,
           FontSize->12,
           FontWeight->Bold]], 
         Offset[{2, -2}, {10.5, 81.3}], \
{-0.9620000000000001, -0.9620000000000001}], InsetBox[
         PaneBox[
          StyleBox["\<\"UK\"\>",
           StripOnInput->False,
           FontSize->12,
           FontWeight->Bold]], 
         Offset[{2, -2}, {8.5, 81.}], \
{-0.9620000000000001, -0.9620000000000001}], InsetBox[
         PaneBox[
          StyleBox["\<\"US\"\>",
           StripOnInput->False,
           FontSize->12,
           FontWeight->Bold]], 
         Offset[{2, -2}, {16.4, 78.7}], \
{-0.9620000000000001, -0.9620000000000001}]}}}, {{}, {}}}, {}, {}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{4.000000285714286, 72},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox["\"Life Expectancy (Years)\"", TraditionalForm], None}, {
     FormBox["\"Healthcare Spending (% GDP)\"", TraditionalForm], None}},
  FrameTicks->FrontEndValueCache[{{Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}}, {{
     Automatic, {{72.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {75., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {77.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {80., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {82.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {85., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {70., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {70.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {71., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {71.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {72., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {73., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {73.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {74., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {74.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {75.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {76., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {76.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {77., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {78., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {78.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {79., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {79.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {80.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {81., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {81.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {82., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {83., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {83.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {84., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {84.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}, {Automatic, {{5., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {7.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {10., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {12.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {15., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {17.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {2.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {7., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {9., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {9.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {10.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {11., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {11.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {12., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {13., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {13.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {14., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {14.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {15.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {16., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {16.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {17., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {18., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {18.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {19., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {19.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {20., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}}],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{724., Automatic},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{4.000000285714286, 17.999999714285714`}, {72, 85}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.790445149088057*^9, 3.790445590670844*^9, 3.790445687857769*^9, {
   3.79311037868725*^9, 3.7931103822679243`*^9}, {3.793110449722898*^9, 
   3.7931104601483994`*^9}, {3.7931105361723013`*^9, 3.793110569765977*^9}, {
   3.7931106162942257`*^9, 3.793110628080419*^9}, {3.793110680667859*^9, 
   3.793110699713471*^9}, 3.793614718988787*^9, 3.793616046612348*^9, 
   3.793616162796413*^9, 3.793616555982696*^9, 3.793616600460381*^9, {
   3.793724197387908*^9, 3.793724206418573*^9}, {3.7937252780477753`*^9, 
   3.7937252998135*^9}},
 CellLabel->"Out[37]=",ExpressionUUID->"20b8ecab-2a50-476a-8c86-7311da302197"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7904397987271748`*^9, 3.7904398233587723`*^9}, {
   3.790439937480057*^9, 3.7904400806867847`*^9}, {3.7904402500306063`*^9, 
   3.790440325307687*^9}, {3.790440541891527*^9, 3.7904405659993153`*^9}, {
   3.7904405960727863`*^9, 3.7904406043587093`*^9}, {3.790440656353751*^9, 
   3.790440679277422*^9}, {3.79044072800034*^9, 3.79044079164329*^9}, {
   3.790441406631319*^9, 3.790441410604096*^9}, 3.7904415047777576`*^9, 
   3.7904449565988207`*^9},
 CellLabel->"In[38]:=",ExpressionUUID->"1832a0e8-0f2c-4b25-acd3-47d30585ceff"]
},
WindowSize->{1853, 1025},
WindowMargins->{{0, Automatic}, {0, Automatic}},
FrontEndVersion->"11.3 for Linux x86 (64-bit) (March 6, 2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 170, 3, 31, "Input",ExpressionUUID->"0c10695e-b9af-4411-bde4-5f1e4f269467"],
Cell[731, 25, 5368, 126, 354, "Input",ExpressionUUID->"a09c365f-1740-4ef7-80a8-f4975b0ff3d0"],
Cell[CellGroupData[{
Cell[6124, 155, 3494, 80, 147, "Input",ExpressionUUID->"fdd87994-e0ce-4f7d-a5b8-13c184fadf96"],
Cell[9621, 237, 14722, 327, 516, "Output",ExpressionUUID->"20b8ecab-2a50-476a-8c86-7311da302197"]
}, Open  ]],
Cell[24358, 567, 577, 8, 31, "Input",ExpressionUUID->"1832a0e8-0f2c-4b25-acd3-47d30585ceff"]
}
]
*)


